The Gaia-Kepler Stellar Properties Catalog. II. Planet Radius Demographics as a Function of Stellar Mass and Age

Studies of exoplanet demographics require large samples and precise constraints on exoplanet host stars. Using the homogeneous Kepler stellar properties derived using Gaia Data Release 2 by Berger et al. (2020), we re-compute Kepler planet radii and incident fluxes and investigate their distributions with stellar mass and age. We measure the stellar mass dependence of the planet radius valley to be $d \log R_{\mathrm{p}}$/$d \log M_\star = 0.26^{+0.21}_{-0.16}$, consistent with the slope predicted by a planet mass dependence on stellar mass ($0.24-0.35$) and core-powered mass-loss (0.33). We also find first evidence of a stellar age dependence of the planet populations straddling the radius valley. Specifically, we determine that the fraction of super-Earths ($1-1.8 \mathrm{R_\oplus}$) to sub-Neptunes ($1.8-3.5 \mathrm{R_\oplus}$) increases from $0.61 \pm 0.09$ at young ages (< 1 Gyr) to $1.00 \pm 0.10$ at old ages (> 1 Gyr), consistent with the prediction by core-powered mass-loss that the mechanism shaping the radius valley operates over Gyr timescales. Additionally, we find a tentative decrease in the radii of relatively cool ($F_{\mathrm{p}} < 150 \mathrm{F_\oplus}$) sub-Neptunes over Gyr timescales, which suggests that these planets may possess H/He envelopes instead of higher mean molecular weight atmospheres. We confirm the existence of planets within the hot sub-Neptunian "desert" ($2.2 < R_{\mathrm{p}} < 3.8 \mathrm{R_\oplus}$, $F_{\mathrm{p}} > 650 \mathrm{F_\oplus}$) and show that these planets are preferentially orbiting more evolved stars compared to other planets at similar incident fluxes. In addition, we identify candidates for cool ($F_{\mathrm{p}} < 20 \mathrm{F_\oplus}$) inflated Jupiters, present a revised list of habitable zone candidates, and find that the ages of single- and multiple-transiting planet systems are statistically indistinguishable.

==> anc/GKSPCIIPapTable1_2020-05-28.csv <==
KIC,KOI,koi_disposition,gaia_iso_prad,gaia_iso_prad_errp,gaia_iso_prad_errm,gaia_iso_sma,gaia_iso_sma_errp,gaia_iso_sma_errm,gaia_iso_insol,gaia_iso_insol_errp,gaia_iso_insol_errm,ZAMSFlux,Flag
11446443,1.01,CONFIRMED,14.212559631961582,0.2948426140004431,0.28547726210295643,0.035500684950901994,0.0008459790854953313,0.0008266200486572213,854.7835785989816,69.34342302365188,64.80806697381624,524.7488281260122,AO
10666592,2.01,CONFIRMED,16.450506780918474,0.3498818126421832,0.34069420230501274,0.03807224072352113,0.0005295802884572083,0.0005951354498827915,4285.953679477229,331.23209378242854,336.9933967313816,2394.6837005561642,AO
10748390,3.01,CONFIRMED,4.88282061086205,0.07550181452378275,0.07315282377428584,0.051553325052773886,0.0005898750888729433,0.00035460517975657965,86.57915163742862,5.241528295642191,4.725902237129336,58.22310246577138,
3861595,4.01,CONFIRMED,13.184877397610904,0.4217486465319223,0.8230267967978011,0.058262932036999414,0.0006927943546238308,0.001514422900428456,5244.4200435063785,478.8980532860301,520.4648064915528,3647.632343970795,AO
11853905,7.01,CONFIRMED,4.013146587364272,0.09772646356307607,0.10040516434765658,0.045493573244772906,0.0007374431559787974,0.0010323163957277797,1247.1692897366793,99.0908019879232,99.01818452094713,719.8028353114718,
6922244,10.01,CONFIRMED,15.532892989895561,0.36089486790096026,0.3570862131054085,0.04898839068318436,0.00070140776199737,0.0008065030833014387,1482.8624948538354,117.24353538587341,126.08854941986307,965.3634606318634,AO
5812701,12.01,CONFIRMED,14.355228045378794,0.3156188268797518,0.29343698192599704,0.15086884051645655,0.001808433387220084,0.0021215933885884775,204.64440482540863,18.910120577096407,15.300105607284156,141.76628990300568,YoungAO
10874614,17.01,CONFIRMED,12.762722613163508,0.2718767192898186,0.3187644585430102,0.04448005104059957,0.0006943554724403452,0.0008542321213789447,793.3326679813063,56.161934009644966,61.46777468878251,450.14177907225053,
8191672,18.01,CONFIRMED,14.910673386330572,0.4309885981942004,0.4153620468105632,0.050418778346441664,0.0007844609831284688,0.0007101273955241921,1826.0247707819055,162.4960389859287,151.50743454592242,1079.0241602796839,AO
11804465,20.01,CONFIRMED,19.45577138602719,0.4501250139511738,0.4214475703893334,0.05531586300464773,0.0011843474943589107,0.0014472382113375887,837.8097557084401,68.80128178707773,69.118891709446,425.3916319941708,
9631995,22.01,CONFIRMED,12.827528010876767,0.26180119969837656,0.2635343962871074,0.08181481924928874,0.0014156317927901375,0.0016629094773027329,277.28379645288373,20.782737636992387,20.8670205891537,181.793003687342,
6521045,41.01,CONFIRMED,2.344104966362804,0.2694100617655111,0.09203740763218632,0.11197314338168424,0.002562818965492333,0.002854695614065165,192.74173675393172,14.666202478310675,14.696051913981158,91.6323681957993,AO
6521045,41.02,CONFIRMED,1.346773038895584,0.02532926636143756,0.10818818703609027,0.0740123278327336,0.0016939793991275795,0.0018869048585502973,441.15924080530533,33.56891386559331,33.63723510510907,209.7338473091579,AO
6521045,41.03,CONFIRMED,1.6032298202442978,0.33148145256000583,0.0948494397335624,0.2201589238887568,0.005038953606739714,0.005612834503383303,49.857548544594394,3.793786019713484,3.8015073347972335,23.703040776325356,AO
8866102,42.01,CONFIRMED,2.7635523109211864,0.0593004051545892,0.05259496363502935,0.14269323560050293,0.0021156091598834967,0.0028710325272896064,147.6450082189387,9.995498462276666,9.351944395488617,91.22817764768429,AO
10905239,46.01,CONFIRMED,6.030648343819168,0.168228745569256,0.15688239567314308,0.04676541747117429,0.000684500990512121,0.0006077181032359441,1102.0284222805485,89.47542538043537,79.54673124286332,385.3295910007984,
10905239,46.02,CONFIRMED,1.25869463150405,0.06294950522808833,0.10630734099054576,0.06736489129688182,0.0009860136500110305,0.0008754090519339652,531.0986531660495,43.12073776055419,38.335819430568094,185.7012239140331,
9527334,49.01,CONFIRMED,3.7328730378178374,0.19418365676162536,0.13995292036574078,0.08074312615121246,0.0020578501672788327,0.0018930715544672359,271.5600778535768,23.474423850064674,21.54449295295435,127.8396684064257,
11554435,63.01,CONFIRMED,5.8763497268324825,1.2108456362270643,0.2339018761455488,0.08636329986011734,0.0010660728852349888,0.0014210820052138705,90.5712471441394,5.97191969584828,5.913477319259463,73.295598816681,
7051180,64.01,CANDIDATE,10.494296975476516,0.6481506373284799,2.2711047206339536,0.03308044226131987,0.0006101657031910063,0.000962709465296068,3969.358107457036,1130.2468699340202,719.8383420918469,1784.278659052621,
3544595,69.01,CONFIRMED,1.6344797274321334,0.03231822746884473,0.09111455097329993,0.0532161911872966,0.0012427954537875012,0.0012426413246830793,274.9542084460166,21.522990142871045,20.540275693870864,179.6239995436956,AO
6850504,70.01,CONFIRMED,2.870221441383609,0.15396434998166636,0.07086992600205187,0.09337569895954148,0.0014412678013344948,0.0018167283656273289,71.57038461714092,4.793709082767347,4.92361521285788,55.13957767358743,AO
6850504,70.02,CONFIRMED,1.709005315067858,0.04802019061936342,0.031394697259296826,0.045533975553435774,0.0007028236851342148,0.0008859142787644637,300.97466689845925,20.158966619669357,20.70526037566411,231.87825679582966,AO
6850504,70.03,CONFIRMED,2.4897745782573666,0.07341603355749186,0.050376048381660696,0.3465681112831669,0.005349330361692285,0.006742869148778525,5.195458539819867,0.34798634858531186,0.35741653281698355,4.002708539834933,AO
6850504,70.04,CONFIRMED,0.8055894459011081,0.03595301307221361,0.026921935419880937,0.0635803294620822,0.0009813718572706527,0.0012370262335380687,154.3673804825526,10.339364813604114,10.619554294936348,118.92841168758217,AO
6850504,70.05,CONFIRMED,0.864052610647572,0.0464357181612945,0.033709073257615456,0.13836019661174384,0.0021356103186067114,0.002691952022500454,32.59708324765056,2.183318372678845,2.242484757159911,25.113591512483694,AO
11904151,72.01,CONFIRMED,1.4596366348499952,0.04255834006444503,0.034308561555980666,0.016973531241646685,0.0004301490151583379,0.0003845958980728319,3849.0645601201427,314.54775952224844,292.28178651914794,2084.6844010985146,AO
11904151,72.02,CONFIRMED,2.304468966906257,0.06074504381809339,0.04905738273318961,0.24274329139806214,0.006151683246999697,0.005500215181140495,18.81937217786748,1.5379298691420118,1.4290640327241544,10.192723713743874,AO
7199397,75.01,CANDIDATE,10.0348775402524,0.22171792156766554,0.2959500054050273,0.4952074615054951,0.015614013032127682,0.012047109616346374,33.35359722613078,3.150315789611536,2.754415986783482,13.52427705414459,AO
9552608,80.01,CANDIDATE,84.73147792635473,68.63717401553964,34.16042011497248,0.11792089546542855,0.0026444195412322767,0.0023462356201504326,4750.3888960239565,1052.8022912727558,764.7199151712999,3175.0677605127535,
10187017,82.01,CONFIRMED,2.4779984832682422,0.04282927855592882,0.21111916595731028,0.11441268522743205,0.001592155293282834,0.0018885244973473228,19.26913836173269,1.231903175794417,1.2089136030488377,15.784097760500853,
10187017,82.02,CONFIRMED,1.339701295155108,0.024823031960105338,0.1199200867984738,0.08485125812254883,0.0011807814813469856,0.0014005761636799784,35.03435124823322,2.2397954576723915,2.1979967663515296,28.69799441453144,
10187017,82.03,CONFIRMED,0.9506435622748288,0.10817624345119332,0.10172195422947036,0.16299331192644387,0.00226819839388428,0.0026904085475766308,9.494477797131513,0.606995350276172,0.5956677037998874,7.7772946003877745,
10187017,82.04,CONFIRMED,0.6307426613306486,0.18150485742177733,0.04827368242720037,0.06598402083994605,0.0009182269440869557,0.001089148825191273,57.933944541431295,3.7037987490254967,3.6346790716472976,47.455938461130025,
10187017,82.05,CONFIRMED,0.510547278573872,0.09759896832913977,0.04869315879497007,0.05435488564405345,0.0007563970881921942,0.0008971954068614412,85.37554309817084,5.45817884584121,5.356319218883272,69.9344149862759,
2571238,84.01,CONFIRMED,2.284855103307163,0.05528332082955379,0.042200764426790285,0.08347702610421615,0.001426667584875671,0.0017439766009519904,93.00502912593838,6.637193516440017,6.6183893264454134,71.11445475389768,AO
5866724,85.01,CONFIRMED,2.5984036491354665,0.062311125107556764,0.05183548967287476,0.06863584552372143,0.0008829149155953707,0.0012526794780460175,583.7244129319679,47.475640715940386,46.554850130835064,366.77382659122713,AO
5866724,85.02,CONFIRMED,1.4455229198648831,0.045602208873898334,0.032656800837382385,0.035229677334132924,0.0004531860486559032,0.0006429802606129683,2215.605845210676,180.2002875984924,176.705300996741,1392.1402224452106,AO
5866724,85.03,CONFIRMED,1.60013528068076,0.22421908357691825,0.0739050740303424,0.08538717891990354,0.0010984000241489314,0.001558409694901001,377.15902359059714,30.675205477505056,30.08025952342917,236.9817935503352,AO
10593626,87.01,CONFIRMED,2.221231798447086,0.0953413238722976,0.2996805833732823,0.8182262668903783,0.012213497511471496,0.015579075438218341,0.9557459735606088,0.06595875946359242,0.06631768611699544,0.7684460490283845,HZ
8056665,89.01,CONFIRMED,2.92533260696888,0.08862961346318919,0.0802540950354853,0.44501519616601215,0.006897179091430071,0.007210510290448613,53.288266601473296,5.8066033975283755,5.1337769460759946,49.767675728367294,
8056665,89.02,CANDIDATE,3.927595884423236,0.1326263835881455,0.378249975516698,0.8090130539933439,0.012538690780548277,0.013108309597363392,16.123904508061838,1.7569556056452058,1.5533725254920752,15.058648032852231,
7941200,92.01,CANDIDATE,2.8454354404043136,0.2173618284686332,0.14795663194294412,0.3246115976336087,0.005843972806575754,0.006840605357487597,11.78111321151473,0.8567702095642756,0.8516586200096413,8.454497848464394,
6462863,94.01,CONFIRMED,9.979346914307902,0.19328280216240185,0.19909216913035085,0.17112801473700562,0.001316995727820393,0.0014696684665510796,119.40598354274677,9.729691049151231,8.808970693482806,98.14909512908659,Young
6462863,94.02,CONFIRMED,3.7130055333738863,0.0844084767316055,0.07435128736641161,0.102937722041803,0.0007922054176693878,0.0008840418358220727,330.0040028972918,26.890084551064035,24.345476702408,271.2560402113378,Young
6462863,94.03,CONFIRMED,6.068366708869367,0.1184691328375686,0.181583669242736,0.30940943058882475,0.0023812050845056433,0.002657246299449269,36.52592485672865,2.976282708903716,2.6946371705011662,30.023507759621783,Young
6462863,94.04,CONFIRMED,1.4969383494484716,0.07549757838880476,0.044157172418815865,0.05200598892676812,0.0004002364306915558,0.0004466338409146833,1292.890058751466,105.35000393356479,95.38073640589657,1062.7272235684893,Young
5780885,97.01,CONFIRMED,17.400218913852,0.5204063442969036,0.5036543919237086,0.06356207500469135,0.0008898290866736132,0.001101393029264306,1289.5089666000092,112.56361223159149,104.70220227379124,692.4218947426666,AO
2444412,103.01,CANDIDATE,2.5461849597936843,0.06463236932567121,0.05110980146234774,0.11513766797891695,0.0016008286772616234,0.0020725365190871203,50.12117899279973,3.463748793356217,3.497392726732108,40.63439591862287,AO
10318874,104.01,CONFIRMED,3.2225659019053143,0.05846271625436104,0.22220836582312506,0.033271411750493474,0.00045051006598746885,0.0004577009573362896,209.3012988004681,13.210424926425016,12.390847751161072,165.50936086590818,
8711794,105.01,CONFIRMED,3.32681171290139,0.08429730752540676,0.07316911602807992,0.08365745345069202,0.00181705814584744,0.0019167063159149335,190.0897159220902,16.785401163739706,15.970254276984939,131.05827150133948,OldAO
11250587,107.01,CONFIRMED,3.632367172869421,0.12792245884709247,0.2219339832209099,0.0790845058674292,0.0010035729007235124,0.001942211519666734,444.5920659217656,28.824943851971717,36.05753262274187,249.10530909038678,AO
4914423,108.01,CONFIRMED,3.34132661225052,0.07252971471938187,0.18778769114533125,0.1358557175193734,0.002002735283073641,0.0018804840104695109,168.0874378860792,13.022800361467752,11.23428787204374,109.83910674485084,AO
4914423,108.02,CONFIRMED,5.487393404039467,0.19367442241535104,0.3255910502846523,0.6820968797366709,0.010055222650027118,0.00944143021579742,6.668051919905515,0.5166162923816492,0.4456657544458182,4.357332563466761,AO
9450647,110.01,CONFIRMED,2.789931736438284,0.06741199560360707,0.06182399266072975,0.09527811078339582,0.0014432137707223807,0.0018218952668047164,252.57549792373374,18.829247123401178,21.47154297287476,198.80262528607315,
6678383,111.01,CONFIRMED,2.412865553452772,0.05249378074479597,0.10422996961311996,0.0950856468656326,0.0023791526175662462,0.0020094776612921967,130.36272953517036,11.222068912202113,9.978693236775626,66.97981576386348,AO
6678383,111.02,CONFIRMED,2.37848300842366,0.10027782981718633,0.16095479011915334,0.15449868863638286,0.0038657354894255907,0.003265073898298876,49.37803244685978,4.250629646346152,3.7796710782443537,25.3702229760421,AO
6678383,111.03,CONFIRMED,2.67642748879068,0.1538208100299727,0.12295587050491925,0.2602851765310959,0.006512635502376895,0.005500696115778505,17.397406258606132,1.4976281386219024,1.3316948858575348,8.93871331265848,AO
9579641,115.01,CONFIRMED,2.766499532276671,0.056827625148207786,0.21739882916873204,0.060874069674774114,0.0009375501739307868,0.0011907970377220331,336.13274676788467,25.29959594049293,25.10079443672361,260.97128789981514,AO
9579641,115.02,CONFIRMED,1.6883742856921597,0.04986954059731634,0.2470842495658516,0.07312701291598697,0.0011262635186758128,0.0014304847861137573,232.9269988039101,17.53164192819734,17.393880171719363,180.8430135088015,AO
9579641,115.03,CANDIDATE,0.5149988231225028,0.02437758650920121,0.06388485103338351,0.04496534745927005,0.000692532584480126,0.0008795963325731566,616.0551481540992,46.36842716956228,46.00406907778804,478.30122764595666,AO
8395660,116.01,CONFIRMED,2.7046111757036564,0.07833124601083602,0.30335740180418896,0.11082875779401087,0.0024627659966346754,0.0025621373600192327,94.09893455732748,7.911767398940357,7.501057616757176,63.29389303030397,AO
8395660,116.02,CONFIRMED,2.9338040083109678,0.0682686512281768,0.3504121229397905,0.2422099246766697,0.005382234533152918,0.00559940497594793,19.701793735350865,1.6565119485865236,1.5705203329743451,13.252044043396733,AO
8395660,116.03,CONFIRMED,0.8136006180216119,0.2938313584091876,0.049553128251505735,0.0654935848593405,0.001455356723323826,0.001514079628774266,269.45863902686983,22.655879159849967,21.479784035573054,181.24632712252014,AO
8395660,116.04,CONFIRMED,1.343821154265674,0.04654411672099034,0.3019819333263929,0.1619880643147662,0.0035995956002390045,0.0037448374548542133,44.04773746616913,3.703500554162369,3.5112471925128625,29.627888950348627,AO
10875245,117.01,CONFIRMED,2.960304468039572,0.09121316374919744,0.07493157264668299,0.12662102107515447,0.0016029718451407052,0.002025589851829868,148.55753260915236,11.129695883861329,10.653218311669447,90.25724327841137,
10875245,117.02,CONFIRMED,1.7475588717180168,0.2957578938935852,0.06601051976274899,0.060749711673813135,0.000769067228622596,0.0009718291536448742,645.3835003806172,48.351113299286716,46.2811357097209,392.10758672857327,
10875245,117.03,CONFIRMED,1.5675615633612852,0.05317765196633932,0.04526767963233329,0.04552833876490122,0.0005763706917433457,0.0007283288385707773,1149.0599615971828,86.08575887398655,82.40030926459167,698.1199988573956,
10875245,117.04,CONFIRMED,1.0851624998141245,0.18801714707113512,0.09234499629416046,0.08392145831086419,0.0010624124704285626,0.0013425137963830052,338.1896063988138,25.336631931804323,24.251935939975397,205.4696321544007,
3531558,118.01,CONFIRMED,2.4376807193753707,0.2758603346908348,0.15482077538543304,0.17115732498020308,0.004396226709115886,0.004140903004289073,67.06013087336463,6.104519324070632,5.474654050736254,31.42776997700404,AO
8349582,122.01,CONFIRMED,3.088267207041188,0.08367634892717879,0.07252005957377608,0.10494240434838206,0.0017434281840629472,0.0022602825802015216,182.24446026039226,13.862416011347433,13.551100131577485,99.88493745562762,
5094751,123.01,CONFIRMED,2.563471385121752,0.07203689998871521,0.2529343651780032,0.0717263270173279,0.001304628138376999,0.0014502671741603676,451.22350216455703,34.08487450346479,34.502575178367465,302.24793011622774,
5094751,123.02,CONFIRMED,2.50943094775879,0.07312871553473478,0.07123428803373671,0.15815691539022786,0.0028767116736430768,0.003197846487086845,92.80524542050681,7.010395355625678,7.096305804559777,62.16474363085605,
11086270,124.01,CONFIRMED,1.9236971757226131,0.06272461026542374,0.0517031745297006,0.11061062166011676,0.0021970641919615112,0.0023011016895216,163.3171513694339,12.91205318685843,13.064492303121009,112.2293948188429,Gap
11086270,124.02,CONFIRMED,2.312367130395084,0.07585726460803204,0.05939902728422827,0.2037131146640304,0.0040463635690216795,0.004237970869875732,48.14902360455935,3.806720534397689,3.851662504943589,33.087374687513865,
11449844,125.01,CONFIRMED,12.57871339397624,0.2325572481421229,0.2247119848079864,0.21509687146257134,0.002298891609362055,0.0030126895738540093,11.199856970832686,0.7649904775327437,0.7408368879928431,9.582396168704188,
5897826,126.02,CANDIDATE,0.7763883558664164,0.0196971929846328,0.018878858997868186,0.020216557324742344,,,13105.75455642056,,,7257.36763751562,AO
8359498,127.01,CONFIRMED,10.487966670196402,0.21663926967320224,0.19869933417015945,0.0462202181360449,0.0006885316734629062,0.0008471413612816594,398.72398008851684,26.791385581795353,28.80041799451497,286.8294155394712,
11359879,128.01,CONFIRMED,13.195359142236546,0.31637661517425336,0.34604097106635195,0.058355799895473875,0.0010725307164251095,0.0011873836147591069,424.54877113661775,37.65632885179818,35.87189879389725,240.89971277552843,
11974540,129.01,CONFIRMED,12.878309544558464,0.3096993052447595,0.2990005618188851,0.18234025733462825,0.002830950601250003,0.0021260312620129205,129.9637072473374,10.344182532885617,9.725568816100326,86.07976906128278,
7778437,131.01,CONFIRMED,13.064706179232006,0.38197964935475975,0.3502979911615636,0.06492229786927269,0.0011511385286400372,0.0011073324800384909,1346.2043103926528,112.18386006418238,133.45882390643482,845.6196299724127,
9032900,134.01,CANDIDATE,12.112034708498587,0.3069115669087404,0.9405825604841618,0.3614594303882207,0.004287551984701375,0.004894480760099918,29.96899254120769,2.3325947397450437,2.1940075239049106,17.251164413426523,
9818381,135.01,CONFIRMED,12.322147243217485,0.33605387675996823,0.3354250131816428,0.044053258429678534,0.0005963927638488245,0.0006660498678815527,1156.205521631066,98.41806732771968,86.84191031591949,710.9550965737138,
8644288,137.01,CONFIRMED,4.259546063598559,0.08107016961399555,0.07512068781956087,0.07530857937721491,0.0008751937253279566,0.001248050189365356,120.92948905160765,8.307389205254264,8.215507918196689,98.57277724230033,
8644288,137.02,CONFIRMED,5.155182898656945,0.09456519328748028,0.1067789335565046,0.11732235049200755,0.001363454016029954,0.0019443227180842586,49.82641233415547,3.4228822366528537,3.3850245153425504,40.614806878921634,
8644288,137.03,CONFIRMED,1.7629946090522288,0.1718263936892337,0.15196206263267276,0.044787414523130516,0.0005204940065948677,0.0007422386887627812,341.90790627554804,23.487753669081343,23.227974696013675,278.6980425287164,
8559644,139.01,CONFIRMED,6.907867586093996,0.15542091265977664,0.16631746951923715,0.7532242952670541,0.00972586773326363,0.01339938240384114,2.478600756367674,0.17743667618357398,0.17267279305774147,1.8975931009583151,
8559644,139.02,CONFIRMED,1.5032149323415596,0.2472726392676304,0.04081994227286077,0.0455415182489808,0.0005880463311804884,0.0008101547208261365,678.0164137373185,48.537457499351284,47.23430654063817,519.0829001964449,
5446285,142.01,CONFIRMED,3.837196273008524,0.07791957503968604,0.3144494330021397,0.09496663912415704,0.0012978503914199734,0.001732435092111002,70.60055985057652,5.1386213090319135,5.2561187682774895,55.440225125502785,
4180280,144.01,CONFIRMED,3.1421492937594326,0.14327815147015066,0.2418580451060079,0.04711952347606692,0.000771279377459347,0.0006053678296858429,129.13410832660549,9.407708690461304,8.400818605918658,91.62663089349742,AO
5735762,148.01,CONFIRMED,1.7910342926162286,0.05256673869878303,0.034690546900491226,0.0532319537646261,0.0008389684397210564,0.0010139050570104212,156.49574692605472,10.84242586554285,10.859357474151881,119.70713486333203,AO
5735762,148.02,CONFIRMED,2.5539061968772603,0.05518219535481325,0.05230406241633912,0.0851943780805216,0.0013427159701033945,0.0016226909712349867,61.097786710364254,4.23301103030315,4.239621330147155,46.73507834717392,AO
5735762,148.03,CONFIRMED,1.9383768123535463,0.06623256667339864,0.040067133120172016,0.2299441475821881,0.003624061673947268,0.004379729057345835,8.386922514314808,0.5810674568519182,0.5819748558843021,6.41534664187253,AO
3835670,149.01,CONFIRMED,5.70596937408652,0.15302437952054507,0.13610208844918598,0.12322027702730487,0.004877960848733104,0.0024877340991776783,242.8869047895464,27.19819498458601,20.38378578200013,94.9845724729037,
7626506,150.01,CONFIRMED,2.4461646043122234,0.05904647242672565,0.04781521568444831,0.07816625904978497,0.0010924528083668618,0.0013960731696320949,142.39465828026863,11.425967836195428,11.111930081244594,115.40809206349634,AO
7626506,150.02,CONFIRMED,2.485770896897513,0.07064482354107138,0.05153519131749234,0.17667592609120286,0.0024692253959970644,0.0031554857989859273,27.87260755556283,2.2365411831624504,2.1750708218073367,22.59020456013717,AO
8394721,152.01,CONFIRMED,7.143555613235391,0.19286394820314784,0.19039738972711487,0.2974327722385243,0.0033703301980293828,0.003950922760714018,32.62138582618484,2.5706765415659207,2.8852384651801755,24.626589725198624,YoungAO
8394721,152.02,CONFIRMED,3.6293019310886767,0.1106764695979079,0.1000504430931001,0.19382332516827286,0.0021962899522302687,0.002574635551961176,76.81887894596053,6.053589850193495,6.794339935155218,57.992233224909505,YoungAO
8394721,152.03,CONFIRMED,3.3938509863986464,0.10546209090975013,0.09375959526244326,0.12081093769405675,0.0013689572607909425,0.0016047817503200875,197.727709035774,15.581618331862991,17.48826965623141,149.2689241858901,YoungAO
8394721,152.04,CONFIRMED,3.009054390251878,0.7402294055857669,0.14935596723316966,0.3994226097725235,0.004526018201590604,0.005305696198807784,18.089008169433594,1.4254755874915368,1.5999045102383538,13.655783512631544,YoungAO
12252424,153.01,CONFIRMED,2.559158217476627,0.05383031579988309,0.2324476383298859,0.07704431159386495,0.0011871952216013994,0.001065011420803729,41.41557846630465,2.9299926383761914,2.6775027033089627,31.80470462205478,
12252424,153.02,CONFIRMED,2.1756297837665124,0.03805964315185868,0.1665593081028139,0.05062581313286165,0.0007801059181715192,0.0006998189490277242,95.91816598671083,6.785840754383058,6.201075977479342,73.65945497003115,
8030148,155.01,CONFIRMED,4.370487436840119,0.2591790269760752,0.13973815285654936,0.06357450352163642,0.0022143832724297267,0.0014762288989909132,700.8354081688933,67.40036139426874,60.730441786204594,285.0717518935235,
10925104,156.01,CONFIRMED,1.7390414137160166,0.038758183732217066,0.04405844390529292,0.07075374224148402,0.0009335020621377364,0.0007175444457253941,38.03702719483576,2.6012450615570293,2.311061495558865,29.68984833549593,Gap
10925104,156.02,CONFIRMED,1.3493409220540622,0.03691516995331644,0.032478754902638636,0.052831744637041655,0.0006970450045466095,0.0005357896804317945,68.2205933598955,4.665414062835301,4.144960796256072,53.249668010012954,
10925104,156.03,CONFIRMED,2.7998091612900624,0.1904905399475694,0.10157345145922056,0.09124280674400158,0.0012038281715818196,0.0009253329504988981,22.87220973354248,1.5641659455028922,1.3896744072975349,17.85293142411316,
6541920,157.01,CONFIRMED,2.9507354401910733,0.07782825364537199,0.06182475035728554,0.11075758799911148,0.0017857303756351915,0.002248078612471455,107.38395756171877,8.221719321923487,8.198958182086834,80.26882948116733,OldAO
6541920,157.02,CONFIRMED,3.2766201111564994,0.09418724774541412,0.06826896066565917,0.16034048072071644,0.0025851489919748744,0.00325447684456596,51.23892642840085,3.9230447549452077,3.9121841348309583,38.300773613372456,AO
6541920,157.03,CONFIRMED,4.221884438420403,0.09314191719590956,0.2632501201448058,0.2016427670008485,0.0032510604516291933,0.004092801225129312,32.398215342820464,2.4805291137362686,2.473661977092961,24.21746117293473,AO
6541920,157.04,CONFIRMED,2.5788971719205125,0.0742721241353824,0.067736270728647,0.25940514136739484,0.0041823558169760905,0.005265220761148715,19.576237507255076,1.4988303088844792,1.4946809229876528,14.63311379122484,AO
6541920,157.05,CONFIRMED,3.479961855974897,0.09420398323014692,0.07317848915343189,0.4823609427652952,0.007777043610777814,0.009790618793243396,5.661638211704488,0.4334762973886154,0.4322762546462416,4.2320387748623665,AO
6541920,157.06,CONFIRMED,1.88058958131932,0.0607373699548101,0.04246358953523709,0.09473868972569513,0.0015274597377027742,0.0019229384302221907,146.76808796205998,11.237116348166976,11.206007334787495,109.70821800018409,GapAO
8972058,159.01,CONFIRMED,2.6515915845485374,0.05406687745887898,0.21661587052815687,0.08785330895629184,0.0011267790109187016,0.0015334574013533382,217.17932142079792,16.810348582870976,15.990346525741948,172.98205877268285,
8972058,159.02,CONFIRMED,1.181403400634336,0.1176540180426101,0.2271558615105949,0.03645883795883595,0.00046760963611017675,0.0006363798462821088,1261.0406149205182,97.60842883762841,92.84712886549808,1004.4114713033243,
5084942,161.01,CONFIRMED,2.694401710159244,0.04712188448511034,0.277501219253431,0.03893435562626847,0.0006096527492728407,0.0005804568229501032,196.4358206555704,13.37827451660553,12.283562221141837,145.65517680428206,AO
2441495,166.01,CONFIRMED,2.0971875864689,0.29073293780181353,0.11230468974258133,0.096919876453705,0.0016599531575656615,0.002004819326760149,41.535177437492905,4.03159121016324,3.9337587299867653,32.457140003527705,
11666881,167.01,CONFIRMED,2.938042344672065,0.0744702779928238,0.08286378599349294,0.06134947056048391,0.0009205837083970832,0.000929079720633598,789.632695157206,52.3250284712986,62.48474354800367,523.3437040924904,Desert
11512246,168.01,CONFIRMED,3.0362509428413014,0.08348057522379786,0.07335444790477341,0.09726257950701377,0.0031109986025568397,0.002243592641294768,258.5213809265352,24.971851097060856,20.835754053180228,108.72671565372917,
11512246,168.02,CONFIRMED,2.1471875243840923,0.07489179206553867,0.06326654809036865,0.12298569644070388,0.003933767046593346,0.0028369574961952587,161.68838538001145,15.618276024500446,13.031415123233906,68.00152095241518,
11512246,168.03,CONFIRMED,1.706515595376021,0.06810348469700805,0.047797352320720826,0.07384712120778678,0.0023620419305178273,0.0017034594272510456,448.45708962586986,43.318674955977286,36.143786614930576,188.60825472886887,
7831264,171.01,CONFIRMED,3.11724271424542,0.10530195016904967,0.07865547468553079,0.07020180630590266,0.0009919181774771992,0.0009839263928895288,606.4207755941778,45.79940344566582,45.079026684796546,426.9926975622887,
7831264,171.02,CONFIRMED,2.366380614729777,0.2921184321018679,0.18577867243531251,0.11838838821064115,0.0016727717072754064,0.0016592943548118114,213.23202396004046,16.104163806642035,15.850862137722332,150.14082759310796,
8692861,172.01,CONFIRMED,2.79948877436904,0.08597379182490922,0.0695005404724937,0.1104668853114409,0.0027128608113011748,0.00255739001686244,124.94846788520094,11.081223371253662,10.248237819306127,61.689618032734245,
8692861,172.02,CONFIRMED,2.1669212956718438,0.09747554984140812,0.07770718294250406,0.7494022183437057,0.01840392248883552,0.01734921588824791,2.7149710587355878,0.2407808726467308,0.2226811578373213,1.3404368250213952,
11402995,173.01,CONFIRMED,2.792088344130001,0.3013834064412902,0.16605921170527835,0.09197134726963313,0.0021859543937592643,0.0021429448905836428,186.4855470719806,16.529766505560186,15.467765227806757,95.57645972852812,
6442377,176.01,CONFIRMED,3.04143646518564,0.06992651635628931,0.2420519380451762,0.2032395174718168,0.002973624633668747,0.0031314216325596693,71.62798639643859,6.495403175431847,6.047549374033602,57.024723043452596,
9663113,179.01,CONFIRMED,7.2009529115053175,0.4397459674018074,0.2629448187391182,0.17074592908321765,0.002313599384653873,0.002780353993531624,230.3963967585396,21.741768558128577,20.14329372533772,135.48814467678875,
9663113,179.02,CONFIRMED,9.866373779221345,0.8786975061854126,0.5687579927144811,1.5592956036669685,0.021128385750433437,0.02539090801730269,2.762609430393605,0.2606985890045813,0.2415317892875476,1.6245949652715492,
9573539,180.01,CONFIRMED,2.296414946295441,0.07508390704104409,0.05023323078861841,0.08934195659343876,0.0011333318589535682,0.0015486987426104025,90.27795907537406,6.092877732311991,6.1317700239739805,74.04178152144657,
9651668,183.01,CONFIRMED,12.829954940925347,0.35043273826942856,0.3276812875570297,0.03714431137652973,0.0007583143927404119,0.0008237613506352348,680.5458055826335,59.71811369989436,58.265418922251214,486.1267464248685,
4178389,185.01,CANDIDATE,43.25782782114559,3.784519430644403,3.1184280230355537,0.16496379130647362,0.005277687034038369,0.0037426641965427696,131.3947483312964,15.54151670511978,13.415137543358775,59.807499759408735,
12019440,186.01,CONFIRMED,13.590680033440087,0.4151156463796686,0.4012486782699333,0.04428750689828642,0.0005575031965292426,0.0006943271955986037,669.8412344577109,62.95283360296731,58.797498384249906,536.4747044961011,
5357901,188.01,CONFIRMED,10.274948373636224,0.2519767494516674,0.2439883421182084,0.04568916864347543,0.0008234487389245411,0.0009016919249980034,226.7349281731556,18.972299782807863,18.391539146100204,162.5051311070113,
11391018,189.01,CONFIRMED,11.003399747264734,0.20307604827778766,0.20974638181713876,0.1750834453475773,0.00298257443843178,0.00299526605527295,9.888087572293204,0.7683282580347796,0.7085126773047675,7.5084589993082504,
5972334,191.01,CONFIRMED,11.195014613311011,0.3769686112876053,0.3340114783082686,0.11949182392791825,0.0016407645944072466,0.0020196324539434496,55.184243868982364,5.986532989440215,6.556777516668076,45.3112894267319,AO
5972334,191.02,CANDIDATE,2.310469571744251,0.10989740369802696,0.0726756854190899,0.03484337241970694,0.0004784408673817608,0.000588917329124262,649.0095854190532,70.40627942822765,77.11279814136134,532.8959700066703,AO
5972334,191.03,CANDIDATE,1.2291108706016882,0.07513250246186925,0.04666860811525269,0.015371277984515331,0.00021106589528190143,0.0002598029801848975,3334.813288286909,361.7693814352466,396.2295623341436,2738.185385821907,AO
5972334,191.04,CONFIRMED,2.1278701925070296,0.11934748143417435,0.07701895503273766,0.22107986187756734,0.0030356891106401913,0.003736657995166313,16.12104193267993,1.7488533485004971,1.91543959237954,13.23684344767687,AO
7950644,192.01,CONFIRMED,12.485539366731105,0.33091096461989195,0.32420609280608503,0.0920796266688217,0.0023428650312220475,0.002137736658439996,210.74935664530383,19.432988488151672,17.813348843274888,96.71527984063962,
10904857,194.01,CONFIRMED,15.108040285776575,0.5210343953259191,0.748929027271111,0.04279357093089433,0.0006408007918794277,0.0008617189990006648,777.0544070742637,76.96411934766594,74.43290986157841,613.5243915932339,
11502867,195.01,CONFIRMED,11.257950468648545,0.30300103500368863,0.2944470513730865,0.04087685434715247,0.000866393842996136,0.0009448741934209213,427.25406399411173,40.38194832970532,37.38442649389097,302.5060040336415,
9410930,196.01,CONFIRMED,13.790256457761991,0.4626160704413693,0.443808509789598,0.030052710622867938,0.0007252246471601696,0.0007144871180636644,2136.073938504314,214.17238225689619,200.2691505417533,1123.4298129669394,
2987027,197.01,CONFIRMED,7.446258406253384,0.1354128658065409,0.1323570448544947,0.1206599254585886,0.0016371542681563125,0.0022062272351479504,21.534043713182534,1.5864357445625186,1.5166385309088728,18.02558982458867,
10019708,199.01,CONFIRMED,13.68636935197021,0.6842643080718186,0.6595243498498016,0.04522927790655897,0.0008608619751561858,0.0010314058382081492,1037.3376804258498,127.01016207514004,115.37673205327974,599.1529048686458,
6046540,200.01,CONFIRMED,12.575803872458307,0.4254498827186139,0.372125038880625,0.07963888324350317,0.0011483018009793046,0.0012149093743519582,335.8339195678045,38.327043636603754,30.01466148616845,222.562246911961,AO
6849046,201.01,CONFIRMED,8.470030445636517,0.16424892498914898,0.15162364133768946,0.05206405022831713,0.0005418346195699334,0.0007804561798187259,336.75052068360225,22.722295315988422,22.70758507543217,273.29162585182286,AO
7877496,202.01,CONFIRMED,14.432021032480176,0.43679531198880267,0.4210175263627211,0.029453820008828388,0.0005268249860516111,0.0005977004938554091,2144.124447692154,177.18990928435974,188.96336149685726,1227.1623873466638,
9305831,204.01,CONFIRMED,12.279826228818655,0.4520692736953568,0.4500812261823072,0.04582897195423958,0.0007568849533400649,0.0010179230791236408,1117.4520251258837,123.29392767913929,123.40358323187904,658.7952974227305,
7046804,205.01,CONFIRMED,8.595479621519393,0.19299618805738805,0.19237724475668289,0.09625377977262252,0.0015091512524646519,0.00217223690163133,56.689345408692205,4.404290485604671,4.5841216167500125,45.43158365766992,AO
5728139,206.01,CONFIRMED,15.614684986182723,0.7218984251789751,0.6706371754225992,0.06635014287670342,0.002463112181983558,0.001442509623723144,1405.162037276115,188.84698311771285,155.03556262159842,580.093541771707,
3762468,208.01,CONFIRMED,12.628125605031927,0.6643835944877944,0.6544071841246675,0.04397138487169293,0.0007007734474883418,0.0008152870157868553,1464.8998478551898,170.59205330601813,182.94316323678345,1048.1836639480068,
10723750,209.01,CONFIRMED,12.004364429781438,0.4290191301248686,0.3942476804222381,0.2895019544277418,0.004640526978427532,0.006098947914694875,39.52319117692535,3.952505905213327,3.6723525295941495,23.365458637082273,
10723750,209.02,CONFIRMED,8.361184867723603,0.3259079810395589,0.5216871032457672,0.1492243388534826,0.0023919685508917753,0.0031437144255778717,148.75640570699503,14.876343597209425,13.821909277460275,87.94233312256071,
10602291,210.01,CANDIDATE,32.04925220864321,31.89668772150606,6.4273219346856925,0.1584972492156017,0.0033500379902732,0.002998103206754562,176.54136973403942,20.99060543802289,18.666781504353107,68.15411460838543,
10656508,211.01,CANDIDATE,12.827211531634278,0.5751580894731796,0.5423622462935987,0.5050490523643487,0.012221064407608291,0.012595931881656244,9.801177670853876,1.1369960518244684,1.0674066873650392,4.939052586675369,
11046458,214.01,CONFIRMED,10.126521661871102,0.2830407215758345,0.28598341017067186,0.04374620024761493,0.0008235469092712946,0.0008309735437803415,474.22647366050904,39.0796685042542,36.36702961178585,292.37687450105346,AO
6152974,216.01,CONFIRMED,5.876237739824825,0.12355817427984148,0.17638546745330455,0.13732086411438074,0.0020352412215183797,0.002595496552662068,22.019598634504327,1.7561597900932775,1.6974190533147175,17.596478762036742,AO
6152974,216.02,CONFIRMED,1.3381619456507206,0.07009739284658004,0.06160069483610254,0.07112016415558738,0.001054076501600419,0.0013442396171847852,82.09126594418069,6.547139374557449,6.328148034396117,65.60143269241759,AO
9595827,217.01,CONFIRMED,12.705081618411628,0.34270060100625416,0.3261112097443707,0.04763762766107865,0.0005849200690140671,0.0006862828542371329,285.1236684545152,25.50688435859148,22.827856488295197,238.23814647308424,AO
7132798,220.01,CONFIRMED,4.243829483632205,0.12079260593992135,0.1098591976357269,0.034423288912521346,0.0008738137226820866,0.0008579634458957951,731.4352125263733,66.74195127677169,62.607827823608886,442.2117773086093,AO
7132798,220.02,CONFIRMED,1.0571393216163532,0.04741127778258503,0.051661714077067655,0.04909273387359432,0.001246188444660524,0.0012235835908354408,359.62191756976245,32.81475672231023,30.782148263635612,217.4205515460069,AO
3937519,221.01,CONFIRMED,5.238832352267822,0.12328481499795645,0.11550235438384998,0.042692705506411036,0.0006646810329328311,0.0008466502433751045,325.21057467471803,26.323019451161734,25.627007582285763,256.95174025069196,AO
3937519,221.02,CANDIDATE,1.0099949134666697,0.06239344922449031,0.04847183265546296,0.061469801729716285,0.0009570209498898953,0.001219023806499618,156.87306772945155,12.697535592983275,12.361797690751539,123.94679291060845,AO
4249725,222.01,CONFIRMED,2.4391852239782583,0.07488156256176272,0.04976222117622153,0.05927928539323946,0.0008228501152753548,0.0006185030657834545,53.38486201657612,3.8878569542801613,3.51453316990611,40.61040025622883,
4249725,222.02,CONFIRMED,1.9507384781424,0.06505156885137077,0.0515097342515212,0.09494051712256024,0.001317860282121899,0.0009905821390254986,20.812337405140525,1.5156991646338736,1.3701571464803288,15.832153917116127,
4545187,223.01,CONFIRMED,2.5891222194435546,0.25656451793791624,0.23046815793549305,0.03814216078931338,0.0004499271468754117,0.0006688872459513147,193.68578825240016,25.97378102487619,18.910909143577058,171.29548078333093,
4545187,223.02,CONFIRMED,2.580574265757952,0.09536476085169072,0.3678742430633711,0.20986300275430006,0.0024755562170792524,0.003680302422541841,6.397887151461794,0.8579737391126515,0.6246708331799474,5.658283787858466,
5959753,226.01,CONFIRMED,2.2344822141422083,0.061374765422746315,0.08141734230016973,0.07383824114778967,0.0013440626868237385,0.0011092865323764378,60.72105607927468,5.148219256309703,4.567895109180454,42.6526745641122,AO
3847907,229.01,CONFIRMED,7.430233104924077,0.3334384020849798,0.3260441036681546,0.04685454274901834,0.0012156303294076265,0.0012258394246204155,931.640435943052,111.16168846192926,99.83010350036044,455.9066109292583,
4833421,232.01,CONFIRMED,5.899358451619818,0.1776857788517647,0.16969402757550114,0.10803827176708526,0.0023660349293217506,0.002418448172020584,163.2107131389295,14.577203311099778,14.117032717893164,98.63685869061564,
4833421,232.02,CONFIRMED,2.375968179079848,0.07972933571551948,0.07115418829013329,0.06461760385477876,0.0014151235981333088,0.0014464719166105099,456.24930947801295,40.75001461635499,39.46362531434581,275.7355678506589,
4833421,232.03,CONFIRMED,2.282614439358495,0.09583882834252756,0.07359776961695809,0.15579782290101216,0.003411967693423721,0.0034875508078717663,78.48400377174256,7.009817304018201,6.788532623441969,47.43203090422997,
4833421,232.04,CONFIRMED,2.4988091990334187,0.10138058644069001,0.08351748983554179,0.22711884353214756,0.0049738959354290275,0.005084079436035906,36.93155405930428,3.2985504609666876,3.194422399873376,22.319689736736617,
4833421,232.05,CONFIRMED,2.32242906197619,0.10156411235781496,0.07615099917720415,0.29504475770309696,0.006461471467177853,0.0066046082655303,21.884070944076637,1.9545809595733623,1.892879091565048,13.225700517887296,
8491277,234.01,CONFIRMED,3.536868597484629,0.4502749607808118,0.16534104885292147,0.08837357219923182,0.0021172424047305105,0.002049987536681236,184.47604600938666,16.703803610058962,15.456993446658759,91.28483354678175,
8107225,235.01,CONFIRMED,2.241052933782737,0.2963010640158835,0.075884111061067,0.05920383993336264,0.0013198202664334664,0.0013760447482831534,167.5053835937585,14.837317225915196,14.012763712574884,114.36832172528337,AO
8041216,237.01,CONFIRMED,2.8480764894881587,0.09903698662820193,0.07799443283129437,0.08306914382154958,0.0016631771583482122,0.0017779070438567247,177.29513114709968,15.476737149489642,14.2959794275109,108.71833530481248,AO
7219825,238.01,CONFIRMED,2.9567454000277222,0.06554603339407998,0.09201994288022898,0.14090286177045572,0.0021946391949438236,0.00385750558540963,140.95935187065237,30.47343543455091,28.42499474907103,115.97932356691742,AO
7219825,238.02,CONFIRMED,1.4879478351315811,0.08926076747296796,0.06428553681801924,0.1886452560727823,0.0029382533630407763,0.005164551943585885,78.6396813751615,17.00079650855651,15.857993846760015,64.70359667784513,OldAO
7219825,238.03,CANDIDATE,2.0823102664829958,0.11080851823023423,0.11064541059260964,1.0746760952683063,0.01673869809233814,0.02942148489906048,2.423139094383816,0.5238487158239118,0.4886353266753079,1.9937239306624457,OldAO
6383785,239.01,CONFIRMED,4.109147156643261,0.15137144670976505,0.13431553581475775,0.06419317532233097,0.0008171809189737706,0.0010308838166799364,367.23029355311945,35.50507050077571,33.5798048086959,295.93913487354916,
6383785,239.02,CANDIDATE,1.448191077464145,0.0829930028177347,0.05651258921483116,0.047785267333667836,0.0006083078048471971,0.0007673877983262104,662.7171004762081,64.07373744727073,60.59933319097629,534.0624910958411,
8026752,240.01,CONFIRMED,5.203565517033117,0.2272743226569043,0.4137106294778045,0.054378434326013324,0.0010621349611856193,0.0012484976214874074,776.6683575915079,82.71634913656466,80.98995069395463,512.9348434355737,AO
11288051,241.01,CONFIRMED,2.470251418888397,0.0916981028562944,0.4392052013749921,0.10077327938849144,0.001840848331608632,0.001335562362683067,32.5547932372476,2.542905747139273,2.247380200840261,21.81031556273876,
11288051,241.02,CONFIRMED,1.6993209004358172,0.03751872150075086,0.4102131259899621,0.17248695070809544,0.0031508583165315305,0.0022859938131901923,11.112025658533296,0.8679776860628791,0.7671050617562571,7.444580722342552,
11288051,241.03,CONFIRMED,1.1888539087768482,0.02360302718903307,0.3054568500164357,0.039644738287902034,0.0007241994249410054,0.0005254172688484595,210.3461727065615,16.43046812202175,14.520989938231034,140.92291634939377,
4349452,244.01,CONFIRMED,5.230143211763312,0.10383022333496128,0.3807035670270653,0.1081184567199606,0.002899646471435653,0.002538491891453417,172.00787609854794,14.402526278354726,13.081022850299645,78.52233094721088,
4349452,244.02,CONFIRMED,2.782357608060852,0.05916512665906362,0.05503749413984165,0.06723908072904636,0.0018032958395806336,0.001578693096488641,444.73824169797064,37.23872626309944,33.82188789317745,203.0249090424268,
8478994,245.01,CONFIRMED,1.9494936551472688,0.045757830708999137,0.03498462377584005,0.20904908117819995,0.004244576412403945,0.0032255578115177068,9.357615951575081,0.6832619956501395,0.5963899453636231,6.033774495814309,
8478994,245.02,CONFIRMED,0.7379108387550216,0.029832583795995567,0.020315640695138484,0.13782481305099026,0.0027984239455616784,0.002126591062620049,21.528160333082873,1.57191467350751,1.372056565189559,13.88132035250843,
8478994,245.03,CONFIRMED,0.2817207573214208,0.03191248814784282,0.02330956152779512,0.1010192389374407,0.0020511166267060707,0.0015586943206308938,40.07315708117849,2.9260090099329465,2.5539872414105393,25.83910201213982,
11295426,246.01,CONFIRMED,2.2941304930066613,0.060378389189585324,0.04686653256011627,0.06170342601505261,0.0012706971142155226,0.0013768844796295252,419.51625763540113,32.012744614818224,31.349106545391315,231.78025817505383,
11295426,246.02,CONFIRMED,0.9476523651881362,0.23962526323530714,0.03501156684891706,0.0905969744638804,0.001865719980511834,0.0020216311607229435,194.5987130761242,14.849576870750624,14.541738707986028,107.5146412955395,
11852982,247.01,CANDIDATE,2.1803634670722065,0.061463448780329576,0.3236343863767928,0.09347836574336413,0.0007017486483967927,0.0007008288766406806,8.267883654807056,0.8805489615306221,0.7767577807731264,6.2915878464196675,
5364071,248.01,CONFIRMED,2.5795861378841334,0.08451922147237106,0.08459828552331451,0.06181457388064495,0.0004710194876661129,0.000477141302081993,25.222603040310467,2.3522005251866087,2.2726455591842982,19.278277014440842,AO
5364071,248.02,CONFIRMED,2.4391279863797064,0.2303815418360162,0.15662879595643686,0.08153362645348712,0.0006212762575929526,0.0006293509509272652,14.497667858457987,1.352018342439596,1.306291044919523,11.080936277355303,AO
5364071,248.03,CONFIRMED,1.8012644789472594,0.058279180955501976,0.06225663369538529,0.03114647830464169,0.0002373323526624227,0.0002404169482196295,99.34677354900856,9.264846001091252,8.951494949275357,75.93326580558738,AO
5364071,248.04,CONFIRMED,1.7512743299247902,0.08009711575292652,0.06707550535539368,0.11632213238488598,0.0008863604334301559,0.0008978804107684135,7.122737751261394,0.6642497391366977,0.6417838121120915,5.444089622731595,AO
9390653,249.01,CONFIRMED,1.7666815624472243,0.05029124024277449,0.04521524944818965,0.06524474107146573,0.0005679141514304383,0.0005784085582087019,6.785270186285991,0.594771276012732,0.5783022999526322,5.149821843203066,
9757613,250.01,CONFIRMED,3.13319287283266,0.11144796171908634,0.13686817491394696,0.08751500754914983,0.0007199082553399963,0.0007796579379395968,11.91976195653295,1.0329902218938232,1.0164791091661791,9.918056577138794,AO
9757613,250.02,CONFIRMED,2.9220744096081828,0.27788663239996697,0.24334074515627466,0.10975543826924156,0.0009028605317882594,0.000977794566192994,7.5784528857872315,0.6567637640147607,0.6462661810643279,6.305790733280802,AO
9757613,250.03,CONFIRMED,1.3355029185944614,0.05768454417034015,0.05956423734648269,0.038212212932770204,0.00031433794525575386,0.00034042681446695065,62.52133939324588,5.4182233250538046,5.3316195081132784,52.02202725540603,AO
9757613,250.04,CONFIRMED,2.3603044188496405,0.0901286059327116,0.12759880740455928,0.2135738212049869,0.0017568822000952056,0.001902696823587968,2.001412535479215,0.17344638153273864,0.17067404865456345,1.66531201155391,AO
10489206,251.01,CONFIRMED,2.718402103213502,0.07185620904519867,0.1353818061511157,0.04119715848532268,0.0003178388793062312,0.0003183937747084517,35.995304278705184,3.513757644785965,3.258833087629208,28.35010753435785,AO
10489206,251.02,CONFIRMED,0.8581963915956305,0.0459461587945759,0.06093254895038045,0.05122769174822544,0.0003952251665619627,0.00039591516579293065,23.27934724128341,2.2724626499449285,2.1075945542665773,18.33494703948039,AO
11187837,252.01,CANDIDATE,3.1843383749960013,0.24896668253655996,0.2201060693458768,0.11203885890477182,0.0008396911913330428,0.0008501732467510241,7.0606612169836875,0.8009446449162811,0.7356063386791755,5.170458850213709,
11752906,253.01,CANDIDATE,3.1296154950720227,0.11990538753197892,0.10298435395158403,0.05776162153845335,0.0004495027865779882,0.0004220798566531215,29.89758097507429,4.782806565653146,3.614314718101748,20.33259365693373,
11752906,253.02,CANDIDATE,1.7968797517950892,0.11597664894555453,0.08214032154664225,0.12621581454098488,0.0009822156646378086,0.0009222934056825763,6.261627892070397,1.0016915771388315,0.7569673924091627,4.258375808615852,
5794240,254.01,CONFIRMED,11.571200368364813,0.35702106955608026,0.3405140064678789,0.030048753315070394,0.0002405956079867871,0.00024739201284427147,88.62938321192246,11.555950050337353,9.804995478422915,65.11663642442292,AO
7021681,255.01,CONFIRMED,3.0675126719919747,0.08767874854638044,0.10722470704584933,0.15189596580732312,0.0010853163126173613,0.0010976898527135363,4.294912706946988,0.4441532980140407,0.416697590517414,3.1560603231033073,AO
7021681,255.02,CANDIDATE,0.9329672646198516,0.2888894073362411,0.09301968397590052,0.09495569653950116,0.0006784712594775202,0.0006862064037352067,10.990179174993338,1.1365363471818493,1.066280404736053,8.075989153839824,AO
5514383,257.01,CONFIRMED,2.6373829631461847,0.09549727983479757,0.07301488418572735,0.07432300296095598,0.0012222630327403102,0.0014633161307476346,328.3313754173834,23.096621299902548,24.768735779266372,238.42920652478762,AO
8292840,260.01,CONFIRMED,1.4593577509408606,0.04629118421313114,0.0350908319023568,0.0973234008678176,0.0020309582470407084,0.0022567396541706376,267.45565079280937,22.31612846354212,19.076315564750335,152.62598400926018,
8292840,260.02,CONFIRMED,2.7276751043165723,0.23787251528558434,0.0882038483872614,0.4382236015403322,0.00914491098585494,0.010161549743779459,13.191518884780946,1.1006820353368223,0.9408871201486676,7.527859457813932,
8292840,260.03,CONFIRMED,1.6363895456225053,0.3034104814803622,0.05907485719102934,0.15877130223106303,0.0033132616010301797,0.0036815965295070585,100.49450547217756,8.385122130124968,7.167786120465048,57.348097674320854,
5383248,261.01,CONFIRMED,2.6305244562465355,0.05452513189073815,0.21498670729084973,0.12488407683728862,0.0016789114797264744,0.0023150308031179593,54.873778029445546,3.626252188856775,3.726236005101153,43.58475039816509,AO
11807274,262.01,CONFIRMED,1.69051329779418,0.06687731025123828,0.050978903678472784,0.08353178807065237,0.0011810203124985913,0.0012757625212972382,529.2796916782429,49.04079868577033,44.740934969412606,344.85397065271025,
11807274,262.02,CONFIRMED,1.9027415037741755,0.04838153085714505,0.2171607065249729,0.09433580082880808,0.0013337736371537062,0.0014407698162040615,414.9881592691152,38.45103277640154,35.079672497305104,270.386936714006,
12024120,265.01,CONFIRMED,1.2998304793704412,0.15280464748339773,0.0492677254386597,0.047992905238374205,0.0009127448506285092,0.0009839112727769424,838.7905619885854,58.394343945504005,64.4211044207084,533.1410949289143,
7375348,266.01,CONFIRMED,1.7424134684398562,0.1976197351529144,0.16452582534818058,0.16291759392528518,0.0037779793969627312,0.003213404958246211,50.57363554623329,3.958544990288373,3.532975876125982,18.098802270448896,AO
7375348,266.02,CANDIDATE,1.7117791504983118,0.08645879077532369,0.5036500938075419,0.24873160345270245,0.005767964447273054,0.0049060102583524026,21.696926133051342,1.698281285230301,1.5157050976287765,7.764685526703823,AO
3425851,268.01,CANDIDATE,3.3666551937252835,0.0860203975839501,0.0747948052076654,0.4694087554930042,0.010889960159909609,0.011779213730815127,11.766995806686099,0.96884751543448,0.9527665317764764,5.7912580234259545,AO
7670943,269.01,CANDIDATE,1.78891217541246,0.04845653489158835,0.2617971389891663,0.14431246139956086,0.002090177277146332,0.0026031068859650557,143.2336387339449,10.83612014044373,10.539343328778008,98.47490735540772,AO
9451706,271.01,CONFIRMED,2.506299261434094,0.0907402373232866,0.0618375358383594,0.28503439124269064,0.0034878644603879147,0.0044456055057505795,32.25941177872575,2.7202382316904803,1.7859699200742405,21.884838422106153,
9451706,271.02,CONFIRMED,2.533028739972983,0.3039044584450209,0.08258727729847458,0.20376288862094266,0.0024933739719024137,0.003178035504339613,63.12491319620987,5.322936553137189,3.494769116787746,42.824045744677186,
9451706,271.03,CONFIRMED,1.4775876544262614,0.4051092783492853,0.07500580731287268,0.12683982935318794,0.0015520938924165589,0.001978287058762749,162.9069726913127,13.736945322179574,9.018978883165788,110.51636029938372,Old
5716763,272.01,CANDIDATE,4.181836730259716,0.10150264747641706,0.5638646184424797,0.02341130024461321,0.0007048975542691739,0.000513223817698913,3648.971369166393,336.3493692696993,282.15749344535146,1411.9435700685556,
3102384,273.01,CONFIRMED,2.0439292311831627,0.039832339518882015,0.19862242334737695,0.09590523063609248,0.001813697606996435,0.0019772715085846,115.7672501790692,8.26841320898085,8.053756019049418,77.55807973592655,
8077137,274.01,CONFIRMED,1.4366711517858592,0.05436942250077159,0.04530046364066912,0.13080263314980864,0.0018159124778958254,0.0018318663269773442,236.66355790755776,17.82955638781096,17.0038993265473,146.3412047487158,
8077137,274.02,CONFIRMED,1.301794172215178,0.06137586410281765,0.047669784048434034,0.17224984915374136,0.002391317729218173,0.0024123268479607067,136.47297603281865,10.281484182389427,9.805365775913078,84.38823410271867,
10586004,275.01,CONFIRMED,2.454008000376847,0.08675805254218358,0.06135318682134418,0.12433303480362162,0.0016178395436005927,0.002063327399540909,131.09267613809112,9.70722880818149,9.381446439878092,42.53970617377025,
10586004,275.02,CONFIRMED,2.632505554821273,0.08896602009255136,0.07268571735703151,0.3734313001211396,0.0048591425413817045,0.0061971546501610455,14.532156445658435,1.0760858063923675,1.0399715056677898,4.715699484373749,
11133306,276.01,CONFIRMED,2.4243163344357592,0.07785363710260909,0.06093893948491089,0.2393578086743197,0.005450790535655198,0.005360799259876689,27.72295117559591,2.3260174167812666,2.208748993580037,16.375613038584646,
11401755,277.01,CONFIRMED,3.714097024685504,0.09462358901049928,0.08913630875854972,0.12681097931545046,0.00291870908809117,0.0025934425366658004,177.05103088402484,15.063604031062749,13.739204892362507,62.69582516405789,
11401755,277.02,CONFIRMED,1.5249008760162417,0.060113722428996035,0.04937188116422523,0.11407932326936834,0.0026256745383949425,0.002333064324202511,218.77530614396343,18.613529516501448,16.97701926844455,77.47087535005582,
4141376,280.01,CONFIRMED,2.2535552715363107,0.04354102112319506,0.3119573407818231,0.101513833737301,0.0021226079903080273,0.0022440517758152713,130.6431626994442,10.332405939149305,10.054904757150585,91.93234457677845,
4143755,281.01,CONFIRMED,2.5935822586619137,0.06650441300577685,0.1209696913524046,0.13668501116382928,0.003130282769812087,0.00269759511376788,106.82326192548334,8.821691864621503,8.149593529436485,32.764910609872096,
5088536,282.01,CONFIRMED,2.9303089467300483,0.18004386448643628,0.11738687433651306,0.17989002558079378,0.004058428319273682,0.004090765821197021,47.11111375169457,3.950712836880154,3.6667633023146986,30.737691607175996,
5088536,282.02,CONFIRMED,1.0070113294308989,0.02227723420372992,0.05173336605484235,0.08194449730797583,0.0018487176759257344,0.0018634482332128808,227.03768395508664,19.0392589396122,17.670850522543162,148.13095588019132,
5088536,282.03,CONFIRMED,1.8207282567168832,0.15349357456567755,0.5807007089852236,0.3891267294485118,0.00877893575763863,0.00884888619546649,10.068282920948976,0.8443208343222051,0.7836369744143752,6.569060902891413,
5695396,283.01,CONFIRMED,2.105774864047381,0.19308675664374067,0.07808769157981547,0.1258563143813092,0.0019901238749577095,0.002523177469667446,60.881433472069084,4.190351724162257,4.23143795903414,45.388442680665825,
5695396,283.02,CONFIRMED,0.8201808686489801,0.04283332950894017,0.04994599661054673,0.17114274868815446,0.00270622361323338,0.0034310839052307225,32.92440103608224,2.266123149256124,2.28834239652569,24.54586240823422,
5695396,283.03,CANDIDATE,0.7220489499428523,0.027490575259157626,0.10754174253312088,0.08849592322379071,0.0013993565352786992,0.0017741733958646067,123.13694082994715,8.475278370457671,8.558378142349184,91.8012875517573,
6196457,285.01,CONFIRMED,4.0002133817600365,0.2668673499561589,0.20903582344603566,0.11676906556255162,0.001643705670275217,0.0019093696460429086,207.35084159116775,15.291602919426232,14.394046115425937,74.92791317061403,AO
6196457,285.02,CONFIRMED,2.5496638336926405,0.08436284200254125,0.061874849560599465,0.18186226811293627,0.002559993457906181,0.002973752466696462,85.48230136133839,6.3041046792711875,5.934078589598233,30.88972489754992,AO
6196457,285.03,CONFIRMED,2.099569501005154,0.07779326036366932,0.06922408255589825,0.2737675102628828,0.003853702456660357,0.004476557159345672,37.722250896573186,2.781921126254264,2.6186333267289714,13.631242188789589,AO
9592705,288.01,CANDIDATE,3.0530490676008504,0.07722949882594173,0.08172919157607017,0.1022732633411977,0.002858116270349211,0.0022822067290827123,458.7470516436772,39.119761660310594,34.509735700941036,194.25672063896775,AO
10386922,289.01,CANDIDATE,3.8652456428327966,0.13018142131739974,0.10320923831201677,0.1708875747584449,0.0034236728834116915,0.00313538390442376,94.39423833815859,7.924424818152445,7.281603085192095,26.928411559375196,AO
10386922,289.02,CONFIRMED,9.331575502054617,0.3763970857778863,0.26351818180088266,0.852354256786332,0.017076619867499906,0.015638690053486445,3.794252162020676,0.31852861492592593,0.2926898794968395,1.0824091128625455,AO
11075737,292.01,CONFIRMED,1.4590299763483212,0.036954604672165686,0.04681031068838768,0.03611382388664968,0.0008174531088682214,0.0008371247593249695,759.8740988796203,63.0129528578424,60.47046008209937,513.5629478039581,AO
11259686,294.01,CONFIRMED,2.299305423432564,0.07642231408663963,0.05648575020962015,0.2162146474468699,0.002486508510888094,0.003505792706661789,36.10972940198393,2.769310057606595,2.5042959491320533,29.072328378064864,AO
11547513,295.01,CONFIRMED,1.7765070249935802,0.2507874055477099,0.10757009694028058,0.05946414050240211,0.0007823060866839476,0.0010780282205475305,316.76051771948534,22.531999698095568,22.775142067472768,261.03766962487595,
11547513,295.02,CONFIRMED,1.1772250869077991,0.16228865789451202,0.14115239288876766,0.09123594834323476,0.0012002937920593878,0.0016540208422080491,134.5579477490653,9.571456902498305,9.674742306906849,110.88721966614325,
11802615,296.01,CONFIRMED,2.4823551666797137,0.0583440366231908,0.2259800287468057,0.18475892750372325,0.00403235639511674,0.0042334971115415435,38.31504951052831,3.144311207985757,3.0741001377271244,25.772276986073145,
2692377,299.01,CONFIRMED,1.5931914766111994,0.032336867027305115,0.05500460073742041,0.025654880842876662,0.0004552421247483494,0.0005302173470747325,1009.876702112077,82.89869693830377,75.88599148862194,743.3968628796403,AO
3642289,301.01,CONFIRMED,2.380288462313859,0.1763977482086653,0.38518792020288417,0.06821076963091897,0.001314349873293819,0.001558670287740873,549.1333273105827,71.20726313972338,48.10770940007399,351.7158804095672,
3642289,301.02,CONFIRMED,1.3519114082073862,0.3328446060415129,0.15424930744330145,0.10490565551688542,0.0020214218336066228,0.0023971776379779226,232.159199683838,30.104567401387182,20.338680644404935,148.6962696507384,
3662838,302.01,CONFIRMED,5.4603336198067645,0.2787464910766059,0.3431531715076321,0.1897933975430305,0.003445551567753894,0.0031703497572122172,183.08234883142129,16.403409055465136,16.040285287840266,107.26422629632157,AO
5966322,303.01,CONFIRMED,2.726505501071656,0.08494393302867309,0.061836941249354314,0.28931159825647346,0.007375365827679364,0.006322922532334653,10.576558175810893,0.8747199487487721,0.7766232461346098,5.500625002365717,
6029239,304.01,CONFIRMED,2.2412082829570523,0.06658013676729688,0.04884419061400338,0.07962253707823545,0.0014127939462643766,0.0017026687594169727,133.99521904547572,10.018127400677,9.979955488545214,101.56771113986322,
6029239,304.02,CANDIDATE,0.4807626506460062,0.20655253284574326,0.11081413692174524,0.0596410133402096,0.0010593353239321491,0.0012762803335871766,238.82033263878773,17.8594887896615,17.791470602958317,181.0246270917339,
6063220,305.01,CONFIRMED,1.5370929941092182,0.04433598426020801,0.04150545471376983,0.04990004839907942,0.0006886400807549634,0.0007624419775664348,99.3214125512295,6.656217047395273,6.3386935106671,80.28686075757084,
6071903,306.01,CONFIRMED,2.098288888742578,0.0475844609773604,0.10008689848974957,0.15502396533785429,0.0022260405068871207,0.002823910964570267,15.599549361317015,1.082839482710242,1.0599211476792445,12.563825813141099,AO
7050989,312.01,CONFIRMED,2.34759706230387,0.05992349522749507,0.07676749710734314,0.10581615826267926,0.002012231507408002,0.0025856221307128014,229.5155948165173,17.635578984553607,18.15163725394932,126.85637663400719,AO
7050989,312.02,CONFIRMED,2.2103913963994035,0.07765831764915726,0.05949875114564485,0.1334514013872573,0.0025377515049730182,0.003260890422616648,144.3011866394574,11.08785212299608,11.412308597025554,79.75721952882218,AO
7419318,313.01,CONFIRMED,2.2480625746812297,0.0372986589501484,0.2223736633830171,0.1314496328939347,0.002530018765538057,0.002781458440550257,29.06604484310267,2.511982523382581,2.309392531914558,21.332180912492802,
7419318,313.02,CONFIRMED,1.6072875166632834,0.15865390861512532,0.05788973626456484,0.07722354073623858,0.0014863260013256694,0.0016340408450702464,84.2180678805797,7.27840047786631,6.691401533053058,61.80940922051337,
7603200,314.01,CONFIRMED,1.5145969847781973,0.1341546145340168,0.057402273244184426,0.09130147530970344,0.0006925141285007402,0.0006839026424772457,7.7263989960600075,0.6852209727822043,0.6353230949135623,6.569532879886814,
7603200,314.02,CONFIRMED,1.31900681641295,0.03826040086933074,0.043233935954455634,0.12879302600701306,0.0009768844374630774,0.0009647367767895977,3.88282688281532,0.3443511544389609,0.3192754598404943,3.3014550357251005,
7603200,314.03,CONFIRMED,0.6267882068072701,0.029404153443241907,0.024329270221234284,0.07525586165479163,0.000570809495418992,0.0005637114197479294,11.37239816934232,1.008568900914235,0.935124786176489,9.669620185905131,
7700622,315.01,CANDIDATE,2.030244829418076,0.07057265939152949,0.04003463557311756,0.18767489418048228,0.0027521492395228514,0.002603672809162405,6.149444624261759,0.42710373655645706,0.3969162347003864,4.7793248892862294,
8008067,316.01,CONFIRMED,2.4014476510791285,0.06425112448289519,0.04796385288887604,0.1265373830053149,0.0015309768750604888,0.002174671759202445,66.15887438221954,4.516864245326444,4.30657661003128,50.8681134453392,
8008067,316.02,CONFIRMED,2.4101266192412867,0.0837818548518616,0.05590736101419416,0.5857317692187437,0.007086773836899538,0.01006638767096557,3.0876512713560733,0.210803188568034,0.20098901188393745,2.374027620899153,
8008067,316.03,CANDIDATE,1.9343821276156432,0.037978158579112034,0.23493948948080626,0.07575630823895893,0.0009165762190579604,0.0013019480901022955,184.58151205490373,12.60193193977432,12.015234991703062,141.92069291983756,
8121310,317.01,CONFIRMED,3.434269841439096,0.099097901338995,0.09010382991818243,0.1767792921274538,0.0027591878700061988,0.002776070329580713,185.16831011679318,19.193162528616007,14.033721400909293,122.96331071552208,YoungAO
8121310,317.02,CANDIDATE,1.1258844468510134,0.08274485575829517,0.0590028258400787,0.1140347062341271,0.0017798650760340207,0.0017907554106757415,444.9952220765185,46.12487896691597,33.725745716842106,295.5045910642311,YoungAO
8156120,318.01,CONFIRMED,7.33061288021841,0.2391243870392299,0.5332007668377947,0.2530965330507685,0.003800273798846396,0.003719934629710168,70.8526304579135,5.558751302138242,4.973842965811759,42.65355472182071,
8684730,319.01,CANDIDATE,10.778916914131868,0.26701055839267224,0.2624248389871569,0.2753962791216263,0.01053148445004704,0.004832385146253589,63.57610930230185,6.760764786109794,4.923446640020372,24.258081921088586,
8753657,321.01,CONFIRMED,1.5682236003936494,0.1369470548806304,0.10642607682220097,0.035073019879861216,0.0006979553020824526,0.0006976949681088049,773.6313484996748,58.648890613322365,56.065253828937074,417.29382967523105,
8753657,321.02,CONFIRMED,0.8552443052779712,0.027199978675093238,0.04469308135924701,0.05390725270930415,0.0010727577277301972,0.0010723575942584679,327.48090638352534,24.826284418956266,23.732621764437766,176.6419649815348,
9139084,323.01,CONFIRMED,1.9248030059092625,0.15838929490278947,0.10422695853711164,0.06066450771212953,0.0008126079697678914,0.0011073984923287,130.18830071758913,8.687223712178367,8.822677310454193,106.47635583498771,
9881662,327.01,CONFIRMED,1.4895248322693064,0.04139116207579797,0.04559629378747675,0.04411031872663577,0.0009492951185859108,0.0009592260044946346,856.0175817469044,70.2554288470101,65.86734659545372,552.6700366787223,
9881662,327.02,CONFIRMED,1.6895126744536697,0.07671845177752026,0.05416071244340127,0.4074248512023783,0.008768162327528166,0.008859888928044662,10.033860187473612,0.8235031286132605,0.7720679661523273,6.478154182912339,
11361646,330.01,CONFIRMED,2.7074482956630472,0.08954455963920574,0.0690798598399747,0.08298121118466323,0.0014771043191329752,0.002233197347437059,429.2571380560672,37.64143052984919,34.69189679553609,234.39803946412866,
11361646,330.02,CONFIRMED,1.2130628689629113,0.07148727071196173,0.047186874147418637,0.031769323686175154,0.0005655088106827224,0.0008549787224227486,2928.607198428072,256.8086933229847,236.68549691287683,1599.1808284907609,
10285631,331.01,CONFIRMED,4.535068285910834,0.12679832037214311,0.5795723887673117,0.14558053991619976,0.002202074747041329,0.002549332410917133,171.0954013975086,13.854120581466749,13.167814526011107,63.660044100763834,
10285631,331.02,CANDIDATE,28.981306556179014,15198.803407636768,24.700842432566706,0.099283843740733,0.0015017834899388432,0.0017386082387116743,367.86445298508767,29.787115655214556,28.311520177165914,136.87256997472434,
10290666,332.01,CONFIRMED,2.589076649411639,0.2921097062573259,0.1412853810557273,0.06452892001704046,0.0008699312327731628,0.0016425896205341658,546.7822618469023,39.226172885345505,41.60049824458946,282.46081354730904,
10290666,332.02,CANDIDATE,1.0671296620893362,0.05685124073293814,0.07582918907779411,0.07519796078866191,0.0010137636185449106,0.001914171176313121,402.6345911455987,28.885016494446848,30.63340073149261,207.99594667377426,
10337258,333.01,CONFIRMED,2.602515954079084,0.35785371367542146,0.216213011886378,0.1173803083086449,0.0012701567109224428,0.0018737494828991578,157.96866676235862,12.19585881393326,12.25611714201376,124.58129021276568,
10545066,337.01,CONFIRMED,2.2209715163648065,0.0848218552014029,0.05677682814462545,0.14723798250302325,0.003123670300213806,0.0032377306375209747,70.89139615390344,5.760497049281202,5.6870806240872005,46.703635296772084,
10545066,337.02,CANDIDATE,1.9420664797758131,0.12658094412915574,0.0818271520943246,0.5798445751353578,0.012301472230636129,0.012750658255351686,4.570987659064991,0.37142960960458776,0.3666958117503607,3.011391398069715,
10552611,338.01,CONFIRMED,1.5256975835793993,0.2045045218386766,0.1213718639381568,0.06743316624626297,0.0009420779612409254,0.001119820668576142,68.94507665813468,4.6001703422822455,4.5267777627072885,54.52934346319946,
10552611,338.02,CONFIRMED,0.7466401561111146,0.16195185098644813,0.07246614293759476,0.03920318307336642,0.0005476897750713672,0.0006510228994882784,203.98944735360192,13.610634075924265,13.393485696225634,161.33727275072042,
10878263,341.01,CONFIRMED,2.5824647272864243,0.0735791244086676,0.058079328540160964,0.07160507395005279,0.0007740832248605284,0.0010442444397183411,134.7333970638802,9.144212492146302,8.997107258556046,113.40145236399793,
10878263,341.02,CONFIRMED,1.6448355665270284,0.06005346717838176,0.0447415095550629,0.05402724975568047,0.0005840590002326805,0.0007879002446759361,236.66668856505632,16.0623166799489,15.803918174103375,199.19594394796331,
10982872,343.01,CONFIRMED,2.469571212856432,0.22146493810102935,0.05982603480302321,0.05628742354501267,0.0011950645216023128,0.0012706864462569967,416.2127054275852,33.51614635973537,32.24479055032953,277.69444941591695,
10982872,343.02,CONFIRMED,1.7415535729095437,0.2296965027664339,0.057786222676240284,0.03182222435954482,0.0006756324760436784,0.0007183855050641938,1302.1979487020621,104.86142415130793,100.88375382704129,868.81812515517,
10982872,343.03,CONFIRMED,1.5026015252448133,0.0706017489967022,0.041250645317542765,0.2395591354853732,0.005086191772713643,0.005408038489841039,22.97801979981391,1.8503391890349168,1.780150945435537,15.330787536680662,
11015108,344.01,CONFIRMED,2.9183648241698634,0.07755351091888177,0.05769178565843915,0.21840014938009625,0.0035404629554316967,0.0043718123463821375,15.566187040698836,1.1510602861309651,1.1356260240308118,12.23245689931482,AO
11074541,345.01,CONFIRMED,2.7958819953139757,0.04852643344661922,0.1927176579248923,0.17237547969526096,0.002590543391221725,0.0028637653526273977,8.919651133383537,0.6304539434384722,0.6013116552662479,7.11126901563164,
11100383,346.01,CONFIRMED,2.611667934741535,0.0701109914450737,0.2713272002932093,0.10000477271030564,0.0014055258895857895,0.001794623286385784,31.449395974836673,2.1591839143901077,2.1250331538815983,25.938449134445506,AO
11194032,348.01,CONFIRMED,3.4256199740216497,0.08447210723021517,0.34635961110074537,0.1650366469116716,0.0023826619303136945,0.0022831741786160345,7.808042334081668,0.5345936220019669,0.4955368688566887,6.262231444987289,AO
11395587,350.01,CANDIDATE,1.944967085422161,0.0764933848490576,0.04591180708118423,0.10845132065405767,0.0016957559908121465,0.0021273585664704333,85.31430529479434,6.247109672989793,6.097331207388183,65.09495917159471,
11442793,351.01,CONFIRMED,10.78274339483473,0.2398779158523177,0.23261839174011104,0.9915622306643568,0.012141268744719071,0.016019357041237244,1.9529746196722888,0.1383660652564674,0.14285322907712147,1.5163605190185512,
11442793,351.02,CONFIRMED,7.621543752147637,0.1711742741679817,0.16503002242748493,0.7326335843472673,0.008970794744905065,0.011836190016143914,3.5773621263592505,0.2534521014745975,0.26167146579361034,2.7775940537075026,
11442793,351.03,CONFIRMED,2.812348087748629,0.10056706272891497,0.07161071779614438,0.31628285261741,0.0038727525949510335,0.0051097630111150575,19.194873605499648,1.3599353081602743,1.4040375413825186,14.903597931966473,
11442793,351.04,CONFIRMED,2.596861872518881,0.1004950306296326,0.07350370603313625,0.4216150155625829,0.0051625014713415785,0.0068114753259512365,10.802005939723728,0.7653100316358193,0.7901287719644031,8.387070250789783,
11442793,351.05,CONFIRMED,1.5151496132861073,0.050700274716711735,0.06948957617576855,0.08768333699224823,0.001073646155120646,0.0014165835000479962,249.74822591891393,17.694382223701183,18.26820494017496,193.913605258175,
11442793,351.06,CONFIRMED,1.2781277498154575,0.06535495830451002,0.05056017773603013,0.07579683506699827,0.0009281009065359193,0.001224549072088208,334.22151792679404,23.67922053758256,24.447129488772568,259.50174123393526,
11442793,351.07,CONFIRMED,3.3390633399056284,0.4740345912030492,0.7211416860822155,0.5172174361105584,0.006333118004256638,0.00835600036106922,7.1777815491111365,0.5085378322289684,0.5250295359876274,5.573090630864577,
11521793,352.01,CONFIRMED,3.242939744886742,0.0856795015981641,0.4919716710339342,0.1827643256958128,0.003815314866526865,0.004193413585153378,60.63350978304365,5.4074836434658895,4.8993328878318465,36.26001931012271,
11521793,352.02,CONFIRMED,2.9841536656924617,0.1068655078896146,0.8593214726752529,0.12872074124341776,0.0026871226425192853,0.0029534172113755077,122.23582304995331,10.901368173974895,9.876947419398848,73.0994019650096,
11621223,355.01,CONFIRMED,2.3493608398547825,0.0680213123292067,0.05530972944999848,0.06052127493013881,0.0009820841955346144,0.0009398642638139414,596.9046515023413,46.77056650523436,44.522194872294094,417.69220928128806,
12404954,361.01,CONFIRMED,1.3707333045850203,0.03964283254380234,0.04281817963861563,0.04306097753062967,0.0004219546083131364,0.0005853173662395948,509.73753313374135,33.56075496158149,33.18806621734162,433.2535484252631,
11623629,365.01,CONFIRMED,2.1156313177205903,0.052779376425734326,0.039336876650230126,0.35413817547146553,0.005345130228437295,0.007046468951723181,4.9596780486995415,0.33539030105596285,0.33983543153907864,3.9910926399528432,
11623629,365.02,CANDIDATE,0.6245464692564711,0.04252149013756075,0.07260749272561216,0.4517430892724739,0.006818317433734032,0.008988565822189421,3.048006870977252,0.20611660758423675,0.20884839524862084,2.4527555357091604,
3545478,366.01,CANDIDATE,12.452445269892756,0.30323043430012503,0.2980961817914431,0.3959890394445811,0.005739845132792327,0.0057703228548324865,33.39252155724064,2.5354450049685613,2.5630790346453742,19.01250056389841,AO
4815520,367.01,CONFIRMED,4.570323580028691,0.09556973420842477,0.0795367969126632,0.19721468148407706,0.0030065361783068252,0.003931548006700222,24.585117734711837,1.6555906001473357,1.714861147395452,18.51356791703257,
7175184,369.01,CONFIRMED,1.2865513231040335,0.2375985794216644,0.06022935596179935,0.06696898379754149,0.000703442684557831,0.0010359057496789775,458.01094462603896,32.03024787886536,31.40194874223944,387.65241605176254,Old
7175184,369.02,CONFIRMED,1.2844058088316412,0.02271607425931988,0.08738195737517677,0.09602321728299354,0.001008628573434075,0.0014853294438772918,222.7772136516724,15.579560852902546,15.273955206404125,188.55471932851435,Old
8494142,370.01,CONFIRMED,3.755217557866108,0.35981201135800617,0.10184449488858384,0.2682755598206597,0.004143689205225303,0.00392141503534655,72.06840511480273,5.801980769176217,5.5265376624975655,41.8253040902003,AO
8494142,370.02,CONFIRMED,2.2592902354589883,0.265164867244773,0.17522842668674288,0.17684420535584308,0.002731472951110701,0.002584952342290814,165.85381397140483,13.352323249359277,12.718435353515947,96.25419339894194,AO
6471021,372.01,CONFIRMED,8.251802266215833,0.1389948647438702,0.2601220319280486,0.4844419393486446,0.006024892345450499,0.008873334448060922,3.59032259343983,0.3940399636032275,0.3533492898403865,3.032629349187988,AO
7364176,373.01,CANDIDATE,2.386215524596948,0.0679096945501788,0.0518488577197509,0.4925104084302498,0.011843858841438985,0.011062029774871827,3.6044788041404034,0.2972586569044696,0.2746168270395105,2.262674966679778,
8686097,374.01,CONFIRMED,3.0934316513366467,0.0901270785574688,0.06940563882600033,0.5989673616144922,0.014522355176146471,0.013764268144695332,4.3454425152051295,0.3633726496926068,0.3354688233142543,2.0538283911254442,AO
12356617,375.01,CANDIDATE,11.578490576678588,0.3034365642968914,0.28141368336481204,2.0704842967128085,0.04115018247468523,0.060670300364487124,0.6459201203857395,0.049034072828823286,0.057538833712397174,0.3141180278714613,HZAO
3323887,377.01,CONFIRMED,7.904608140501605,0.16161801613370674,0.16157227357648946,0.14178665343505462,0.0015308292514668177,0.0021470188264091526,52.0946265843869,3.8475410873147697,3.6709651699381363,43.370713774589994,AO
3323887,377.02,CONFIRMED,8.141897687436296,0.1775430140493259,0.1759989089347272,0.2264957950173088,0.0024454092116289127,0.0034297356222081302,20.41471617418895,1.5077650885889764,1.4385689454789807,16.996010337956857,AO
3323887,377.03,CONFIRMED,1.5139861573394893,0.06489958390256209,0.035537545041556554,0.02690533079539651,0.00029048903097198176,0.00040741670998250016,1446.7282485823919,106.85068202612312,101.946963843483,1204.4550636569124,AO
3353050,384.01,CONFIRMED,3.2900373626689814,0.4593215228288343,0.16191649960109086,0.06545593348779873,0.0010372556125666317,0.001160168654840625,1508.5790564590855,127.90902599140496,122.00400112891684,779.8339277718175,Desert
3446746,385.01,CONFIRMED,1.6208934959093098,0.2055899437282913,0.07970267958231944,0.10604713385959397,0.0019551390024288,0.002250500593601598,56.00550779254874,4.504791487461932,4.1867693835916855,40.87792877001377,AO
3656121,386.01,CONFIRMED,3.1684078954059296,0.09797339479962604,0.07540094246341891,0.19851053676646926,0.0018762898056893546,0.002462308434811858,34.01976629392725,2.5498959722753973,2.5934378703376155,28.7944780137945,Young
3656121,386.02,CONFIRMED,2.7407569465499013,0.06597157149029964,0.12438879166963193,0.3620058435919459,0.0034216214036300987,0.004490290931723082,10.22980348578693,0.7667582001421822,0.7798513253446829,8.658550120889904,Young
3831053,388.01,CANDIDATE,3.419880424203663,0.08663935629894784,0.11744078817541352,0.06826682417719697,0.001106565718758166,0.001208626067065318,644.437216639189,51.791326709783824,48.12700384691335,232.50183441578326,
3942670,392.01,CONFIRMED,3.2069676399364213,0.10638223886617623,0.6363489725241607,0.21862959187385148,0.003510492142966313,0.004309186685225592,62.34154299074546,5.698244170605233,5.256948100093106,37.41620380886936,
3942670,392.02,CONFIRMED,1.428564381712076,0.14225777473526166,0.05672543524797863,0.11418106119233375,0.0018333834786287359,0.0022505079827718835,228.5637144425581,20.891557323194817,19.273627148518962,137.17957741540832,
3964109,393.01,CONFIRMED,2.5397478207537127,0.09727716651922316,0.07445609198982882,0.16404279739214084,0.002178018466667128,0.0018754574098688878,138.55438318169814,12.234074311289033,10.325373283944394,103.60510685472144,
4252322,396.01,CANDIDATE,26.646132379622344,5701.2639440568055,13.041813166119626,0.1160439895756409,0.0016662397461104472,0.0024661048261127674,69.87750094708072,4.897729539092294,5.2952912794063725,56.08759589343783,
9946525,398.01,CONFIRMED,8.654426651768084,0.2259045370098185,0.23418493177763594,0.25914747293185203,0.0040846921621186475,0.0048286276630296505,6.110500306963591,0.5299756587562091,0.5044662576490918,4.6997930421204295,
9946525,398.02,CONFIRMED,3.407201699606393,0.1139421948097018,0.09521005191723203,0.048363681987780384,0.0007623101646765514,0.0009011479452476779,175.44137118386237,15.216373716815355,14.48396162559097,134.93790920038606,
9946525,398.03,CONFIRMED,1.8061672603886092,0.07055868964440275,0.06112148377901645,0.026852823863443467,0.0004232552149284682,0.0005003417043961334,569.102902109389,49.359409272941924,46.98358512297308,437.71634485251116,
3217264,401.01,CONFIRMED,4.048323772917203,0.11111616828648513,0.08950604362275935,0.18484527792440406,0.0019143137965842226,0.002594211894536491,20.543743903079825,1.5409726347401085,1.483576430065903,17.22858253093855,AO
3217264,401.02,CONFIRMED,4.174999615041655,0.2696653003158575,0.5336039542940548,0.5745719800366891,0.005950441923465419,0.008063833159783798,2.1262162227083627,0.15948607202878734,0.1535457360375814,1.7831069080869815,AO
3217264,401.03,CONFIRMED,1.623071749684618,0.07202288046653893,0.07695781319921874,0.2830516767802679,0.0029313695946248703,0.003972490435234713,8.761225321066554,0.6571737223417127,0.6326961452779918,7.347418962593032,AO
5351250,408.01,CONFIRMED,3.3201111131227896,0.10660522860164223,0.08627707404266352,0.07275244388821822,0.0009292581750265124,0.0011378219171424132,131.6017808426314,10.832507908298108,10.606248093920538,108.75593701473807,
5351250,408.02,CONFIRMED,2.660493456114963,0.10812980906812968,0.08027204873587973,0.10369258466771884,0.001324452861022943,0.001621714537022483,64.78307219506195,5.332474512940961,5.22109451649337,53.53684178250144,
5351250,408.03,CONFIRMED,3.0897930784505467,0.08886638508202813,0.6357428308352522,0.18865924760724265,0.002409721919982431,0.0029505625380177635,19.57044691119917,1.6108978223237416,1.5772508182282463,16.173050835609757,
5351250,408.04,CONFIRMED,1.1713816135773645,0.06933675040481167,0.05549230586067989,0.04362795641548459,0.0005572546405439139,0.0006823254839825656,365.9545896898716,30.122738298423492,29.4935612717885,302.4254995010916,
5444548,409.01,CONFIRMED,2.91751910545091,0.2239441737764264,0.1484067003319524,0.10781564803350692,0.002347418286184822,0.0022788696223722945,84.81478797366658,7.299589630183068,6.825111447947849,42.21400665388636,
5683743,412.01,CONFIRMED,7.575393228975344,0.23275089294968584,0.22798693104869275,0.0531910395498029,0.0009863040637060985,0.0011641031782667706,750.9726971924663,74.35106632684546,65.66200147885836,538.4062990546696,
5791986,413.01,CONFIRMED,3.1057128676406687,0.19509903656709776,0.31061190961713564,0.11453603909336202,0.002098911047067904,0.0023862782016024642,35.72351203783536,4.033466003606862,3.8250854793289064,27.00144422438269,
5791986,413.02,CONFIRMED,2.4125234135228992,0.2222579827410464,0.274493473094358,0.1580017740488555,0.0028954351277515264,0.003291856379448077,18.772172761072472,2.119526227236246,2.010025369788226,14.188856214409542,
6289650,415.01,CANDIDATE,8.444119569819401,0.2425366193768357,0.22142876061633496,0.5931299391078679,0.014458929022015031,0.013933507303731472,5.013505288317132,0.4626747844841104,0.4312759299152526,2.612674543938072,AO
6508221,416.01,CONFIRMED,3.1518913454256166,0.20637706758707344,0.18233114972646672,0.12440156771577332,0.002003397412078201,0.0024266721278276924,22.22228978283617,1.6986712378142763,1.667920799226785,17.5085684608554,
6508221,416.02,CONFIRMED,3.0274756652109267,0.1857855182226817,0.5034807616436784,0.3562972377214404,0.005737909740520175,0.006950206452197453,2.709041153831319,0.2070790336479554,0.2033303558843464,2.1344079736447754,
6508221,416.03,CANDIDATE,0.8014148348971374,0.02408652657959779,0.08681667578934804,0.08201977331231819,0.0013208693347073301,0.0015999405261859195,51.12147595539095,3.9077243181970367,3.8369841830744034,40.277751317789765,
6508221,416.04,CANDIDATE,0.7599978347991964,0.09811369499927117,0.12454696600972424,0.17939986303540728,0.0028891074497209485,0.003499512764615089,10.68553568686676,0.8168021735148856,0.8020158996109651,8.418953894612683,
6879865,417.01,CANDIDATE,24.088133819421984,10.511106337806932,5.530059981332228,0.14948217485833346,0.00428257641119411,0.004027654114455147,160.30714367763312,20.515504488570407,18.152153270991928,74.10901576674357,
9115800,421.01,CONFIRMED,11.393469000001529,0.2828784146782874,0.27705898092609205,0.05197940611623077,0.0006792638320807278,0.0008308529295987916,220.6432580935759,18.95080970115525,17.628576988872872,178.90087372850462,AO
9214713,422.01,CANDIDATE,21.267310174771644,0.8442143712750557,0.8136199866601427,1.7263770685306503,0.055367571281992,0.04029158888435255,0.927821789541693,0.1057256532066886,0.0952201152765065,0.37916434960063133,HZ
9478990,423.01,CONFIRMED,11.436942330774267,0.33414827570441635,0.3012101124858523,0.15472866312119216,0.002957640779366012,0.0032931135048606397,91.62947452622532,8.88173521682571,8.33535058048761,67.20477751645831,Old
9478990,423.02,CANDIDATE,9465.185444649307,3714.0549096929535,1398.6724294803507,1.026779311971324,0.019626911327207026,0.021853107211603672,2.0807625508998155,0.20169037784087396,0.1892828352948636,1.5261157506450338,
10016874,426.01,CANDIDATE,2.7341848058633658,0.3224733978323941,0.2297802982590784,0.11693371331399215,0.0023084293723516624,0.0024372553682374103,40.747303029944796,3.787401267490512,3.377494656718064,28.79372657712645,
10189546,427.01,CANDIDATE,3.566728470218312,0.4662945662529877,0.10987458520235516,0.15826069860959732,0.0024531221598483154,0.0030323997036798386,18.69507847676949,1.4385931279550908,1.410788043660845,14.626948057915076,
10189546,427.02,CONFIRMED,2.5324458487838712,0.1058141117569738,0.07170615859016033,0.2293758487774839,0.00355544356789401,0.004395022050986052,8.89975543143707,0.6848394372786357,0.6716028814713288,6.963129926709571,
10189546,427.03,CONFIRMED,2.27968628406949,0.11459733579408594,0.08087219710524078,0.4474889472169041,0.006936309230577694,0.008574241344852702,2.3383462721682937,0.17993660351882973,0.17645879440523185,1.829511949196976,
10418224,428.01,CONFIRMED,13.733266371734693,0.8356993116283237,0.7606212749138771,0.07875533662395595,0.0026342456402210805,0.0019856826141477807,935.0231773629057,147.56492273199515,119.83167424909288,406.1100050050429,
10616679,429.01,CONFIRMED,4.172109572916497,0.08568355691984003,0.0786088977076986,0.07658426766025718,0.0015068657163761466,0.0015082906938139599,65.18705551133577,7.09630683972629,5.506419570251793,48.1290958272799,
10717241,430.01,CONFIRMED,2.609198151860036,0.289228250260299,0.08349589652006298,0.09003305977163269,0.0008432171484539341,0.0008284063973854202,14.557144360311018,0.8947030279221719,0.7840662235219785,12.388221432770559,
10717241,430.02,CANDIDATE,0.8680023590009771,0.07859627591292369,0.04849626495881723,0.07463091497133377,0.0006989664406753173,0.0006866893999030121,21.18569308645026,1.302103204041185,1.141088293078671,18.029158100349758,
10843590,431.01,CONFIRMED,2.4107805862377263,0.08149192054625116,0.05322470619055846,0.1277767387497162,0.0016733125310623145,0.0025499972761758413,21.627987031145818,1.5643181452451786,1.6132493687202007,18.457449363491214,
10843590,431.02,CONFIRMED,2.223042956561873,0.33455317478893337,0.13256842657136214,0.2344581557357802,0.0030703692876086408,0.004679002353573269,6.423755616165973,0.4646200994593645,0.4791532236336235,5.482070237885856,
10858832,432.01,CONFIRMED,3.9136013116296926,0.1036823007403026,0.38479343855753545,0.06028716260707551,0.001110986086286452,0.0012899658521067186,310.00923458705944,24.849566703042264,24.664287865825898,216.0796260651795,
10937029,433.01,CONFIRMED,4.3822159321941045,0.1311336314743374,0.10895580180509563,0.04775576277560084,0.0005888044526276286,0.0007299642999483509,220.90830436074748,19.263014846244406,17.328303131131374,185.40586727546568,AO
10937029,433.02,CONFIRMED,10.75071054172084,0.2809783639902303,0.2700155489212939,0.897256751815775,0.011062722920041745,0.013714897622679906,0.625792198099765,0.05456854344614561,0.049087864481948136,0.5252203875207654,HZAO
11709124,435.01,CONFIRMED,4.395640029968936,0.3104464884315346,0.2464957870957276,0.1461458702383499,0.003462952010342668,0.0034328714911392123,51.730788227265684,4.777387335747316,4.4863086344869405,31.911877102891737,
11709124,435.02,CANDIDATE,10.028766360934801,0.4535023543026654,0.35929681641829675,1.8614083923110212,0.044106398082792986,0.043723273121216766,0.3188884987006643,0.029449655170682563,0.02765533396965364,0.1967170988262194,HZ
11709124,435.03,CONFIRMED,2.5724379284254946,0.08370124302935608,0.12802707029036514,0.2005762044014685,0.00475268834155131,0.004711404682090243,27.463973652361307,2.536324007054201,2.3817897723133408,16.94207612110719,
11709124,435.04,CONFIRMED,1.631042974550264,0.05929394230824232,0.07404053204020714,0.04853406264694609,0.001150023124506629,0.0011400335859955055,469.0605391401837,43.31818551342512,40.67887656207138,289.3557742266954,
11709124,435.05,CONFIRMED,3.316477144301121,0.3286124753612312,0.25315818943959595,0.3061392944348574,0.007254024286313699,0.007191013071222209,11.789191906795285,1.0887430511197256,1.0224076485397482,7.272559652856125,
11709124,435.06,CONFIRMED,1.4351884797302945,0.0753840027555327,0.06112480450228407,0.0899299084071959,0.0021309049797785307,0.0021123951287392337,136.61987668115222,12.616975192161494,11.848242732546954,84.27856724911146,
11805075,436.01,CANDIDATE,30.387355075108967,1.0420989388017428,1.0102913383901015,0.6422827298914089,0.01214063066792015,0.009018512838846646,2.7438655575846944,0.23683372699944244,0.20494820459855229,0.9586718048164738,
11824222,437.01,CANDIDATE,27.719972923481635,437.61218719133814,4.797028131435645,0.11907525580115133,0.002029573933725277,0.0013499989928856132,66.73056482260404,5.392793088650905,4.623063656773094,25.36432727107104,
12470954,439.01,CONFIRMED,4.645232786158166,0.12088531716624115,0.10936795252000353,0.029655885500707264,0.0005788838735544131,0.0005976458541120933,819.6284913271054,65.29755238733273,63.13729586616859,518.6788411768637,
2438264,440.01,CONFIRMED,2.4172559898565638,0.08855764473671572,0.05209996688566336,0.11579189626777782,0.0021440054544584848,0.0017957510590217991,26.508658878276968,2.0141684194259275,1.8173414414652729,18.465009919896254,AO
2438264,440.02,CONFIRMED,2.5299712878341967,0.10550075024207024,0.2975237539198169,0.053340876041664036,0.000987660904889018,0.0008272334901704095,124.9176486757975,9.491433877433561,8.563919460231444,87.01328998046402,AO
3745690,442.01,CONFIRMED,2.3557414416448244,0.08805126434680366,0.07532830228756747,0.10820245729871304,0.0027053641328192058,0.0024268564496716587,93.17887480575523,8.601795576152119,7.7561835297906425,45.24595304487388,AO
3745690,442.02,CONFIRMED,1.4839174079608264,0.061931249577025976,0.04771822644485545,0.0274727554243061,0.0006868957408892279,0.0006161822500556911,1445.3974014671167,133.43167102624486,120.31447619588171,701.8584748345182,AO
3745690,442.03,CONFIRMED,1.699738067051359,0.2672963710317467,0.19135982083901767,0.06986727641587795,0.001746877369549191,0.0015670425142930487,223.48278856205496,20.630784251645906,18.602644950166333,108.51914426628882,AO
3847138,444.01,CONFIRMED,1.975919668132283,0.07500866612327371,0.047811486336696817,0.09976079124098378,0.0009452905231904235,0.0012812520446319018,92.58997194562113,7.2133347008124735,6.303609559528267,82.37365937467365,OldAO
4633570,446.01,CONFIRMED,2.2013025918246623,0.0618123068966835,0.3577014794753955,0.11186672027196594,0.0012658140140882686,0.0014076865555511626,12.523812875094832,0.8672337729404871,0.8166255065204794,10.715568906144773,
4633570,446.02,CONFIRMED,1.9115513520429637,0.3218162596266569,0.12447467527132527,0.1598884681832224,0.0018091981690845668,0.0020119732490834104,6.130615763110798,0.4245254298120702,0.3997518374051065,5.245450111870475,
5640085,448.01,CONFIRMED,2.2668671082865743,0.07643841948253688,0.052584050373060985,0.08095622884353469,0.0009981492882810178,0.0010031428678040826,25.83111131541659,1.8681806684655384,1.6719932764235108,21.306315785887275,
5640085,448.02,CONFIRMED,2.7525246322153407,0.09987625425614836,0.06506112936474917,0.2140265653779372,0.0026388391729109052,0.0026520408581836605,3.6957983345524035,0.2672908236156602,0.23922122079732325,3.048411097587337,
6291033,452.01,CONFIRMED,5.125385198766998,0.4144473631415548,0.35429299179676715,0.05084554239473709,0.0009959059110670118,0.0009077523456742293,1810.0031136714488,256.4736239412405,230.20743539248275,699.1782341213142,
7098355,454.01,CONFIRMED,2.7235542168889015,0.19771243124422952,0.267304616955486,0.17374627173172608,0.0033990853595156816,0.00362798869417953,14.777959637249936,1.2926800588061056,1.2412557218151927,10.702723544273457,AO
7269974,456.01,CONFIRMED,3.743635278601774,0.11320583248486643,0.09571255113023726,0.1127653236518154,0.0023815583896528,0.002523216238388113,81.61110528503526,7.257669967327392,7.094951871638205,52.09409753414373,
7269974,456.02,CONFIRMED,1.8363148581773616,0.07441062771469578,0.05442024211200885,0.05215757463527131,0.0011015470493350027,0.0011670683423562539,381.4745986454998,33.924509766375984,33.16391695220637,243.50331831960818,
7440748,457.01,CONFIRMED,2.0789766554978946,0.06571784249650298,0.03843025417099867,0.05303087684566071,0.0006320510450886303,0.0008600802205428372,111.80861146583678,7.412004032537149,7.315231050811612,95.35638370092055,
7440748,457.02,CONFIRMED,2.2949566442962106,0.03699192015542262,0.22540868136280776,0.06748117120619827,0.0008042775708072058,0.0010944420323084976,69.05063026427709,4.577496699879671,4.5177317560829975,58.890082865242256,
7504328,458.01,CANDIDATE,6.788524476691216,0.29229179047926096,0.25584780360609616,0.2735772656210759,0.0049514511828745,0.005837997826754014,10.88423302638446,0.9496541789738864,0.9149373846069088,8.048103314212307,
7977197,459.01,CONFIRMED,3.8534042159796207,0.2346641890182268,0.4003228946721777,0.14506361062843248,0.003066570666155418,0.0035106543460411924,73.08341881303501,6.7110442817529,6.492922349446298,49.823314328759125,
7977197,459.02,CONFIRMED,1.6565399805428564,0.17105145917326153,0.19369131140465204,0.07284466549360688,0.0015398990484466425,0.0017628986468445247,289.8279828763765,26.614086501222854,25.74907716545097,197.58504632988516,
8043638,460.01,CONFIRMED,3.4070025483990563,0.11212480299451318,0.08784548860222359,0.132132155464107,0.0016394493919422595,0.002173921798588236,42.5596269154046,3.652507077613151,3.4194150046661984,34.46603637904644,
8043638,460.02,CANDIDATE,1.051184558874585,0.10560061333632573,0.08951879248417749,0.2132047146089304,0.0026453718576664067,0.003507780795899125,16.34636693294279,1.4028606494478666,1.3133342956466725,13.237768237393205,
8845205,463.01,CONFIRMED,2.2029884423069297,0.18099737287540674,0.1419160257213467,0.1002353393736804,0.0008284083796999866,0.0008896194232876643,2.7226295805144685,0.2222634520676034,0.21376026220605293,2.0524144415662255,
8890783,464.01,CONFIRMED,6.612843011407144,0.28865312063081944,0.17449769651330838,0.29017594919058914,0.003660782005891384,0.004751641416029654,7.640386255589735,0.6122411651455758,0.6230758931603092,6.194191412052515,
8890783,464.02,CONFIRMED,2.4478604311473444,0.07374871307441053,0.05725083390543063,0.05899546818581461,0.000744271015689118,0.0009660528752460922,184.8420762295671,14.811807196200466,15.07392923487339,149.8546229033242,
9008220,466.01,CANDIDATE,12.282828791819894,3.1610574827092304,1.8866179788324684,0.0915270250112296,0.002170058754882367,0.0024336886005292824,326.3978054295584,34.64954721235689,35.45781334834899,162.73165303465177,
9583881,467.01,CONFIRMED,6.216397248616031,0.3765537520482939,0.24883066513489166,0.12945851418413293,0.003018030352304921,0.002493352788009645,57.88789589967821,5.3976818520966185,4.725717766949339,25.02513087255854,AO
9589524,468.01,CONFIRMED,3.0642159673474914,0.0990336455314872,0.06876372714313679,0.14457309193196802,0.0021577153755993886,0.0025810239419178822,16.18104434591834,1.2769497703509758,1.2333309460713908,12.997185184515736,
9703198,469.01,CANDIDATE,6.531034145684368,0.2348641595057414,0.9015889704022232,0.09331838931412116,0.0022717579921189305,0.0023438531880583514,150.38483115642387,14.753362240164053,13.901772183112076,91.90658069902621,
9844088,470.01,CONFIRMED,4.696755119886387,0.1288894079959909,0.1133330419151033,0.04751241118088098,0.000631987564090661,0.0008462493685374676,366.22665987814776,31.52993220517523,30.24155533269104,285.9932293658973,
10019643,471.01,CONFIRMED,2.6937738626829426,0.15913409667503695,0.3967168767664669,0.14661968791003946,0.0025576833638363467,0.003029227490460419,30.93365824985216,2.529757448727632,2.4730599951414294,23.050989816397912,
10019643,471.02,CONFIRMED,1.142723598724525,0.296534258162141,0.15269239589436245,0.07500684009399737,0.0013084446865642713,0.0015496744607179627,118.19908786135578,9.6663324400263,9.44968857545342,88.07900923301419,
10155434,473.01,CANDIDATE,2.627453103907049,0.2081148575444497,0.276059128633626,0.10073420102469148,0.0014307467732466706,0.002151338410141628,46.76025034223095,3.5431712528580035,3.611744452395983,39.28564153458908,
10460984,474.01,CONFIRMED,2.6595383338703167,0.06667263068804072,0.2649269235491412,0.09826214509933692,0.001196143434289953,0.001621180938376516,132.87532583241966,10.536870292522288,9.934252664113895,108.02619128093603,Old
10460984,474.02,CONFIRMED,2.5350603009244157,0.15895878455000165,0.3170046103988491,0.18808594882185534,0.00228956711703224,0.003103141675594533,36.266372614061055,2.8758843102099085,2.7114086614412085,29.48416555541114,
10460984,474.03,CANDIDATE,3.9771180905395633,4495.5690987016715,0.8204881632295028,0.4146604994032458,0.005047656479951679,0.006841289543515668,7.461591879608639,0.5916962167803983,0.5578563246405183,6.066192851059921,
10460984,474.04,CONFIRMED,1.5274398338740691,0.04182894840456648,0.2759825345622431,0.05855420141409923,0.0007127793181491423,0.0009660582515558572,374.1973429393634,29.67344650400765,27.97638263187049,304.21836027079024,Old
10577994,475.01,CONFIRMED,2.030873776366536,0.35282588688758265,0.08523281689451022,0.07228654233037671,0.0012932907562847587,0.0013259679853398823,66.47851272795299,5.3454286575576635,4.907614133888856,49.685380562411105,
10577994,475.02,CONFIRMED,2.2649678529333923,0.3963254410540133,0.12797593711440874,0.1097900749548436,0.001964272803210516,0.002013903554799604,28.81841127641424,2.317241394177582,2.1274489561874645,21.538594543055304,
10599206,476.01,CONFIRMED,2.081317077863853,0.34172210873985026,0.19666405651006927,0.12290414794633395,0.0021653922371800533,0.001995275983618109,20.368886701123692,1.735798889065617,1.5835276813971322,15.063322009848589,
10934674,477.01,CONFIRMED,2.1006037925668597,0.06999821343058772,0.08514202437290858,0.11770750614802565,0.00215386033049227,0.0021002114933447924,25.070622482755518,2.0173288666868663,1.8530143199248232,18.46188236192518,
10990886,478.01,CONFIRMED,2.5025636575527157,0.2841556319676014,0.2304528810769731,0.07870524708476385,0.0006160697331339525,0.0006167956649761528,8.599054023708874,0.8693358749108112,0.7746278573456018,6.721555428356152,
11015323,479.01,CONFIRMED,2.9787977302538997,0.09224144794177852,0.07082029039999749,0.2002918642915125,0.004176917889476178,0.004432355269519168,19.394558256804782,1.5819954179535118,1.5049660258861697,13.638347522693277,
11134879,480.01,CONFIRMED,2.3068268747125638,0.426110695990146,0.09159905060150622,0.049824575156113673,0.00051655755318629,0.0006567171192110957,206.39771695633524,15.502660547401858,14.836264543527836,178.94641410524446,
11192998,481.01,CONFIRMED,2.4122437025435133,0.06994576955049238,0.057395865202363776,0.0711742225583442,0.0010295686737981807,0.0015045968948507098,83.50719136316636,6.299016934792161,6.899216329080875,69.52861124087728,
11192998,481.02,CONFIRMED,1.6649549358115818,0.0497169512805533,0.04024447642668178,0.024594648882802002,0.0003557731874639416,0.000519921834105516,699.3395461582543,52.75176391766831,57.77819535635235,582.2744920104702,
11192998,481.03,CONFIRMED,2.5195720811881954,0.08758644952290169,0.06632957171723038,0.19337189766991286,0.002797215647225748,0.004087810823427384,11.313125962233622,0.853358506011706,0.9346704413744552,9.419379625958385,
11497977,483.01,CONFIRMED,2.5732920603103264,0.31505225476894,0.1243392820636592,0.053218038434519485,0.0010653682581110227,0.001231884985067517,200.1394256906762,16.43328465932218,16.23316267138166,144.91963778686122,
12061222,484.01,CONFIRMED,2.476543265315573,0.08079647272757033,0.05454455432376823,0.12078137123005188,0.0018683604224900788,0.002372837700342171,24.991323109358238,1.929660051245752,1.8918026799759733,20.115067482874995,
12404305,486.01,CONFIRMED,2.7972040000069143,0.09724567966098717,0.08390560458199298,0.1496764130872034,0.0038425735688334328,0.003438681880152129,51.96454377777158,4.838295208223752,4.4235584518137845,28.92200650392506,AO
12834874,487.01,CONFIRMED,2.155098725443406,0.0812265811435005,0.05707022827360415,0.07268200255985953,0.0010942206315170306,0.0014641637187443337,105.64836706126572,8.761371153167088,8.011597247856464,85.20927258902948,
2557816,488.01,CONFIRMED,2.4018573461580552,0.3855024409733496,0.1495147243115767,0.08573633984264027,0.0017030722621827234,0.0020096179726334673,118.99508633167072,10.522419043951553,10.516994072500609,86.22634238213197,AO
3239945,490.01,CONFIRMED,1.5071872865092455,0.0630115514980755,0.03462145337993524,0.047807003428668164,0.0007329765750859665,0.0007550234641850223,110.51879281971306,8.075835065330747,7.376492896559252,87.6943968811131,AO
3239945,490.02,CONFIRMED,9.88395861465053,0.17512916677319582,0.17841671830376618,1.8659336163882432,0.02860847850398998,0.029468980702445455,0.07254822647125071,0.005301247834863636,0.004842176280084972,0.05756553073800805,AO
3239945,490.03,CONFIRMED,1.4552291999353033,0.07290986517394313,0.04001764195503306,0.06771746599742165,0.00103824362191951,0.001069472507922325,55.083024852751706,4.02502970225303,3.6764746640886097,43.707251224950234,AO
3239945,490.04,CONFIRMED,1.183999932502025,0.33045508821291986,0.06568285710772248,0.13910003313666555,0.0021326806152979945,0.002196828599464152,13.054634319282064,0.9539289343228629,0.8713216601914449,10.358584761240005,AO
3559935,492.01,CONFIRMED,2.612318211317909,0.10792797802875813,0.07295904051646088,0.1830468961165896,0.0027816243491302537,0.003429405945345886,15.853517684457866,1.2604135745476526,1.2497392460581944,12.218927162810521,
3559935,492.02,CANDIDATE,2.144824641228817,0.2203181494259767,0.3022952230653477,0.7843211175986226,0.011918769949779244,0.014694383468187513,0.863500438985449,0.06865152681770698,0.06807012380782458,0.6655336171455453,HZ
3966801,494.01,CONFIRMED,2.5052882554860916,0.2494793605710135,0.14168999611323693,0.1526634908804391,0.0024242056925108664,0.00241289441863757,11.027567315705946,1.0005486790634477,0.8844650926992484,8.573661974742956,
4454752,496.01,CONFIRMED,2.013093976444454,0.058863909616885327,0.3102503945257875,0.025910406342465102,0.0002564833442419391,0.00031077384909133736,686.4635825625413,50.565104632558814,48.07974902876403,599.9994137178999,
4757437,497.01,CONFIRMED,3.2483518822341737,0.16728851267877948,0.14016057368312926,0.11631900646539095,0.0019936492683723345,0.0023307642865200103,172.0151353044727,18.344929695849707,17.572808134698327,113.04604590102653,
4757437,497.02,CONFIRMED,1.801984967772552,0.10850180776597697,0.08932531769038178,0.056154140386473435,0.0009624537302205103,0.0011251993082583506,738.0817425731482,78.71433907811098,75.4013234768901,485.0574480085547,
4847534,499.01,CONFIRMED,1.7869872630124162,0.2320485198692769,0.21508472875420964,0.08369898016803963,0.0010993925579577972,0.0016878898777943011,66.8842823649688,4.79447185152838,5.2031822133251,57.00405656771123,
4852528,500.01,CONFIRMED,2.6702982424786788,0.0596222460883574,0.05679064246589983,0.06428523840658414,0.0008608131901852112,0.0007449433931072128,42.37785984748625,3.0694617823628736,2.7849234380550114,34.64597582068454,AO
4852528,500.02,CONFIRMED,2.672212709242716,0.06887931363578326,0.05556947346195225,0.07852025056686937,0.0010514274983660806,0.00090990005407465,28.405221776473983,2.0574125965509795,1.8666909602344868,23.22265990757142,AO
4852528,500.03,CONFIRMED,1.6080755031204408,0.0555317021459138,0.030621439244840874,0.03693757007634222,0.0004946135123228493,0.00042803603899146687,128.35857698248122,9.297112877910106,8.43527282511718,104.93942286177794,AO
4852528,500.04,CONFIRMED,1.6504235079409375,0.05363496185728656,0.038238828447403735,0.04866178048899285,0.0006516068633386141,0.0005638972932719741,73.95806626624865,5.356841019317857,4.860263188459087,60.46434116368026,AO
4852528,500.05,CONFIRMED,1.4751349310257182,0.028859030691499626,0.043389918915982914,0.01732429757986055,0.00023198146624854853,0.0002007555908308794,583.5126398623482,42.26428030975634,38.34639202958011,477.0501597884233,AO
4951877,501.01,CANDIDATE,4.04091752772276,0.1479483540023212,0.1345786855527098,0.18096702898532305,0.0060663365628513604,0.006659367834295183,106.25894616086741,47.89121463947642,18.154010587809207,60.23261655679789,
5340644,503.01,CONFIRMED,2.2607323502802767,0.08013011729724752,0.07018567297146891,0.06821864713236615,0.0006888723288524216,0.0006777394273738023,26.60924313417335,2.3579890049859293,2.162208775527641,23.414344930681473,
5461440,504.01,CONFIRMED,2.2004924202260363,0.4374497881278987,0.0905993523243202,0.21763898776788604,0.004366057877716386,0.004574311891295597,14.930639169834075,1.368223238378951,1.3108262460903493,10.443579421479463,
5689351,505.01,CONFIRMED,2.207544968797269,0.05855929780561956,0.2740503416957009,0.10400180306311027,0.001247371911094305,0.0016870887954377322,26.421148517332988,1.7815555400875194,1.7671846663169588,22.707233254313756,AO
5689351,505.02,CONFIRMED,1.3516166379789645,0.4601480960545181,0.09583798687592436,0.061074730603197125,0.0007325152297633097,0.0009907375791864408,76.61438321118759,5.166042613576949,5.124370858575881,65.845005529208,AO
5689351,505.03,CONFIRMED,1.1762053784484616,0.22029596875635304,0.09848542425306428,0.03973012792664893,0.0004765133386374834,0.0006444912711626633,181.04790458978337,12.207906022411404,12.109431250347452,155.59872414433318,AO
5689351,505.04,CONFIRMED,1.4271204574407397,0.4002018053484034,0.17013495442748744,0.07450878831222328,0.000893639997349215,0.0012086611886920487,51.477616248259935,3.4710918234750974,3.4430923470986765,44.241613446836,AO
5689351,505.05,CONFIRMED,2.911646747248838,0.05867984942841994,0.4067735317547158,0.3557369077685536,0.004266620652222131,0.0057706668936204535,2.258268508354452,0.1522731226412926,0.15104481526780292,1.9408327286164455,AO
5812960,507.01,CONFIRMED,2.9888733063673945,0.11885444897693385,0.07755731514881681,0.126741154189004,0.0017373881196300564,0.002481812959871276,23.885997568308888,2.1148257710484017,1.9141840204315304,20.503581416457518,AO
6266741,508.01,CONFIRMED,2.9550781399460297,0.4789426752460472,0.1273930974866805,0.07885126544332355,0.0011131256131210342,0.0014346009472265859,139.7492102264643,12.048228158013188,12.678078970507073,103.29813944866203,
6266741,508.02,CONFIRMED,2.7646958728582685,0.06615558780916354,0.11327711665848528,0.12936726878380128,0.0018262486956551914,0.002353676957676893,51.91799095577821,4.476016713507478,4.710011515531661,38.37611576447217,
6381846,509.01,CONFIRMED,2.6696384684960064,0.09535365391714697,0.07837614597006137,0.050290475417794994,0.0006410899654555729,0.0007727335484181531,313.0167804370454,29.917830226429466,29.11394633546526,260.03789527026584,AO
6381846,509.02,CONFIRMED,2.9220986437742016,0.11657649206210807,0.09419244766281427,0.0987377420201958,0.0012586831841270758,0.0015171454477381865,81.20312070704307,7.761312911326557,7.552768562576205,67.45928626750953,AO
6381846,509.03,CONFIRMED,2.1611072453492244,0.1032815548084942,0.09544441922756401,0.22564587500424105,0.0028764753951388057,0.0034671405200340146,15.548349893933587,1.4860957097037757,1.4461647260137254,12.916752180822202,AO
6422155,510.01,CONFIRMED,2.452186318595135,0.06999771552981361,0.29697816527583404,0.04074058087205181,0.0005315134014621253,0.0006873429881047398,526.2347166877746,45.92920891669854,44.15677724507528,397.91527883308396,AO
6422155,510.02,CONFIRMED,2.735796941451974,0.08642335728801155,0.3859623828104548,0.06834720360486818,0.0008916773888457373,0.0011531001823961266,186.97882612931244,16.31931398318683,15.689543307180095,141.38506901146184,AO
6422155,510.03,CONFIRMED,2.5566343167977883,0.073662185048757,0.5860515564424644,0.118723786114808,0.00154890488749004,0.0020030142249747467,61.96671214792618,5.408389039475894,5.1996765401263145,46.85647062191315,AO
6422155,510.04,CONFIRMED,3.0832308457965647,0.2217285475503557,0.7860170162331921,0.2128739326688728,0.002777215023926493,0.003591441405470801,19.27475926609001,1.6822805883880303,1.6173605202976655,14.574715359111076,AO
6451936,511.01,CONFIRMED,2.8055481079707887,0.10333867504016232,0.08943700159664672,0.077871838877692,0.0019012916878783446,0.001793465797367065,199.02698230592438,18.73458883504677,17.350093051414518,109.20561895383139,AO
6451936,511.02,CONFIRMED,1.5267197864061413,0.05852028147182696,0.08005955435596414,0.051164845323457366,0.0012492230442925955,0.001178377215310251,461.0303196654283,43.397198668015506,40.190123298885815,252.96621006973473,AO
6838050,512.01,CONFIRMED,2.3609238997634314,0.10076275462165114,0.07137294202585827,0.06628676955028984,0.0016683109483423306,0.0016443768829913533,186.6878934194169,17.269460876400373,16.147482864354206,112.76723822122251,
6937692,513.01,CONFIRMED,5.4845747992465865,0.2631602510416751,0.4696181714758725,0.2238369436068273,0.004337730593757303,0.006130286969577618,62.18307663513829,7.360820800479491,6.731097389762587,34.06245964784582,
8015907,517.01,CONFIRMED,2.5994259809872915,0.2404033204173239,0.07158736508283213,0.03781208380693081,0.0005888829193988746,0.0007468106195743499,443.96940830460267,31.345062637050592,32.54435014862557,333.20337585617114,
8017703,518.01,CONFIRMED,2.2413543849591964,0.2487989882984297,0.06420885882284692,0.10001245368427006,0.0015260329191603618,0.0009703241232672694,25.812588663173514,2.061773010757661,1.7868326380535404,17.69573302080999,
8017703,518.02,CONFIRMED,1.6720718823233018,0.0603546702201801,0.03925692162448996,0.2147749045034608,0.0032771276547881065,0.0020837532571282946,5.597223593841734,0.4470766070214344,0.387458303779461,3.8371577398477266,
8017703,518.03,CONFIRMED,2.453872280221638,0.10955355754322127,0.06590745078289424,0.6790360470700569,0.010361023583794777,0.006588030592363975,0.559956210708225,0.0447263396328037,0.03876201848221833,0.3838760899705492,HZ
8022244,519.01,CONFIRMED,2.9930363145953436,0.1276623840734289,0.15115016845085116,0.1043055102890588,0.002401294042071001,0.002558870953183346,146.19870686819525,16.167799454483312,15.319522009693214,92.50903871300815,
8022244,519.02,CONFIRMED,3.2272128052354736,0.13637560860167755,0.18481449244718914,0.2101235089450799,0.004837408216568612,0.0051548469909299035,36.02539457076367,3.9839706358651914,3.774943276579055,22.795513670327654,
8037145,520.01,CONFIRMED,2.4947766060048133,0.05181963076196088,0.18260547873813285,0.10109968421485968,0.001301120293210352,0.0017245514818028595,39.596115281803065,2.9348276276771577,2.927330978226518,33.27821450680434,
8037145,520.02,CONFIRMED,1.5602292527379942,0.21995414301539665,0.14663360824813992,0.057222184546121824,0.0007364310403527853,0.0009760921014339637,123.60137749476783,9.16122036119828,9.13781917166332,103.8797145713351,
8037145,520.03,CONFIRMED,2.2009394005975293,0.6152588764914586,0.09352365564405793,0.16146557861965466,0.002078009874643205,0.0027542687781846056,15.52359385286203,1.1505944920453468,1.1476554425849277,13.046670929091402,
8037145,520.04,CONFIRMED,1.4589633231908508,0.2648406956583189,0.21558654591416707,0.2551824119050526,0.0032841155518163728,0.004352884315075826,6.215136943701043,0.4606602361160428,0.4594835372883008,5.223458385492139,
8265218,522.01,CANDIDATE,3.7686022153931487,0.32328304991461004,0.1671197035096056,0.10789415012271923,0.0011018606779892096,0.0013566553680533296,94.60629051771666,8.157879469472713,7.8078674636609025,81.76190005756759,AO
8806123,523.01,CONFIRMED,9.009163168658633,0.3557545523738904,0.3713921320961477,0.2612333937960869,0.006918468002852963,0.005895871072019076,26.3646071288334,2.906705481158612,2.5845951533653633,10.646199056479993,
8806123,523.02,CONFIRMED,3.571377956625111,0.18964752330981616,0.14846212362658334,0.2148605020677884,0.005690334973617067,0.004849264521907561,38.97315069804026,4.296801023642149,3.820645461497546,15.737610583840636,
8934495,524.01,CANDIDATE,2.471941678862964,0.07295374773841876,0.0601414621499521,0.050335475853487216,0.000835298938656591,0.0010294384902867887,146.71724222635626,12.125519362761633,11.580740836677606,115.14736533878934,
9119458,525.01,CANDIDATE,3.2001798252749647,0.11909293899760988,0.08259570900388652,0.09914737504744613,0.0011508931276686721,0.0015641642635073618,87.82169385216221,7.286747652031885,6.7027247974273525,74.03428548392037,
9157634,526.01,CONFIRMED,2.7505052549993927,0.07939214279935372,0.0667117917782987,0.031753198515201524,0.0004942285045454632,0.0005981377648734878,635.7077062920072,58.09758781579568,56.808728433545724,471.57641209453004,
9941859,528.01,CONFIRMED,2.3710794192611497,0.07807543611447113,0.058801315925559886,0.08486765231646505,0.0016636027860255705,0.001886987923632195,88.7785549904465,7.366926959350967,7.114701927791586,64.3006631628659,
9941859,528.02,CONFIRMED,2.7137461326387564,0.08428692578043209,0.10258612370664587,0.3964165829463829,0.007770684312278011,0.008814115704559594,4.069010603935893,0.3376502799152891,0.3260899844458799,2.9471090206183983,
9941859,528.03,CONFIRMED,2.46023084384329,0.4112010678647253,0.1204977673341089,0.14120395527007984,0.002767924965709654,0.0031395961983749013,32.0699826583165,2.661196951351545,2.5700842678094333,23.227694489657615,
10266615,530.01,CONFIRMED,2.014082639074944,0.4175267423757009,0.10087524658696953,0.0922757293941462,0.0013438010111215162,0.00197111064322578,65.11912696026906,5.784548394153732,5.213481070776001,53.775001301374076,
10395543,531.01,CANDIDATE,6.368224707927303,0.7085400592577666,0.5087567507755759,0.04055043585649105,0.0006399531338044383,0.00033791782769254284,76.32838111772531,7.094352084690239,6.481462636678059,56.93245230160313,
10454313,532.01,CONFIRMED,3.7027943602602535,0.12836718086894128,0.4075362641375001,0.05101229091595216,0.0013403536144317714,0.001275225734365145,602.7988314303567,61.57785045457346,56.991070822493,271.835441773871,AO
10513530,533.01,CONFIRMED,2.533119729822325,0.07048677149896168,0.3773940494447655,0.1196489083744436,0.0015899165413841882,0.002415990909607972,32.38608764687491,2.5386068086041216,2.628096481421546,27.628709777546018,AO
10513530,533.02,CANDIDATE,1.2554022595416126,0.029128157410107183,0.39615892873901504,0.04267061170483113,0.0005670149278617573,0.0008616193426596008,254.63507786177647,19.959754192529743,20.663365256606067,217.23027313874138,AO
10554999,534.01,CONFIRMED,2.737867013908605,0.05822315147909207,0.4363558174083455,0.06402140960453997,0.0010977524861897339,0.00125998538180091,106.58450385200413,8.233438072832367,8.002981006689255,80.65081756760677,
10554999,534.02,CONFIRMED,1.6985891146393308,0.0620715315165464,0.05018566042449435,0.03632996362391842,0.0006229370480817832,0.0007149986760553546,330.98979661774644,25.568294592509204,24.85262829312564,250.45477287039216,
10873260,535.01,CONFIRMED,5.609771188063526,0.2038333830993842,0.1831145763435412,0.06907840415528692,0.0009220668175047725,0.0016467983211422355,650.7265574270527,56.16574882254762,62.8349801073584,356.3892242492988,
10965008,536.01,CONFIRMED,3.7499682662677567,0.15804346670148192,0.5563981516122227,0.3648249811401158,0.0043346950590685725,0.005542634053996756,6.182129791977438,0.4846011336363784,0.4701419766646391,5.117694233553201,
11073351,537.01,CONFIRMED,2.6336693931857607,0.33693326575962623,0.14016946096374466,0.040582397873035116,0.0007465536548862787,0.0008447519021081313,971.4399471281886,89.51513929203495,86.16825711826924,672.7823515182986,Desert
11090765,538.01,CONFIRMED,3.091712266655977,0.09816629247846914,0.4012003402139133,0.15247297238563282,0.002561240849247387,0.003121914833310583,50.56099252515087,4.367727835792772,4.211269446719164,37.248960044154536,
11656721,541.01,CONFIRMED,2.23657134797157,0.09907149114157524,0.07250757165151579,0.10618108072954843,0.0025219880384765143,0.002326322041565859,56.10147960698455,5.231084894283574,4.79433672367271,35.709805149140706,AO
11669239,542.01,CONFIRMED,3.02018205043836,0.07808319813975433,0.4971948028822154,0.2268474856602109,0.005785339756572343,0.005232731861155135,13.82292718676424,1.2197936581352895,1.1024996658946105,8.212878823763115,
11669239,542.02,CONFIRMED,1.881248421822057,0.07722405806537286,0.5111391374521264,0.10830323658988864,0.002762080546799686,0.0024982503229644105,60.64361603020375,5.351449624939853,4.8368602255056885,36.03134583301459,
11823054,543.01,CONFIRMED,2.2640536600365144,0.2753790348946643,0.1478676925060597,0.048508040705645586,0.0007138424150408002,0.0009544363931974132,180.67359045829122,13.66174699070965,14.502706514755756,147.78716830338067,
11823054,543.02,CONFIRMED,1.3824881966537237,0.03599315094414386,0.0850097797128443,0.03930476109091665,0.0005784073172538776,0.0007733541480483906,275.18947536018044,20.80862498816024,22.0895161770984,225.0991592474199,
12058931,546.01,CONFIRMED,4.0852535334801585,0.5603473674914997,0.1899805323256613,0.15414117752382342,0.002987046369545032,0.0035549305573093844,89.99806579878657,9.686709856488656,9.08992743883419,51.758601951272816,
12058931,546.02,CONFIRMED,3.30665751205294,0.14038220562753395,0.4626378799101149,0.09384351115804647,0.0018185596168998359,0.002164296211998034,242.80745866404516,26.133955032889386,24.523884629515962,139.64049662900516,
12116489,547.01,CONFIRMED,3.7478512826043793,0.12397447598733265,0.08328863121698607,0.16229779932322738,0.0022177749867174877,0.002862388765829852,17.619846489833172,1.3471057481519697,1.3391542978171114,14.15285836634349,
12116489,547.02,CANDIDATE,0.9907615982906968,0.07292443893208896,0.08801420600389348,0.0711641730575027,0.0009724478528671572,0.0012550974108195988,91.6441121696996,7.006548706890492,6.96519172952628,73.6116594656742,
12116489,547.03,CANDIDATE,1.0545571586185631,0.042914609613666686,0.12467210050077585,0.10080623213587096,0.0013775022483234099,0.0017778839957548953,45.672272152315635,3.4918228093963104,3.4712119150357093,36.68551819755027,
12600735,548.01,CONFIRMED,3.2930275757610583,0.12440341802578042,0.1043149307531339,0.15706496323521354,0.0030927690827980197,0.0032883070065164244,88.54953898977837,8.148322233048829,7.9936703342169615,57.72902325685155,
12600735,548.02,CANDIDATE,0.9529526212668051,0.050883866632390536,0.120095751448994,0.06809103408698887,0.0013407820662216226,0.001425551939291998,471.15638277597634,43.355778125736066,42.53290284674157,307.1658880350368,
4165473,550.01,CONFIRMED,2.3533934986045177,0.09652386579468017,0.06592971763086415,0.10659864986918684,0.002254035770521477,0.002388954511227669,67.5502427870032,5.78749132181313,5.446295850062244,44.858847802879396,
4270253,551.01,CONFIRMED,2.5366069855150832,0.12297197597649714,0.09609558678632203,0.1010562643082589,0.002129307872009984,0.0023005753335164844,105.66615774479378,10.961273890760005,10.781617341221617,70.25552875337958,AO
4270253,551.02,CONFIRMED,2.4129398159240574,0.4309666961408825,0.1680671932873505,0.06270577124998379,0.0013212431027955648,0.001427515171598944,274.4399729817082,28.46901765087276,28.002407151714372,182.4702045044606,AO
5443837,554.01,CANDIDATE,14.197709125210054,0.572423811296076,2.468699457699453,0.0492019199724877,0.0016770116531002975,0.0010832902376561617,1424.0065508733785,167.87562572494357,139.48097650497382,593.9759387320275,
5709725,555.01,CONFIRMED,1.5472919515388277,0.20123599551990004,0.12958961401969735,0.04471533785854346,0.0007911527541253175,0.0009143243993264463,252.47073014749532,21.238219925431093,20.57673192965282,189.25785324779912,
5709725,555.02,CANDIDATE,2.9047349776023506,0.2458169457123041,0.2542599802808165,0.365462215851065,0.006466158096819528,0.007472850292847506,3.7795413658575376,0.3179407409370313,0.30803812278736425,2.8332309442190144,
5774349,557.01,CONFIRMED,2.1782875095166285,0.06460984177470892,0.07359010302715698,0.11110635274857183,0.0015691757989213491,0.002036291876194764,22.154278419904305,2.5516346944366703,2.041118678989879,18.852963322536315,
5978361,558.01,CANDIDATE,2.522885914475044,0.32579464769524474,0.12263609238421595,0.08290048838129102,0.0012661785581951635,0.001703583530310926,94.13848612724308,8.768582870060364,8.214648083515954,76.44464016155499,AO
6501635,560.01,CONFIRMED,2.9150867864675605,0.4585828611688086,0.3464947246465444,0.15272729234827792,0.002637163950772903,0.0034088054370248104,20.480479553256068,1.785149553739807,1.676477167811511,15.994178173714069,
6665695,561.01,CONFIRMED,1.8376110298739876,0.035256942102012,0.18457548826126371,0.05516127577824796,0.000989099819620576,0.0010659116163613176,117.30672938583209,9.381177653562023,8.532493255460867,88.76490677500394,
6707833,563.01,CONFIRMED,2.6382128010934265,0.27275684605764833,0.2577358816573286,0.12554230291995574,0.0025985912747187568,0.002947430606065669,138.46825962244486,14.480064306232569,14.402112050268315,80.3685425322182,
7119481,566.01,CONFIRMED,2.6484687882933304,0.10312769429409356,0.10350519892185536,0.17499138022781274,0.002699968384931892,0.003681320247533293,45.67816759201933,4.184346904086105,4.1394673278496565,35.59052324951706,
7119481,566.02,CANDIDATE,1.216747836180215,0.09589367209643863,0.08888127484143912,0.11712296389774245,0.001807108282269857,0.002463933888202713,101.96658600999584,9.340645698784328,9.240461797137227,79.44811145832145,
7119481,566.03,CANDIDATE,1.4536830704435575,0.08151888718408477,0.12175619744370685,0.24207987551128174,0.0037350890715808797,0.0050926727122704045,23.868471708529324,2.18647063963382,2.1630194619605656,18.597317757143838,
7445445,567.01,CONFIRMED,2.5664781446528453,0.08166324742176452,0.2417936734278697,0.09087921605738933,0.001026853093291964,0.001350913030624006,78.37946541902895,6.760014644642768,7.073188802156693,67.48477451283232,
7445445,567.02,CONFIRMED,2.098300885011332,0.2491260886870656,0.2035603952177903,0.13939661855915791,0.0015750559578790858,0.002072120754624903,33.31401396133667,2.87324264377254,3.006352613222657,28.683389307122503,
7445445,567.03,CONFIRMED,2.4712602230165173,0.05228974383463258,0.3533867224297353,0.1768886636682169,0.001998682224350215,0.00262943732119596,20.688616021005107,1.7843365816562466,1.8670003233980967,17.81291285537575,
7595157,568.01,CONFIRMED,1.4494378581740939,0.2437289319470595,0.0885563972447423,0.04255034493885318,0.0006617078830061558,0.0008502773110552719,319.8248746647837,23.383207785693703,23.484558455101286,249.62217081893428,AO
7595157,568.02,CONFIRMED,0.839088561270069,0.032448546598382505,0.053053375093064785,0.03345556023489906,0.0005202732950982168,0.0006685375645506828,517.3468330736623,37.82453922811137,37.98848347354958,403.78735291776326,AO
8008206,569.01,CONFIRMED,1.7608913592266469,0.40924106758459255,0.0874497733716241,0.13448157730499766,0.0019173985743758239,0.0024397677542201328,17.322077197925587,1.2680921396971596,1.218907913540808,14.136914477584671,
8008206,569.02,CONFIRMED,1.0236927941535865,0.0449939673775824,0.038443133240241935,0.0247126473826312,0.0003523456189523495,0.0004483373946362278,512.9641489814085,37.55241344790507,36.09590540630089,418.64091825463106,
8120608,571.01,CONFIRMED,1.3805676478649034,0.0474242593171053,0.04332496360114185,0.0596715521680888,0.0004534959490963885,0.0004692470977368085,18.896762151965962,1.5895964937079643,1.5031883580182666,16.44201079434335,AO
8120608,571.02,CONFIRMED,1.5545902511507443,0.2191076473933371,0.05533308685265907,0.08947201498966413,0.000679975550840439,0.0007035929522545516,8.405191836831548,0.7070451206122172,0.6686111841118362,7.3133298603397625,AO
8120608,571.03,CONFIRMED,1.1692544867320962,0.042947592765412566,0.038178880183470085,0.03931689960525212,0.00029880326722088284,0.0003091815179235923,43.52748146572768,3.6615337255797087,3.4624981186254558,37.87311891606878,AO
8120608,571.04,CONFIRMED,1.3838940356540692,0.0540730468640823,0.04542494705950405,0.12641075918981826,0.000960705176843343,0.0009940730803560689,4.210696963926018,0.3542040209428405,0.33495000952687176,3.663713623308617,AO
8120608,571.05,CONFIRMED,1.425794850261458,0.13563642575201468,0.24844646375131205,0.4080300002535033,0.003100976023635577,0.003208681246343535,0.4041456188269709,0.033996748482224004,0.03214873512758962,0.35164577792753277,HZAO
8193178,572.01,CONFIRMED,3.631493718346561,0.2473521612500064,0.2930435121414603,0.10188741584239906,0.001574223720812324,0.0021183049428159574,322.6118870270035,32.19867764859242,32.19654516060168,199.59081796862282,
8193178,572.02,CONFIRMED,1.8174485900628523,0.4736133123922074,0.11014453184055638,0.061080588078384464,0.000943732975166502,0.0012699047584165556,897.6665470060287,89.59271820008404,89.58678455906963,555.3608146032319,
8344004,573.01,CONFIRMED,2.8165598401912564,0.33966006862090004,0.11036426250534867,0.06576993357618433,0.0009978167673760138,0.0012391951100060444,261.215061521445,23.04101928196957,22.151665084571896,199.0678736459803,
8344004,573.02,CONFIRMED,1.5541277923598669,0.04588487533927784,0.09995943493435124,0.032280494238753975,0.0004897377385413884,0.0006082084705460593,1084.3579554853154,95.64805500364815,91.95616107868788,826.3720752252364,
8355239,574.01,CONFIRMED,2.7457821779003644,0.0586541794391077,0.3212596701255466,0.1340465263378992,0.0019629906286550503,0.00255452794183593,19.57064866263321,1.5453757113808009,1.462109804536297,16.05186767584768,
8355239,574.02,CONFIRMED,1.3838762149574209,0.1847977199168626,0.15727380201551833,0.08629274588011868,0.0012636795512417456,0.0016444829916536854,47.224543830883576,3.7290364994639456,3.528113447507433,38.73362307468956,
8367113,575.01,CONFIRMED,3.3016908860056438,0.5689361607383198,0.19941787589181628,0.17007679298524314,0.003838570953449637,0.004155466304327587,64.9589500118347,7.061119395284273,7.212027034462113,41.35440889385027,
8558011,577.01,CANDIDATE,2.139865345342425,0.42481844471431374,0.1395861368858872,0.21451448423303626,0.0040646061888744344,0.004486970929256794,10.182371393078688,0.8078666760327277,0.7951815109975938,7.54214003214249,
8558011,577.02,CONFIRMED,0.8527078924015319,0.05408702025524878,0.041280365018906896,0.01366851457821041,0.00025899010106954435,0.0002859024968713116,2507.95382299416,198.9803978005923,195.85599710363368,1857.6555693133007,
8565266,578.01,CONFIRMED,3.692396801217472,0.19873733199108898,0.138649508271637,0.06808821634155443,0.0014007887179329733,0.00153702797813283,234.68945661373607,22.156037882686952,20.791464675436032,158.35285217834593,AO
8616637,579.01,CONFIRMED,1.4288070580561885,0.28420583309690955,0.05468433173451167,0.02896954218634008,0.00045429557089650917,0.0005287859471600128,382.5300579001757,26.56674799858995,25.957829040609102,302.3772144847859,
8616637,579.02,CONFIRMED,1.598192143224262,0.16128271441863584,0.1717566293877149,0.0438598513865076,0.0006878029383169461,0.0008005812766794068,166.88393001791954,11.590104418721776,11.324455258195965,131.916164126012,
8625925,580.01,CONFIRMED,3.039716900853336,0.41506022530219816,0.12934528394512051,0.06786439173482248,0.0017291052539461678,0.0017303662155983355,249.20280742495808,26.52093293075232,25.353115404199233,147.40487495253834,
8822216,581.01,CONFIRMED,3.15367892309396,0.11312300347887885,0.09588830035571344,0.06963730169480334,0.001040123917914653,0.0013642107683934019,148.60288234740548,14.026901392283738,13.251081654599151,122.79948463762194,AO
8822216,581.02,CONFIRMED,2.3719683317751428,0.1273188210722777,0.08969388301594163,0.5418430787052442,0.008093133687918957,0.010614831133728526,2.454505684437712,0.2316853411066257,0.21887096019047853,2.028305429395509,AO
9076513,583.01,CONFIRMED,2.3982414978000044,0.11337699392086036,0.09176002367695313,0.037406434770457166,0.0007750914335502597,0.0010099652828695657,1784.3545859088604,176.96398563030587,170.22066761585586,878.9168067718724,Desert
9146018,584.01,CONFIRMED,2.7945068774961097,0.23991495047596698,0.1484309671563469,0.09042704889433016,0.0016186538393397369,0.0018464376193818434,100.6159143732217,7.687999610074071,7.526815266243178,68.91730516457694,AO
9146018,584.02,CONFIRMED,2.6705337350925,0.2424103459841138,0.2817760899188493,0.15007408737376365,0.0026863422098991623,0.00306437558869835,36.530193430253384,2.791249423729837,2.732728907455391,25.021513783746222,AO
9146018,584.03,CONFIRMED,1.1616500939959309,0.2624355866531691,0.10977156759989694,0.06797925245750537,0.0012168359243925385,0.0013880741858286944,178.0371464547205,13.603708031718234,13.318496685238822,121.9473125030407,AO
9279669,585.01,CONFIRMED,4.252614024894259,0.4904449745032896,0.2659140200714275,0.04768280916191624,0.001553078576240575,0.0012007810923946108,938.4644464307318,113.83562465253159,98.5659180226494,383.1394081515015,
9570741,586.01,CONFIRMED,2.2696641540616356,0.09789875889233456,0.07245918318281051,0.1194697534906796,0.0029901378803568308,0.002933481991266564,56.91723778278164,5.318478499214984,4.984896057452454,34.058825574418925,
9607164,587.01,CONFIRMED,2.3414659350549347,0.27559457839915225,0.1409443307895352,0.10564175252584536,0.0014465905006794345,0.0020084285750744746,34.55351504530789,2.747561221469161,2.5174031420473906,28.80471420646448,
9782691,590.01,CONFIRMED,2.141994315956279,0.08860301874700872,0.07536451317261861,0.10105017338992724,0.0011863492789858628,0.0015007372529592096,129.44269720352062,12.25465366591308,11.22845971178898,108.23853833516964,
9782691,590.02,CONFIRMED,2.5183541322865275,0.10948198407627592,0.08310051229747878,0.27345896930497193,0.003210463166242177,0.004061250519204941,17.675322018148172,1.6733655493613235,1.5332393858000577,14.779906948630583,
9957627,592.01,CANDIDATE,2.249054985295124,0.08708581239995858,0.060682165095542376,0.22552754799774224,0.00378862651665085,0.00465524778116375,19.39433230223366,1.5344144926399357,1.5893716938031108,14.953185896936894,AO
10388286,596.01,CONFIRMED,1.4152867776294171,0.055293766994197684,0.04055028967199069,0.022477954331632383,0.00017796828078857444,0.00017753716692620042,112.7749913187216,11.432728673493648,10.338796941063013,88.81590566032017,
10600261,597.01,CONFIRMED,2.4425699135732786,0.10955301233249826,0.08679665191150666,0.1316237410991315,0.001848709594151413,0.0022846476677552477,64.56775700182139,6.446558648661918,5.9212745230787895,52.20073035802185,
10600261,597.02,CONFIRMED,1.4126847826197713,0.06641805776056127,0.06070781111665745,0.032179727485758834,0.000451977510069465,0.0005585568271814815,1080.237965854119,107.8528622203618,99.06470104200724,873.3338959948416,
10600261,597.03,CONFIRMED,2.284084608872724,0.12220586066536948,0.08838116953045179,0.2769114020147942,0.003889334750737032,0.004806465789885529,14.588226034574538,1.4565142020892177,1.337833239943169,11.79406082839796,
10656823,598.01,CONFIRMED,2.1842587254411785,0.07295159729504487,0.05461242311466565,0.07549169899592663,0.0011789301514232588,0.0016519413365346154,76.15679934168199,6.269551643560929,6.036882558028162,61.94754691761501,AO
10656823,598.02,CONFIRMED,1.7366332363798258,0.06435040121147494,0.08662694136741712,0.19351398565854716,0.00302204721631672,0.004234555069226701,11.589971474085054,0.9541357518342016,0.9187268576022428,9.427527257855036,AO
10676824,599.01,CANDIDATE,2.7895553995720466,0.42522756262102107,0.22059671843382295,0.06610000442244304,0.001707534205942186,0.0015841280201981658,226.54960635365535,23.575777577712035,21.53111699157516,116.37779047724304,AO
10718726,600.01,CONFIRMED,2.3602780253196114,0.08640812073435825,0.14318264479057524,0.04650884107968506,0.0010938520735785078,0.001069870388933922,723.5528839284627,75.33332637787625,69.66028824114571,417.8590168083063,Desert
10718726,600.02,CANDIDATE,3.2765302161322083,0.18296435757113969,0.1537160504252759,0.8762478498721247,0.02060867896978325,0.020156853175588144,2.0383904867956733,0.21222877737374235,0.1962467163982022,1.1771908641415323,
10973664,601.01,CONFIRMED,2.694126035524564,0.10087469343909752,0.08693141036769803,0.05980028135112855,0.0006060984826874603,0.0007079860921285153,257.3473992320771,21.970279290626216,19.44313996645881,229.62946404189097,
10973664,601.02,CANDIDATE,3.9450272089207705,0.10644280489149388,0.7942898465059697,0.09995724003874112,0.001013104455414454,0.0011834114173693616,92.10807923742362,7.863457068985842,6.958960074568738,82.18745917903675,
10973664,601.03,CONFIRMED,1.5516436047918696,0.35793058745753603,0.1768515608138749,0.022030989444799646,0.0002232924194022397,0.00026082877816922465,1896.0868809893645,161.87285552235082,143.25337178929541,1691.8663858957634,
5441980,607.01,CANDIDATE,11.83234117484751,0.3698949813404052,0.470040364852395,0.06366773911143084,0.0008478119072340427,0.0011278449132182658,209.3959058053349,15.652679628029446,15.687057084068885,166.81947117546665,
5686174,610.01,CONFIRMED,1.9710622862512308,0.09529442086020898,0.07880357628813849,0.09950459203493163,0.0012834832218557575,0.0009697236562833133,12.109718430836162,1.1427050085348702,1.052560287853575,9.63445280385038,
6309763,611.01,CANDIDATE,11.659681249435279,0.5748136337927922,0.5627654258209027,0.04677969463593623,0.00042356846580789446,0.0005127199465745825,1406.6815953646633,127.70661685266444,112.12133387320078,1186.5263689485507,AO
6587002,612.01,CONFIRMED,2.1658963134558005,0.21064324539338447,0.22812742593960175,0.13891655544145526,0.0018348541395085704,0.002573536870108873,21.271923351492195,1.5713059232315023,1.527252863392584,17.894903247438428,
6587002,612.02,CONFIRMED,2.3949441437901657,0.2515737685152936,0.16437574586061496,0.24112251443353624,0.003184823033605388,0.004466981494081743,7.06056155949661,0.521546736614879,0.5069246765607651,5.939663465876097,
6587002,612.03,CANDIDATE,2.99696092514016,0.07252217944961402,0.7660899517975466,0.4528772506578229,0.005981747199228545,0.008389902208572652,2.0014915496851398,0.14784537741359852,0.1437003913071791,1.6837451433214525,
7368664,614.01,CONFIRMED,10.323746057711439,0.4532325361750954,0.4289153797737478,0.11555640198707876,0.0014891135424310788,0.001793724465564785,153.96808378798443,13.503204216925011,12.897871792916431,101.68593423940965,AO
10353968,618.01,CONFIRMED,2.570120210514716,0.10228270829401033,0.0733009593935301,0.08008566784989449,0.0014147257901429315,0.0017425731984852064,68.489470108434,6.213300232607282,6.167031012298581,52.96348834778826,
11773022,620.01,CONFIRMED,6.62199246324121,0.1855447255379624,0.16976337039668324,0.2390618478406758,0.003229343120245263,0.00425589503243112,11.334002153748633,1.0055577931628938,0.9872640730041176,9.676776184654038,AO
11773022,620.02,CONFIRMED,9.037799542772808,0.25063451428796873,0.23038660234173866,0.4842421086932595,0.006541336212652052,0.00862071302290179,2.7623501675885884,0.2450769552361205,0.2406183659169549,2.3584470827504997,AO
11773022,620.03,CONFIRMED,5.49103862222062,29.70351852730493,1.1415627351130477,0.3653634448461505,0.004935475683518746,0.0065043773880620465,4.8523670862054225,0.4305042011124703,0.4226722063494206,4.142867596285188,AO
12417486,622.01,CANDIDATE,17.938743861314524,0.9093684224147144,0.8934593804075271,0.5804457762437434,0.01646322221707651,0.017808006525021534,9.524467282440394,1.1860084322636075,1.1357709894465349,3.284740042324343,
12068975,623.01,CONFIRMED,1.4723918568554106,0.032979527690504926,0.22092183727240955,0.09203932051257564,0.0021991568661272613,0.0019945576451579072,197.3039089797245,16.771868421821424,15.502642693194073,111.25416230364543,
12068975,623.02,CONFIRMED,1.4587413634500928,0.11395133626915695,0.20761595241979244,0.12139623602421155,0.0029006012327986224,0.0026307429252582647,113.4154067011932,9.640905186926288,8.911321303630872,63.95177941540509,
12068975,623.03,CONFIRMED,1.2541080577649202,0.02702364959295931,0.19645221719567066,0.06110976338671805,0.0014601363298201696,0.0013242921067008352,447.57033407452514,38.0458288428806,35.166677657073365,252.37240786010483,
12068975,623.04,CONFIRMED,0.9776235186099388,0.2437573451566248,0.08741314810881334,0.1666234201163051,0.003981244586744871,0.003610848315618912,60.20192911306475,5.117480166228752,4.730210409855363,33.94618599890861,
3541946,624.01,CONFIRMED,2.6485255939763763,0.07429296154947097,0.062030015735314074,0.13109901811116326,0.0018736535304506227,0.002393196359897395,40.63047363889636,2.8596740508739047,2.803763901464124,31.98272380202966,AO
3541946,624.02,CONFIRMED,2.8513584793362976,0.055635963029561586,0.40098451008694136,0.25958485028971673,0.003709959723541211,0.004738689368407175,10.363156989121217,0.7293848319000014,0.7151244602487214,8.157472901887148,AO
3541946,624.03,CONFIRMED,1.4049597513786949,0.053419655163796036,0.037329190200400784,0.0230534769237151,0.0003294778939523212,0.0004208383694993895,1313.947137549708,92.4788759855486,90.67080007086606,1034.2879279283063,AO
4478168,626.01,CONFIRMED,2.441937755324312,0.2912907057017051,0.1379278413920802,0.11964575280228988,0.002594298295571229,0.002633153165387984,130.5674464028199,11.810694750784915,11.214578398511462,86.7534899416614,AO
4478168,626.02,CANDIDATE,0.9886749792896551,0.06026853987687472,0.06757361058583622,0.08036090761633577,0.0017424786999713847,0.0017685758440907965,289.4275160007861,26.1806459140804,24.859240940574626,192.30556919026913,AO
4563268,627.01,CONFIRMED,2.985970658042396,0.21529195249739988,0.12548886744375404,0.08068000556751208,0.0014116554948843394,0.0019642178171974324,342.90656608984335,28.62349991285919,29.891383529139272,191.38795289187937,
4563268,627.02,CONFIRMED,1.5790479293387003,0.05207456260095093,0.07576054302173331,0.05332468971552571,0.0009330204090266476,0.00129823126920536,784.9662168364432,65.52362272909976,68.42600461054494,438.1166538824692,
4644604,628.01,CONFIRMED,2.5449505809153408,0.060417450438033676,0.4247435241634129,0.11108366212037646,0.0028513254497916545,0.0025999384042494837,74.8106578293243,7.359658620202925,6.778601914692856,43.66351468578394,AO
4656049,629.01,CONFIRMED,3.001265570179459,0.2161862687121508,0.3453642756670239,0.24611123400517895,0.0034026201420100407,0.004089947505786121,46.692578817601344,3.9450197992404887,4.038151153131499,39.453847288753366,Old
4742414,631.01,CONFIRMED,12.687062309996124,0.3377851257769641,0.3221745187860273,0.12913625157796638,0.002679726953099257,0.0023551977033113326,230.8410405778137,19.743678731915608,17.796665152457695,88.69123081326775,
4827723,632.01,CONFIRMED,1.3546203945307642,0.053960618724209125,0.03527418669718855,0.06985038132641896,0.0011697559527928533,0.001381874207390269,95.44322992692034,6.805997771305317,6.68377148201339,72.70925016867537,
4841374,633.01,CONFIRMED,4.082694040125173,0.3959713503519397,0.3343738886744449,0.5965163285000963,0.012938490128047998,0.014098700103511282,6.105164814023201,0.5264798724809238,0.5299246972416174,3.5404296211805426,AO
5020319,635.01,CANDIDATE,2.5764347101676024,0.08396286266956578,0.1567637401209771,0.1315752358103552,0.002279981362114968,0.002698497881197897,83.69958198377752,6.500733213248749,6.31820856743061,61.07754920625734,AO
5113822,638.01,CONFIRMED,3.033560640163365,0.08476542776104819,0.062340729453678675,0.1580942423427864,0.002625602787341275,0.003181487232797746,31.418832585383296,2.3926112668538733,2.398739471943039,24.10974537817183,
5113822,638.02,CONFIRMED,3.66391743653562,0.17195521242402145,0.3742347875524886,0.31689052679416363,0.005262864995271443,0.006377102373731357,7.819943916120096,0.5955054467476749,0.5970307172979018,6.000759454600192,
5120087,639.01,CONFIRMED,2.5851482711706355,0.0994762272731415,0.06648426440475565,0.14333817922714714,0.0014627831983425998,0.002020941341440477,108.0844487419266,9.163166657793901,9.17441033103646,88.31706668386576,YoungAO
5531694,647.01,CONFIRMED,2.107556707148286,0.06115317686163036,0.060349538701738925,0.06043531836789635,0.0012999436884671394,0.0014801949621129336,799.8697937231226,71.21612193839005,67.02381028540766,446.383936996064,Gap
5531694,647.02,CANDIDATE,0.9383044381824852,0.0970477424673466,0.061519973242272326,0.08161994446269978,0.001755618318348122,0.001999053727710517,438.539114258896,39.045175450991174,36.74668566430853,244.73585311738196,
5596440,648.01,CANDIDATE,10.042864685923249,2.0634746642323853,2.291040687224248,0.10652468213235372,0.001778492335450459,0.001726052696103754,701.52418998673,61.0696581154354,56.04911458175865,388.7676050816919,
5613330,649.01,CONFIRMED,3.6943975295261375,0.1311600148539723,0.12024477376469893,0.18340598972506966,0.002570990142731088,0.002962013734955032,179.03127074641486,15.49135098936485,14.685972382020216,96.04897935797594,
5613330,649.02,CANDIDATE,1.2608369242641453,0.1077301316690718,0.08030192052396555,0.10535249433872916,0.0014768346755568407,0.001701447282436318,542.5831206480527,46.94903776556077,44.50820819298096,291.0919122555275,
5786676,650.01,CANDIDATE,2.439072142428768,0.20528644837654947,0.1335575623054971,0.0949809787662083,0.001621645666641817,0.0017201726356227474,37.605958395561544,2.6348444548710193,2.571649870286832,28.692252884371857,AO
5941160,654.01,CONFIRMED,1.8623221746727512,0.30889951572744645,0.09255237347344958,0.08272920155136262,0.0007969776352665603,0.0011237343264464542,168.70338430770295,12.209022572297988,11.879061785676381,145.27569823032283,AO
5941160,654.02,CONFIRMED,1.8291651033135925,0.3033346949957108,0.34252250114481736,0.09286727942182106,0.0008946435330243681,0.0012614427315375475,133.88009587690806,9.688869727756668,9.427018538986244,115.2882883024198,AO
5966154,655.01,CONFIRMED,2.8259578432715835,0.15909689674795766,0.3600576962043421,0.17906191623691964,0.003249887085574452,0.003515389437700177,66.17969834338625,6.0418608857157645,5.266540550688585,47.03272013785463,
5966154,655.02,CONFIRMED,2.602566263027391,0.2668673401148343,0.236117538422012,0.5857405388641217,0.010630907443296736,0.011499408633524878,6.184728991234274,0.5646334639942772,0.4921770120485039,4.3953755464989595,
6020753,657.01,CONFIRMED,1.5367212834645745,0.06006238382064302,0.037108107499339724,0.0444141105827562,0.0005862272309939956,0.0006784066123413531,121.1828873459928,8.755694325682764,8.851491259423836,99.14673471431733,AO
6020753,657.02,CONFIRMED,1.8874913846776291,0.03925900857238029,0.08103340870126131,0.11193842548613664,0.0014774888540139892,0.0017098117499795178,19.07764869755336,1.3783964398918118,1.393477614204073,15.60852869422748,AO
6062088,658.01,CONFIRMED,2.487526914767172,0.05528690487839327,0.18570833599538336,0.043230865075102265,0.00042111173284707214,0.0005538699525113247,716.0129274488022,55.50914683518006,54.70288131985384,604.5023221140646,YoungDesertAO
6062088,658.02,CONFIRMED,2.421024541315152,0.4133333936584325,0.13925850295400996,0.061532796908171365,0.0005993907992802618,0.0007883526566288793,353.4234840308654,27.399276353555226,27.00130425482644,298.38192663299037,YoungAO
6062088,658.03,CONFIRMED,1.3062644168397644,0.07658275263246875,0.045903835782941764,0.10121310091843154,0.00098591660648818,0.0012967332007932696,130.62769217407393,10.126956518521977,9.979863360062561,110.28396307450079,YoungAO
6125481,659.01,CONFIRMED,2.2770297348784894,0.09377720034506994,0.06525502607859471,0.16742947202409345,0.0030149183644783053,0.003319986094391076,78.31131915892298,6.535427875937676,6.636413442362107,55.99645730408964,
6267535,660.01,CONFIRMED,3.805923634712733,0.4277816128186527,0.13786033066628875,0.06711725867650498,0.001423117296612736,0.0016151628864125847,758.0927788032167,67.37336020201778,65.87462099667671,268.3899610357075,
6347299,661.01,CONFIRMED,2.2429344953479458,0.1326010722737038,0.2959821230081858,0.11696481483166107,0.0014231639199250071,0.0019497084441754066,78.93438963472131,5.784824685898832,5.5986780703078685,64.08547818069185,
6347299,661.02,CONFIRMED,1.4755064975673793,0.16174872485308006,0.22442332982017246,0.17191565301598544,0.0020917761330358038,0.002865694609545861,36.53809392554181,2.6777488719855365,2.591583103343305,29.66465227469604,
6365156,662.01,CONFIRMED,2.7190486717568247,0.09492860979623984,0.06634868401418001,0.09822669613042144,0.001697186074030259,0.0023463296775123915,323.64268477783884,25.767637971054825,26.620552771673946,185.32544185856452,
6425957,663.01,CONFIRMED,1.4864397419638682,0.06174918729616913,0.1038719659536982,0.032597018309025914,0.0003039840593045906,0.00027673814979763795,102.58900618961376,6.086618887601477,5.7665450504989995,88.38695984384347,AO
6425957,663.02,CONFIRMED,1.7116855989688529,0.1535648993065129,0.11855347903601375,0.12343935406796352,0.0011511358409610289,0.00104796022461343,7.1540059092294666,0.4244480878057299,0.4021278587083476,6.163631528440527,AO
6442340,664.01,CONFIRMED,1.7323821089401672,0.04260098029363273,0.16792916523224005,0.11046931288916498,0.002193218582759091,0.002445733134051483,101.07004776125984,8.016608277080586,7.845248353020519,70.08374600297256,
6442340,664.02,CONFIRMED,1.2384176806032705,0.1622252145469723,0.1411067954991645,0.07791619835039347,0.0015469205968453275,0.0017250241191293454,203.16564318340957,16.114560307054848,15.770101687607665,140.87862476358984,
6442340,664.03,CONFIRMED,1.2124687683716588,0.026945608329105683,0.2541315963148006,0.16252259276234335,0.0032266661723407237,0.0035981658765752477,46.69585074673382,3.7037911658275084,3.624620358305834,32.379722930943394,
6685609,665.01,CONFIRMED,3.888372851796069,0.09639931237382714,0.344032683691592,0.07070324107670342,0.0008619271972800312,0.0008796268960007207,742.4514756849428,55.321542113671754,49.91703646045059,419.746660147395,
6685609,665.02,CONFIRMED,1.8551481105016487,0.045421953655715684,0.1774467697936084,0.029876725622022888,0.0003642203979287219,0.0003716996736985511,4157.963977621654,309.81819962552817,279.5512521736681,2350.7145581598606,
6685609,665.03,CONFIRMED,1.7824151656202392,0.0404193169962493,0.236413007198418,0.04592134954253862,0.0005598167843103597,0.000571312636836911,1760.0193175032166,131.14255440789535,118.3308964941411,995.0309946321184,
6707835,666.01,CONFIRMED,2.8015562287184173,0.10972154839162472,0.3654294546911697,0.15553820258093068,0.0019552928420482315,0.0026942337619140586,38.87058133332964,2.6745289156752654,2.7228494205237648,31.055547501932676,
7033671,670.01,CONFIRMED,2.969132582241444,0.08132844299927226,0.3126292405210286,0.08930278289163157,0.0015432399151261832,0.0015951321807092195,281.3551886333118,23.69717221140469,22.13587170960058,98.36144972120411,
7040629,671.01,CONFIRMED,1.4948042205313476,0.05781699409277324,0.04199734554705552,0.054332650070497014,0.0007555080836869076,0.0009684419740412376,731.5089615499568,61.24460735547013,56.96397061873717,566.2096627393079,
7040629,671.02,CONFIRMED,1.3504958532391047,0.05597032592655043,0.0455533366292296,0.07937351962146866,0.0011037071929999608,0.0014147781988110807,342.76001290331885,28.697122727367507,26.69136315727774,265.30643027980886,
7040629,671.03,CONFIRMED,1.4090499447030882,0.056151398614961295,0.06339346761337103,0.13335154560716936,0.001854284193143261,0.002376899279658175,121.43540342133743,10.167016429295193,9.456401967689576,93.9946089930596,
7040629,671.04,CONFIRMED,1.2071254233387332,0.04892860982319598,0.06184818760655569,0.10358644253774482,0.0014403935567056554,0.001846356880881505,201.24986172029418,16.849375039021773,15.6717031431178,155.773370280438,
7115785,672.01,CONFIRMED,2.5426112490325363,0.05578786649903194,0.2800339737508327,0.12272125970634372,0.0017296553470900807,0.0022035591777903227,46.81628236250063,3.366558080593312,3.3276030018723155,36.95206396579155,
7115785,672.02,CONFIRMED,2.921078282976332,0.08240792934309098,0.07304441436836663,0.23175065531497785,0.0032663351173550003,0.004161269895316899,13.127879787563545,0.9440256156782508,0.9331021171699516,10.361827748070661,
7124613,673.01,CONFIRMED,2.2007856066437657,0.09613702640035154,0.09197499553065944,0.057171602289382936,0.00047614370386830186,0.0006001630483182693,872.1716449232443,61.133868441365856,67.2974182956981,721.3675798724258,YoungDesert
7277317,674.01,CONFIRMED,10.475652210957543,0.2886113448545767,0.3111536166425858,0.13164147419627853,0.004779017142487177,0.0059763218047263296,197.3102012649206,20.099422160226094,21.98359900497225,61.23433243464503,
7447200,676.01,CONFIRMED,4.079554542818229,0.07065882228477284,0.1861221013649728,0.0686478150417683,0.0008552583898886867,0.0006794770550400324,33.391571824599126,2.180197742003147,1.9512203487358133,26.5498906308175,
7447200,676.02,CONFIRMED,2.868577348430351,0.15786637598834993,0.07832140770373329,0.03128884772919381,0.0003898164786785049,0.00030969746226363617,160.73526149183198,10.494703753454587,9.39248726073383,127.80181884041103,
7509886,678.01,CONFIRMED,1.2449045715713325,0.03484302920729821,0.09894339449626294,0.060889361659957,0.0008623327790620201,0.0010884389999956986,91.6525552778489,6.2339469629781314,6.211680200964485,74.56365600663156,
7509886,678.02,CONFIRMED,1.2396467180183408,0.07222318760050987,0.04360294960934104,0.047321509522823615,0.0006701809199748058,0.0008459043547252497,151.74355001785767,10.321166041693537,10.284300320809843,123.45050097573431,
7515212,679.01,CONFIRMED,3.2098767991561656,0.16228673059116244,0.4339133703215468,0.21001500024938172,0.002838538291193316,0.0043903563176120935,55.09190919581927,4.1058943123687355,4.121578222816958,32.539689296996315,
7515212,679.02,CONFIRMED,0.9906143784981876,0.06915762446023338,0.058974249202618616,0.13426643933399096,0.0018147302356512855,0.002806835707149273,134.78870775596806,10.045544321833976,10.083916815178004,79.61210157980285,
7529266,680.01,CONFIRMED,14.599473071638641,0.4663375912469332,0.4523553699628448,0.09317701440618294,0.0014387394210765606,0.002396576522090363,753.3723862268422,68.37143485976569,71.49953956995513,388.7171498593177,
7619236,682.01,CANDIDATE,8.954589811686047,0.1936128995847588,0.184443629571809,1.3550557127929217,0.02641950238577347,0.028535870358542093,0.5516489638085379,0.05357196173304316,0.05239612630431935,0.3695500547530504,HZ
7630229,683.01,CANDIDATE,6.045864652000878,0.1429374769150652,0.7948940738777769,0.8626091709256718,0.010536519494871123,0.014776342163344424,1.848236640102558,0.1359897877246852,0.13734499205721154,1.46078711103043,AO
7730747,684.01,CANDIDATE,8.097379435657633,1.9606750550792769,0.7948233368418599,0.051456416703111386,0.0009829410522268242,0.0010029463069452641,1189.3543425313694,98.76370650643612,94.11910530662716,433.9714177166659,AO
7764367,685.01,CONFIRMED,3.3507170727588336,0.11472547916921068,0.3187326345097935,0.047001925987421256,0.0007586958881670622,0.0006371434890509438,2459.423724113294,274.0780445605215,243.01636977833653,1509.8064872516986,DesertAO
7906882,686.01,CANDIDATE,13.057096768099136,0.27074964783439665,0.25680948800041536,0.27743771515496274,0.00447733470074367,0.0057241358001710345,15.417691496473806,1.2102069250197138,1.2056082406150304,11.67941733935688,
8161561,688.01,CONFIRMED,2.4985454679044,0.15054252664552664,0.18700407162252172,0.047286576349743516,0.0006369226303088197,0.0005987305570428387,1563.9181322887475,136.99977754328114,129.10186691534102,1157.02805680146,OldDesertAO
8361905,689.01,CONFIRMED,1.6830704965859602,0.04313182613429188,0.062025468959745325,0.11402920012123502,0.002426274396155706,0.002381511275919273,44.903890864480964,3.6001659788979783,3.3530742050424744,29.438820452546576,AO
8480285,691.01,CANDIDATE,3.7377527439031497,0.11698139018090126,0.10512327035836302,0.19146391430071105,0.0050313822357023075,0.004518549157616461,72.51440309691984,7.144554024111419,6.1366774487254245,35.21390917614889,
8480285,691.02,CONFIRMED,1.5977141378119415,0.07072804299534757,0.07407412949476899,0.12804909958712524,0.0033649368368061875,0.003021959348696669,162.12316940820196,15.973347358266285,13.719999930896694,78.72905683660413,
8557374,692.01,CONFIRMED,1.4390685391905311,0.058859421136527736,0.03688063547610322,0.03624907856983312,0.0007366034161841364,0.000811731691261065,902.5535295446596,71.63063754980081,69.22999738058974,599.1449797023023,
8557374,692.02,CONFIRMED,2.39401771493306,0.14806055359651613,0.3706934831469352,0.056746723489348186,0.001153128079271264,0.0012707388882427634,368.28610220108453,29.228812953902825,28.2492340348097,244.48053440024847,
8738735,693.01,CONFIRMED,3.0003881342200045,0.1419784595420216,0.4228837836455781,0.1956680853549917,0.0034202401516639364,0.005174489412222211,82.15200593101223,7.311524284481477,7.3830569672691295,45.639871805020775,
8738735,693.02,CONFIRMED,3.153745209230196,0.108241372691453,0.10431414923493976,0.13041720293101075,0.0022796673450692947,0.003448914156758513,184.92192245576686,16.45804149402374,16.61905961052176,102.7341053839463,
8802165,694.01,CONFIRMED,3.054722458351926,0.06444576916978344,0.19969373538009666,0.13196500153520302,0.001578492766678224,0.002141032600199128,49.20067556749225,3.547779644150225,3.5038540007028702,39.73012671340281,
8805348,695.01,CONFIRMED,2.1867309249283893,0.06455495705252375,0.04952000485631762,0.18218668209940556,0.0033534820130823838,0.003711734631569642,28.183511709751574,2.251938681211638,2.161778201240647,20.750070875100096,AO
8962094,700.01,CONFIRMED,2.410605500277034,0.05487088318137122,0.2842759688170429,0.18037177304600274,0.0044526960883056015,0.0038660982877131455,23.739417925713898,2.040050041460713,1.8138956981135368,13.7227180069623,
8962094,700.02,CONFIRMED,1.5327396581286146,0.10768725079722356,0.1574013269501411,0.08142030207981725,0.0020099589578644684,0.001745167137856778,116.50425746608894,10.01180888699106,8.901927258214666,67.34600978088609,
8962094,700.03,CONFIRMED,1.3109228205040984,0.26357430163788403,0.061939611018379775,0.10984047360591488,0.0027115453884373644,0.0023543266351666947,64.01509897837934,5.501146065646467,4.8913041270446795,37.00432564172328,
8962094,700.04,CONFIRMED,1.565547004973742,0.04413257090527176,0.0759983411157983,0.30588224401848496,0.007551074476837805,0.0065562966052159595,8.254650303490566,0.7093644768248001,0.6307262804534766,4.771651887816046,
9002278,701.01,CONFIRMED,2.077234205373372,0.059671834376950166,0.0391511320785676,0.12036527486879856,0.0019318045529915727,0.0018166091362612398,18.360048913413838,1.354704754624242,1.2486985650426696,13.937850452309691,AO
9002278,701.02,CONFIRMED,1.3966980667812543,0.05994316840632556,0.029084182286111617,0.05567984100700611,0.0008936345679996932,0.0008403462546336832,85.79861647445907,6.330690851366737,5.835311757008891,65.13317535676057,AO
9002278,701.03,CONFIRMED,1.8040018702337528,0.07181655436626913,0.04405770792736159,0.4293847019025162,0.0068914172663131,0.006480475248310968,1.4427235569181451,0.10645202942841432,0.09812211553879976,1.0952293904651957,HZAO
9002278,701.04,CONFIRMED,1.4987898817458494,0.05941457272258411,0.08002155321832756,0.7227799413549579,0.011600272354178638,0.010908537034538623,0.5091714859519655,0.03756945706162882,0.034629632323858864,0.386532522829714,HZAO
9002278,701.05,CONFIRMED,0.5986499953392652,0.03899007911638251,0.037333100346452236,0.0935293400108844,0.0015011010128712346,0.0014115889061976426,30.40748619435944,2.243630594990813,2.0680656143459504,23.08354390592143,AO
9266431,704.01,CANDIDATE,2.343725530585945,0.04799803437422273,0.3382839958877166,0.12698161221883889,0.0015850541480319374,0.002293675520918825,24.914556494755725,1.6194559192536695,1.7304679201886008,21.04396610856718,AO
9458613,707.01,CONFIRMED,4.535896691645736,0.1391435400625119,0.12480502960032297,0.1671050260501047,0.0021518441999256576,0.00291296024779098,124.18695645375333,9.703582498765588,11.06796664201164,73.07940780212692,
9458613,707.02,CONFIRMED,3.7359938747690262,0.12930647794952796,0.10547476379384244,0.25491632864297264,0.0032826076108363944,0.0044436792514289504,53.365391322670995,4.169805692885315,4.756106345615893,31.403549183861905,
9458613,707.03,CONFIRMED,3.3852211542788,0.12976148661316858,0.09856582335122516,0.21502459546246372,0.00276891392370374,0.0037482900257633967,75.00301643096897,5.860502416606505,6.684525559904933,44.136487282298226,
9458613,707.04,CONFIRMED,2.6868485318756443,0.09687853978840427,0.07900075069484147,0.11954215006599055,0.0015393677265789804,0.0020838483475149236,242.66820800576542,18.961338978165227,21.627421345499226,142.80122035254786,
9458613,707.05,CONFIRMED,1.7619719165931207,0.07460161204840603,0.0613588840511408,0.06812444598230684,0.0008772518604981965,0.0011875394086510215,747.2209532019348,58.3855211275311,66.59488907141889,439.7117565053895,
9530945,708.01,CONFIRMED,3.7713154523275048,0.1232027879766353,0.10169109925403376,0.14149811874621085,0.0020817518914530773,0.0028102953375175057,171.0853006581556,14.473026894226773,15.25738039648715,109.06076148678376,
9530945,708.02,CONFIRMED,2.7078768860829445,0.09285793724446437,0.1018289030530054,0.08210348635160616,0.0012079248128690546,0.0016306580425038315,508.1487144450237,42.987036205117796,45.31668242340827,323.9266350335791,
9578686,709.01,CONFIRMED,2.2163024023718823,0.26300918400044543,0.07991157662526002,0.1435860352533848,0.0024776873951421288,0.003092679207298261,28.677903571358687,2.1728290900462843,2.127327148167645,22.358194793444834,
9590976,710.01,CONFIRMED,2.3059008478010337,0.0793847549756985,0.0732784482911526,0.06517910794817874,0.0010951415415587783,0.0019017587968319211,1022.6542204444161,84.15341175656978,91.99959180218973,535.2599766727011,Desert
9590976,710.02,CONFIRMED,1.995467994225177,0.28441880912276457,0.1461411945797684,0.08906778062356371,0.0014965198295979875,0.0025987688569443484,547.6516218472767,45.06582145318881,49.26760650921129,286.64233567368626,
9590976,710.03,CONFIRMED,1.4042627533931722,0.06610308755248319,0.06059753904640928,0.052512308675759706,0.0008823135783768043,0.0015321741713820215,1575.518166721225,129.64815170311218,141.73610764329237,824.6304570083724,
9597345,711.01,CONFIRMED,3.0567268440387854,0.38212925087428107,0.09889621156122297,0.25117616694524875,0.004081304229552736,0.004782871525526474,15.669214413185447,1.1304093188582114,1.1257997358042453,10.889347120543247,
9597345,711.02,CONFIRMED,1.4748649866039047,0.06160990204359594,0.0396405387428891,0.04701027661574595,0.0007638592571121702,0.0008951649981079213,447.32015563498527,32.270594992400305,32.13900196189931,310.8659005027003,
9597345,711.03,CONFIRMED,2.687953440939716,0.0989190213683648,0.06806362057610292,0.4972928662390896,0.00808039841336875,0.009469401249144856,3.9974185378234703,0.28838198633101464,0.28720602228942643,2.778012789704688,
9702072,714.01,CONFIRMED,2.3984395886850294,0.0690742319080481,0.04881007279371016,0.049058469406949766,0.0005653381539916232,0.0007841634398946561,222.27535159343262,14.512078454528774,14.55130630064834,185.8718395256597,
9846348,716.01,CANDIDATE,12.884235947770458,18.279131454199575,2.7648410628367577,0.1893836868656344,0.003219277294252511,0.0059496635257563005,101.1858442209065,8.283992906874946,9.39563788846662,53.91754439686187,
9873254,717.01,CONFIRMED,1.9076798767396081,0.08002064680283605,0.05352125998850829,0.12051433240890636,0.0018572118309610106,0.0022670054320250554,93.01164577174208,6.893714690043257,6.390703120698586,52.731945566956185,
9873254,717.02,CONFIRMED,0.7612708983390664,0.03647869662484879,0.049800839719358204,0.018719552966312284,0.00028848166677588515,0.00035213511631060893,3854.994661483614,285.7194186782619,264.87141737846343,2185.5474866999893,
9884104,718.01,CONFIRMED,2.5706253638846364,0.06825104849802496,0.2812935032788941,0.05742414919501624,0.0005313088735422857,0.0007631840835410461,501.5944025689887,33.565400396943716,33.44669888858465,391.86495156091803,Young
9884104,718.02,CONFIRMED,3.13304124275387,0.08981568268277433,0.309275801752096,0.16686815530758214,0.0015439241792991757,0.0022177276027025546,59.40115510001018,3.974971702479074,3.9609145147040516,46.406480309011314,Young
9884104,718.03,CONFIRMED,2.7738544818720463,0.06277737673258542,0.4649438102483072,0.27442051861309497,0.0025390374300718467,0.003647130696962279,21.963859586024146,1.4697646951804852,1.4645669831675516,17.15901678465078,Young
9963524,720.01,CONFIRMED,3.0186967710280626,0.4616917892291778,0.13922410747996364,0.05831823455787941,0.0008726917234993018,0.0011339868378648214,109.20948144987447,7.602244404563318,7.612093356165312,87.98629963581263,AO
9963524,720.02,CONFIRMED,2.8886613968220765,0.4189522310265589,0.31006220235740456,0.08515965556437574,0.0012743548838461591,0.0016559131050020769,51.21548492772246,3.5651907597661223,3.5698095788016033,41.26254371890174,AO
9963524,720.03,CONFIRMED,3.4792853367133314,0.07632339902482943,0.7919700610921461,0.1273800840635302,0.0019061541887787237,0.0024768812251592105,22.89106609157993,1.5934832523046982,1.5955476609834882,18.44253972619936,AO
9963524,720.04,CONFIRMED,1.6167932330958807,0.4916068458886553,0.10795972071879384,0.036311750136625784,0.0005433800377050695,0.0007060749961400623,281.69213338150945,19.60903416909904,19.63443830196797,226.94960294388684,AO
9964801,721.01,CONFIRMED,2.9543974366393964,0.30041095791412104,0.23725061293787905,0.11994903132040988,0.0020260677327113208,0.003562208599365918,202.44313687450008,16.814457679057124,19.563549850831876,105.76494017059399,AO
9965439,722.01,CONFIRMED,2.5540201317452,0.07691016607719395,0.05505548202433494,0.2657377818501802,0.0037439595345658853,0.004943929756466691,29.304704138962588,3.4047228535244036,2.6210630636001686,24.110691338306424,Old
10002866,723.01,CONFIRMED,3.3024874988432513,0.20843144789565135,0.34443862822931115,0.0458649667900238,0.0009028801064120694,0.000941960685527908,211.89889602954247,18.70216887039415,17.904395224612372,151.63620314946294,
10002866,723.02,CONFIRMED,3.5739422039527016,0.09783910341684088,0.16036853314275604,0.16995028182775218,0.00334557593104715,0.003490387011960233,15.432883672036686,1.3621042967214396,1.3040013613333956,11.043870107509768,
10002866,723.03,CONFIRMED,4.634482031491461,0.19745108543714948,0.8663044050237496,0.08588776313269507,0.0016907534911186678,0.0017639366580750485,60.426616419435774,5.333245268042856,5.1057463853869836,43.24167258396084,
10221013,728.01,CANDIDATE,11.515044346977014,0.5605059607145261,0.5282260526237232,0.07160377319394104,0.0018248286431389055,0.00176960624131173,194.45350628456345,21.671064053466417,20.106190871225266,112.56310596668081,
10227020,730.01,CONFIRMED,4.001550908687998,0.2937138107897589,0.2535026336404754,0.12421298376723867,0.002544412137350816,0.0030656738510782488,153.66082634948185,23.565678903774792,21.34462264309141,87.3907282671297,AO
10227020,730.02,CONFIRMED,3.1071627013279453,0.6347204039204754,0.2257598445900321,0.09472684372944584,0.001940410121057805,0.0023379327906631717,264.2110755200196,40.51984826811852,36.700868002449226,150.26340059776712,AO
10227020,730.03,CONFIRMED,4.1383601140128325,0.28109004402519616,0.7127517804556422,0.15051132524079755,0.003083114481132645,0.003714737584361532,104.6547135951004,16.050020280445008,14.537311986054688,59.51973482729188,AO
10227020,730.04,CONFIRMED,2.8037208306939685,0.4512128959677574,0.21798957878028685,0.07818291962646634,0.0016015199360579322,0.0019296157711348454,387.85856286240613,59.482631782337464,53.87641639415958,220.58479755990376,AO
10265898,732.01,CONFIRMED,3.219662369673548,0.09127244843525192,0.3267140134322786,0.022009570129485942,0.00034955870127377606,0.00041813436552692835,984.1966518522796,88.93426261720747,84.52885647098701,742.2167482133973,Desert
10265898,732.02,CANDIDATE,1.1078580050564888,0.03150787055793783,0.15548668034124755,0.041773966527009335,0.0006634593124003519,0.0007936153017546984,273.20810264594246,24.687709782509607,23.464790923772807,206.03568316330663,
10265898,732.03,CANDIDATE,1.2762795046792859,0.2069418013291468,0.18874106169964625,0.05701541975694864,0.0009055260036421248,0.001083170088999295,146.66292832668043,13.252798128376913,12.596313719255582,110.60358876573552,
10271806,733.01,CONFIRMED,3.3294452597495736,0.3187371648312089,0.4494244000827899,0.05839998775678176,0.0008052815147110082,0.0009554542970430768,89.0215660746413,8.285228176233113,7.860998520693724,75.84971113180066,
10271806,733.02,CONFIRMED,2.532932509596497,0.07825694368307191,0.12093620761526895,0.09007441228828338,0.0012420423736786096,0.001473664426871167,37.42121360708751,3.4827885773308553,3.3044588842766416,31.884276669757888,
10271806,733.03,CONFIRMED,1.4661827667038754,0.0783376594427334,0.05449455997781783,0.03818769541593876,0.0005265728077735674,0.0006247706437933415,208.19670039668495,19.376845925749905,18.384690672776298,177.39139267042188,
10271806,733.04,CONFIRMED,2.262695516856952,0.4244435427624379,0.2665020320037961,0.12540237997306972,0.00172918220715775,0.002051648441158822,19.306750509020922,1.7968773246066485,1.7048715728554833,16.450075117473528,
10287242,735.01,CANDIDATE,30.005860778926905,21079.303017175276,6.681991915611669,0.1667367459765201,0.009401593399194368,0.010716028878976741,318.66845279134986,99.44889178987735,82.76141713491599,74.32130700416968,
10340423,736.01,CONFIRMED,2.5608762360506128,0.1018385298695988,0.12549573782371692,0.12101559726975908,0.0018002709355573788,0.00158784983465489,9.498467651526216,1.225115323600303,1.0563698048248575,7.818807174446081,AO
10340423,736.02,CONFIRMED,1.5780421343369655,0.094785141196757,0.0795528278530228,0.061078244552722774,0.0009086216328804326,0.0008014097685394593,37.287490193251756,4.809352130818267,4.146919293929498,30.693760987146113,AO
10358759,738.01,CONFIRMED,2.542501721906317,0.10765746022970807,0.08863821677930771,0.08620949713190053,0.0010611642945906915,0.0012441659421962895,67.33143468381498,7.9597731444174435,7.144292771025742,58.792949630576,
10358759,738.02,CONFIRMED,2.3760530311843064,0.1023826392204826,0.0856341586012487,0.10190100220888126,0.001254313143869365,0.0014706240130919624,48.191581785989925,5.697102108802523,5.1134328421471915,42.08027430080232,
10386984,739.01,CONFIRMED,1.7438508306506757,0.07910602956555489,0.06520568574921445,0.020043479603368768,0.0002976880116443765,0.0001793488618688731,302.56379989723536,28.66602755684212,27.2236015069347,229.4503925224331,
10395381,740.01,CONFIRMED,2.757095906716382,0.17266352532238366,0.4400571830092213,0.12197640051108068,0.0021464800040166287,0.0018010503337289661,20.22349139638035,1.8236011495514373,1.6683345482693088,14.582932068779995,
10526549,746.01,CONFIRMED,2.569029398377003,0.2472223680154456,0.0744711850030069,0.07806913920235538,0.0012003587899999716,0.0011817373942177058,38.18142060428269,3.0145194668275623,2.9035903264499123,30.266804414888295,
10583066,747.01,CONFIRMED,2.7773328415448804,0.10274983580620826,0.11216426340902452,0.05676807068617995,0.0007409704453985253,0.0007069923693193531,46.5928862213838,4.123425420191397,3.8547083017460007,39.16462974963006,
10601284,749.01,CONFIRMED,2.465189715278351,0.11989375276786232,0.09291403041527001,0.057862523490143584,0.0010076892556763577,0.001151559104950793,176.2249624322579,18.32772032316578,17.245940903714448,132.23463647215834,
10601284,749.02,CONFIRMED,1.6403590632473428,0.08945478713251923,0.07642043918479867,0.04719838316071245,0.0008219707835233727,0.0009393252271264217,264.8548460744273,27.545391300277046,25.919546030990443,198.74020005539467,
10601284,749.03,CONFIRMED,1.2588712904558823,0.0948527729106767,0.0639215054057139,0.07635407953021069,0.0013297240549471866,0.001519571451444261,101.20399928789999,10.525402185907833,9.904148525580156,75.94085350143524,
10682541,751.01,CONFIRMED,2.796509698916249,0.4423817195596972,0.24900379003270065,0.053950124267496034,0.0011449775377282165,0.001078289201098234,167.64691949550786,19.63783494440759,17.549178191353093,113.24098769539223,
10797460,752.01,CONFIRMED,2.303320038051037,0.12021614246137274,0.09799610019289108,0.0864946200673757,0.0016138907628825108,0.001782368970250046,104.13529307090971,12.72230046154029,10.536327640066887,76.5537673195011,
10797460,752.02,CONFIRMED,2.8816240755316285,0.941716687470953,0.17226343424398566,0.27714176570816146,0.005171148665883668,0.0057109781663504154,10.143134284827914,1.2391956490600775,1.0262744078758497,7.456599189694748,
10811496,753.01,CANDIDATE,20.744010609616517,677.9244346309442,5.77740199915357,0.14182806065028042,0.0036588251982053615,0.003456887911930467,69.43032995953725,9.264404400095456,8.28974289171534,30.252378414201182,AO
10854555,755.01,CONFIRMED,2.3957403046833843,0.3853335906359876,0.1757405719126224,0.03548398655608793,0.000637038771033275,0.0007664099931094994,614.5453926525936,68.68002751150898,64.34057482285418,474.9790130940096,
10872983,756.01,CONFIRMED,4.442038922616374,0.6700922103769782,0.2680343392460273,0.09788637117478416,0.002390032338020482,0.002506440737372609,135.98735710639343,20.773064434892934,19.08090737310496,83.9562307169945,AO
10872983,756.02,CONFIRMED,3.1562522951883865,0.30085631934475626,0.29919743959681017,0.05069119659876111,0.0012376962983398445,0.0012979792670527047,507.08166137759366,77.46043640310553,71.15057177779312,313.0634042815189,AO
10872983,756.03,CONFIRMED,1.8095943113614052,0.4868781348725846,0.19612765466916987,0.036888639492440055,0.0009006876208207515,0.0009445563163062003,957.5417408070309,146.27151183806401,134.35635258993938,591.1696279930719,AO
10910878,757.01,CONFIRMED,4.995859164738817,0.17503401738733118,0.16376635396986308,0.11396860627399333,0.0017788326503413309,0.0019449429635617864,20.90835825161881,2.125752276755408,1.9765437316824788,17.261668191065937,AO
10910878,757.02,CONFIRMED,3.350852723660421,0.14266885336801352,0.11815343628611892,0.21349017266362072,0.003332174567192636,0.0036433384962024046,5.958468263783982,0.6057973242273895,0.563275842176151,4.919233775252178,AO
10910878,757.03,CONFIRMED,2.2988940903169044,0.11027225554774443,0.08331574952862278,0.060746730217715386,0.0009481406400547221,0.0010366795693054394,73.59437048221857,7.482337864678249,6.957145555882644,60.758553527084196,AO
10987985,758.01,CONFIRMED,2.6922161482651763,0.2577993659968734,0.34983831659176884,0.112575383073508,0.0017047713319613097,0.0019468779611433523,19.81396512737417,1.871613277173944,1.605445058333224,16.304052838352945,
11018648,759.01,CONFIRMED,3.3107342485608693,0.12357151542471555,0.09136008474387716,0.1875262363819349,0.0028673241640966326,0.004002488063026979,12.293403432347436,1.1135193642195391,1.0227205884318673,10.214283042143705,
11018648,759.02,CONFIRMED,2.0902662753115355,0.6087477314321899,0.11771935964840605,0.3736564243949153,0.0057133027384623425,0.007975179653884976,3.096358954846404,0.2804638843633114,0.2575942533513742,2.5726876156734257,
11138155,760.01,CANDIDATE,11.68125915748533,0.5079789347616052,0.4555576607790034,0.05768900334910725,0.0010000661521524085,0.0011454733453827065,342.1847377179429,39.04904423937597,36.274644865980406,253.32355104630642,
11153539,762.01,CONFIRMED,2.5363790008648754,0.13177810297208967,0.1491715590866512,0.05433424722801165,0.0012814608410745632,0.0013593872410881018,527.0961849910892,65.18002238329251,59.234665432568576,324.3264021607108,
11304958,764.01,CONFIRMED,11.539398569238264,0.823905537225199,0.834531792939733,0.24143562553210235,0.0071009212772878815,0.007608238562921847,55.927512090721095,9.03723354586058,8.34580799334522,19.4675312484418,
11391957,765.01,CONFIRMED,2.416515259188178,0.1034446998064428,0.07666032299738122,0.07490372605373609,0.0010556364099866132,0.001415977398996908,73.81626928810394,6.417499290150683,6.527854189464387,63.41938438402187,
11403044,766.01,CONFIRMED,5.259071285948392,0.5695854565462952,0.4356361508718985,0.05191787051312748,0.0012610910142604385,0.0013295134885756034,732.8533073009559,134.93519038715013,115.75379377445995,409.7846780227772,
11414511,767.01,CONFIRMED,12.183525155599703,0.392437575975178,0.3281713749875515,0.038914430449378784,0.0005804232372423131,0.000749610702237393,531.6567668112368,48.39986993104018,45.76522055662503,410.5837399404211,AO
11460018,769.01,CONFIRMED,2.64726219211835,0.12319440405307967,0.14980761304706264,0.049967844302759065,0.0011943552592182305,0.0012037118544903432,306.610296306907,37.19238287639246,34.12753281822866,191.0889890956226,
11507101,773.01,CONFIRMED,2.606637071873981,0.08834366637463494,0.1555570070936602,0.2197155536750577,0.004253281149699502,0.004706819539622631,16.72062068857172,1.639798560905391,1.5303489115074231,11.819965120752649,
11754553,775.01,CONFIRMED,2.048014753813056,0.11530518780782205,0.0930338433609778,0.10790788136543676,0.001001568015323401,0.0009393025924543102,9.203608305979936,0.8420159225748557,0.8109413825860561,7.179578231963021,
11754553,775.02,CONFIRMED,2.208508416219536,0.11733604166749732,0.09871648063729904,0.06622365848249147,0.0006146677724859478,0.0005764551403640267,24.436450341067534,2.235631893493331,2.153126051370176,19.062459103260785,
11754553,775.03,CONFIRMED,2.0427154347713317,0.12116062457637895,0.1115027279923764,0.18387349004495454,0.0017066576699320314,0.0016005582820940846,3.1697588293963666,0.28999358951934684,0.2792913959810207,2.472674926563346,
11812062,776.01,CONFIRMED,6.098156342852465,0.280486337923991,0.2507925365981261,0.04459546573103067,0.0007501966286840499,0.0009833139814664981,247.2494952670201,24.10281068386186,23.966874913693708,198.1275665157906,
11818800,777.01,CANDIDATE,21.81466313696092,1352.8846730941298,3.6447769462121187,0.2394532485863781,0.0068216651150204395,0.007546202995650318,60.89092803092582,9.342090705224422,8.50425720661757,22.455799978325107,
11853255,778.01,CONFIRMED,2.1512471452680964,0.08624941143615092,0.3662148847402232,0.02855572122909148,0.0003376641507720737,0.0003209620342120838,135.91254859165764,14.45272070669346,12.485573580029735,115.50895103504674,
11918099,780.01,CONFIRMED,2.3515465129083517,0.0847815237900649,0.07993851034008866,0.03175110416372893,0.0005199701587539722,0.0004895088753240645,282.2308026659328,25.64222287828929,23.495147430811645,213.2326469049474,
11918099,780.02,CANDIDATE,19.55433802565528,4198.0716065073575,17.107355026762818,0.06747106890821714,0.0011049361419153843,0.0010402059411962902,62.500989835518894,5.678559168871093,5.2030818666643865,47.22110900340644,
11923270,781.01,CONFIRMED,3.125943632270936,0.3291348977655111,0.2147320050305357,0.0821084875858979,0.0006550867929083808,0.0006648582006352182,8.984585599196052,0.9504257676207362,0.8575212249493585,7.043654876828652,
11960862,782.01,CONFIRMED,8.657632063222326,0.6318304886836624,0.493203313617087,0.07064297168980999,0.002499608665623446,0.0017628360533224062,529.6355617052217,80.21722901747127,67.90756112581218,209.07686026983092,
12020329,783.01,CONFIRMED,10.636560914037775,0.5641443479386073,0.6841663242412671,0.07550910307942411,0.0016270289242491034,0.0016645897641099426,537.8829930275322,70.42889270317566,61.81925906163002,183.40581038470398,
12066335,784.01,CONFIRMED,1.964647836579663,0.1002174171371079,0.10835998452605083,0.11698640644673006,0.0010988861052741326,0.0012977020304536452,6.192244386754923,0.5614440052343699,0.5464206452664288,5.459245977898481,
12066335,784.02,CONFIRMED,1.9377766044947355,0.29818367984945177,0.1432163964490881,0.0758706813319314,0.0007126745707852992,0.000841615190806789,14.722139249461886,1.3348402142105775,1.2991219861032162,12.979426273226501,
12070811,785.01,CONFIRMED,2.898624358098933,0.0994758547246863,0.4261812459442954,0.09837102320289856,0.0018185635664916863,0.002051296237043975,44.35329844964932,4.58715861069407,4.236363644982776,33.1804659677051,
12110942,786.01,CONFIRMED,2.4400174659294147,0.14587027737523406,0.12118389566108755,0.04733768539977993,0.0011535288982785347,0.0011887107419788956,681.9285736829866,84.09705220944818,77.51435984423652,392.3560768149363,Desert
12366084,787.01,CONFIRMED,3.4893756453830207,0.16490518239656815,0.1812907945164644,0.05346965141764058,0.0010205396912966176,0.0010896883844745354,374.89786727824446,43.03387029007404,40.14780615335997,231.25094188900465,
12366084,787.02,CONFIRMED,4.2386456015583445,0.1979516258089496,0.7465059272888807,0.10026962996988437,0.0019137797734874891,0.0020434517216618934,106.60776804237378,12.237319182323064,11.416624046823895,65.75963462119728,
12366084,787.03,CANDIDATE,0.9992248907457209,0.053723096503417764,0.11286504431525167,0.013932189372773341,0.000265914456104046,0.00028393201554434265,5521.905087535993,633.8498293574003,591.3407262304625,3406.1163425255018,
12404086,788.01,CONFIRMED,3.181005842118168,0.3714030846881693,0.18087475984388707,0.160837882383916,0.002957514109241789,0.0028880157139524287,13.606188559594658,1.227833352128357,1.110607376570549,10.002415216732947,
12470844,790.01,CONFIRMED,2.7843447757309714,0.11922590415419455,0.08950050240166403,0.07672447902039392,0.0015980827997751589,0.0015913537229486265,81.60289507528276,8.122052680826263,7.5848308438761585,56.54279126516671,AO
12470844,790.02,CONFIRMED,2.5350211640524147,0.13497501943000473,0.11273757239831927,0.2842578153155361,0.005920764097431176,0.005895833428145229,5.944955870755424,0.5917099510997149,0.5525721228377237,4.119270505913318,AO
12644822,791.01,CONFIRMED,14.713008416074608,0.8533024344418287,0.8864348841011613,0.10904251117216074,0.0024099597209346125,0.002399685222663277,254.2768610726279,34.53679059168146,31.07245019861416,88.80880465390376,
2713049,794.01,CONFIRMED,1.9425074240996856,0.09262829691321016,0.08813818190723703,0.035645548134595896,0.0008641651821827249,0.0008276913158836144,739.7384050385035,79.83621281919139,73.82323790377023,454.0723778241553,
3114167,795.01,CONFIRMED,5.544373871144316,0.4651693116595301,0.6567172605599481,0.06939804598126223,0.0018054911359524273,0.0015917541740457662,353.41856108253563,51.47223912778016,45.264418255311526,137.5315934990757,AO
3342970,800.01,CONFIRMED,3.4185328498057417,0.21190672584777973,0.18235541913401648,0.039960322807109934,0.0007026127329413165,0.0008019880293722822,1239.8866470150854,183.15645120260623,163.61351098168868,961.065211259986,Desert
3342970,800.02,CONFIRMED,3.640396701136745,0.2261081255887868,0.1952916779405664,0.07671155666919922,0.0013488008303447806,0.0015395709026399815,336.4483223782482,49.70025356344493,44.397196653610536,260.78898325339,
3351888,801.01,CONFIRMED,8.552081069920401,0.2964594580888178,0.280714208754841,0.027316457014994064,0.00037052462351766383,0.0004395086493471336,1182.5106337279985,125.29125887560059,115.70875870226604,948.4650011112407,AO
3453214,802.01,CANDIDATE,14.143869129737398,0.6683861229265301,0.7289234083139323,0.13919947421620196,0.002808757487412512,0.0030272975091999925,44.800553832783386,6.277035640163842,5.261517021660616,32.76617555350398,
3641726,804.01,CANDIDATE,2.789500878332734,0.12160328955654393,0.09751005660949227,0.08229703931463549,0.0014637482648441596,0.0017087731064043205,85.97340527834456,9.144307941418932,8.447756238451777,63.33622188722495,AO
3832474,806.01,CONFIRMED,8.78679189252103,0.4941207249001242,0.3102074234024797,0.5195060074256238,0.007317959383580988,0.007999478303796959,2.1329872793909512,0.21997269824754506,0.20523984600016346,1.7672072151261382,AO
3832474,806.02,CONFIRMED,12.02890918517638,0.4089980372380288,0.396014062292315,0.2919311408955753,0.0041122531704832314,0.004495225828290979,6.75473886885513,0.6966089994991357,0.6499530392374566,5.596387461223973,AO
3832474,806.03,CONFIRMED,1.885473399590345,0.09553241864749908,0.1563416189351984,0.17980680317617145,0.0025328272840739467,0.002768708539447232,17.80562300994277,1.8362748803793456,1.7132888626935068,14.752186174299009,AO
3935914,809.01,CONFIRMED,14.044520778362626,0.7497888038526441,0.6961219008106463,0.02695781810357898,0.000635559851054222,0.0006790636635475715,1844.5646168013056,251.61743226702018,226.7076855024547,1164.958323071924,
3940418,810.01,CANDIDATE,2.2978140987070863,0.09144802360421522,0.06378389787199741,0.05119233237145642,0.0007480036178754648,0.001036951927918002,133.5001794438638,12.227304462133768,11.332602276877758,112.6887649002794,
4049131,811.01,CONFIRMED,3.2964958319804336,0.10460394087095796,0.108200560343409,0.1336695987337572,0.002098286238042009,0.0023685418729042285,15.236509174048688,1.387905758996273,1.3540846681562095,12.274649173350719,
4139816,812.01,CONFIRMED,2.329592481971277,0.24099483103457206,0.07957750861268281,0.03648521138297402,0.000424452263601685,0.0003896091815189253,74.17659170076955,8.120613086632666,7.277203822869493,65.16801529919381,
4139816,812.02,CONFIRMED,2.2536765631786984,0.3743771472085979,0.09870835682730868,0.12054784450756685,0.0014023985107882912,0.001287276294827049,6.794878716403572,0.7438813214830315,0.6666215887213612,5.969656329493505,
4139816,812.03,CONFIRMED,2.100299206074149,0.1101027397869368,0.07188916081802726,0.21018218069701614,0.0024451634974398512,0.002244441224605353,2.2351610484417974,0.24469819504733706,0.2192837686626289,1.9637058816158302,
4139816,812.04,CONFIRMED,1.3793452606677583,0.2504247149663596,0.10707918818579347,0.06435623349649228,0.0007486910179995478,0.0006872313376039668,23.84072017671557,2.6100048568503675,2.338928985727516,20.945319562369168,
4275191,813.01,CONFIRMED,9.808394365991155,0.551204506040734,0.5924471085477174,0.047394091732247685,0.0012264115769006795,0.0011864128979080062,426.71921221681504,64.49348062291368,54.58433243750946,241.2900562558645,AO
4476123,814.01,CONFIRMED,3.042246510020341,0.16383293229631704,0.18631183853227765,0.14782923640082168,0.003480940514630344,0.002605590232726557,31.248208240452033,4.231675435633473,3.894769830416696,16.23516063785751,AO
4544670,815.01,CANDIDATE,14.830888736071909,108.14565823889522,1.6468217144205897,0.21551191271383385,0.0066823299046544745,0.00538749724901008,61.80525628690928,11.9917711271452,10.085873647550294,23.666712868086766,
4664847,816.01,CONFIRMED,5.7093002156699155,0.5381830624177102,0.4128924839554303,0.07702276225307945,0.0018915405442334913,0.001957966341333201,224.2628603736433,39.46917310823712,33.819452725753,134.68901564090143,AO
4725681,817.01,CONFIRMED,2.0833827601316233,0.07016818732838287,0.1212641486625108,0.13663059525544585,0.0010177043501270904,0.001013198150814966,4.29166019735151,0.475296076338457,0.4335080569592654,3.1679968387945827,
4725681,817.02,CONFIRMED,2.107924359025246,0.4063709518370056,0.3921675105706453,0.06735347432680139,0.0005016879406789137,0.0004994665627558646,17.660428755153703,1.9558707128905433,1.7839106075877051,13.036489352677757,
4913852,818.01,CONFIRMED,2.319934340786701,0.3767716449406099,0.11644557173391312,0.06500795523897687,0.000573687129830922,0.0005713633235570162,13.832418576284411,1.6713759277535885,1.4013298759876485,10.7900048908106,
4936180,820.01,CANDIDATE,70.64738690183616,19.038926972632673,16.28681878788289,0.0581894224109396,0.002579915443788509,0.001869939378777263,1300.3116302445876,249.35709514651614,334.1218490750689,502.8273764359275,
5021899,821.01,CONFIRMED,2.9158877347401204,0.1510117713415633,0.13412252623510973,0.14654949061859748,0.0027335956184034314,0.003368213196895709,27.443801209455923,3.244251682158325,3.1507010644468,20.854622244860774,
5115978,823.01,CANDIDATE,137.82413290727305,47.07238599573478,68.48372659805618,0.022170815436561433,0.0005061193191960082,0.0005167426575161542,9808.414839685147,2390.456340098411,1962.2738623255127,5512.0579427312605,
5164255,824.01,CONFIRMED,10.831358032009792,0.5146374577848116,0.5552742127702083,0.11283482946385785,0.0021007602033314803,0.001836020798345914,30.312510969594346,4.3971858405077215,3.754388430925289,20.833778948427064,
5252423,825.01,CONFIRMED,2.20557280223811,0.10624241915307064,0.07053112303932277,0.07287486036847544,0.00121083483916465,0.0013845490009963585,61.615524370743344,5.342557213552298,5.14320323862063,48.456327406475324,
5252423,825.02,CONFIRMED,1.5284474773827166,0.07820247078999203,0.07035072323162819,0.05079087476386485,0.0008439036574804541,0.0009649755076012828,126.84525759466888,10.99849516403672,10.588093621115867,99.75497887484462,
5272878,826.01,CONFIRMED,2.717815357031556,0.4140021831636261,0.11796597632237275,0.06601820900498367,0.0013167096213317967,0.0015411975898044,192.93637709500152,19.921416512586738,18.904980911649478,139.57631390495277,
5358241,829.01,CONFIRMED,3.2059825096508323,0.1976726187237555,0.17482630923347398,0.13406162959593065,0.003269571609626975,0.0029775137260482287,57.011040868442954,7.687516894738778,6.897676247705276,28.21234501154055,AO
5358241,829.02,CONFIRMED,2.8446350567251737,0.19007928933257712,0.647322627188574,0.0870140060677509,0.0021221473028167066,0.0019325842909695774,135.32861309455436,18.248061858016978,16.373196260002075,66.96838830511821,AO
5358241,829.03,CONFIRMED,4.138812672999193,0.4261722952621261,0.6908702279401273,0.21757189093255652,0.0053062675971559566,0.004832279731723319,21.645239025045253,2.918700277492289,2.618823458475469,10.711310334448841,AO
5358624,830.01,CONFIRMED,11.323290663010287,0.2972822531796665,0.2965134526736254,0.042333811052611435,0.0006015671558994482,0.0007449068273291308,197.20065744017032,17.998478403409525,16.612899815810948,165.1818021523895,AO
5436502,834.01,CONFIRMED,9.141641227932682,0.4258227004817484,0.4164860417595376,0.17402012732716504,0.0024537349951833445,0.004318502977913269,88.82241352493578,9.984422813839881,9.94548173718882,48.2898395246576,
5436502,834.02,CONFIRMED,3.5519103433611603,0.19202837282830146,0.16841048323521604,0.11815455340150285,0.001666013986711029,0.0029321366475629504,192.672888406629,21.658132308782644,21.573661628326832,104.74994421646012,
5436502,834.03,CONFIRMED,2.686265757263377,0.1472496684797696,0.13774266719299766,0.07093281992181215,0.0010001736515760566,0.0017602768187878835,534.5976964054141,60.093497028854294,59.85912139077509,290.6432728538913,
5436502,834.04,CONFIRMED,1.8717681195954905,0.39241580405599197,0.1894469110518364,0.03453107169899025,0.0004868982817277923,0.0008569269506416603,2255.804296852145,253.57230257044617,252.5833241761329,1226.4069751205504,
5436502,834.05,CONFIRMED,3.095091023137967,0.18001818492685984,0.20536312585257105,0.28832938881107906,0.0040655299669958645,0.007155214846598476,32.35517188139795,3.6370067781782907,3.6228217863103036,17.59044813060376,
5456651,835.01,CONFIRMED,2.405558961089484,0.1103065511233514,0.06699203124012112,0.09444069934275068,0.0013778977279966893,0.0016659460258918,35.75108439152558,4.011256868699555,3.877491445973649,29.780063389728127,
5456651,835.02,CONFIRMED,2.419392253617927,0.4750711613090147,0.2232214885607092,0.2679868075724029,0.0039099501240248465,0.004727321685711564,4.4399775865263615,0.4981636481591367,0.4815511317097561,3.6984280680188037,
5531576,837.01,CONFIRMED,2.2553209977463573,0.08548862513435337,0.09119387003718962,0.07314520678312972,0.0009485457476594767,0.0010935214586132481,53.37704249895504,5.0063937023104055,4.694543763196523,43.48788569364695,AO
5531576,837.02,CONFIRMED,1.4872600393865019,0.08990670062732611,0.06060132157528868,0.047365401568636126,0.0006142336947876712,0.0007081131575631402,127.29278944814008,11.939174409319033,11.195479240879376,103.70927308785527,AO
5651104,840.01,CONFIRMED,11.807209962126922,0.3733636517051497,0.3846815086483826,0.03906900565465892,0.0005455365075150696,0.00039558523580985764,487.7539609130236,44.536872133742754,40.32800497989269,208.85439370237512,
5792202,841.01,CONFIRMED,4.790803810017908,0.19525613315095672,0.4759722439261094,0.11435513518345818,0.0015874411055869008,0.0016512429274860528,34.246596788414195,4.13861765520606,3.635475440639485,30.923314482027536,AO
5792202,841.02,CONFIRMED,6.236942160099027,0.2368278008277793,0.2775625954721793,0.1841219634749637,0.0025559217150040326,0.002658648336798755,13.210448692030337,1.59645048901007,1.4023659657675285,11.928509623196918,AO
5792202,841.03,CANDIDATE,2.100681920624817,0.4978513474231391,0.1555758200302371,0.06483208225072623,0.000899978072100635,0.0009361496431457213,106.54886385218978,12.876170213521526,11.310781640931106,96.20938527003254,AO
5792202,841.04,CANDIDATE,23.013567152169422,5948.902838969314,91.68517770073171,0.7726070615017065,0.010725090996570682,0.011156149020632779,0.7502593515358376,0.09066701588225312,0.07964439850957747,0.6774543471856336,HZAO
5792202,841.05,CANDIDATE,3.5530654256725667,0.8510925936587215,0.4701504324235458,1.1662794826049387,0.01618992614939277,0.016840624600892858,0.3292482632269741,0.039788850560947865,0.03495161973001945,0.29729808334922025,HZAO
5881688,843.01,CONFIRMED,6.647192103627872,0.397303830363988,0.3238416680808125,0.05178926049052838,0.0011041104512761522,0.0011699333863248894,537.6608285478259,66.63612515192573,63.73960969780366,289.1308471911536,
6022556,844.01,CONFIRMED,4.59224864689467,0.2251450423376952,0.19939292736698044,0.04613694228380611,0.001141425259010696,0.0010852130545775127,472.53659998716375,58.15230075619646,52.29139968855994,281.50895971435324,
6032497,845.01,CONFIRMED,5.969383982056611,0.5039461614209229,0.6186411833905999,0.12869296370847627,0.004290232438287382,0.0031787424612623023,147.48761611821712,22.376214378230184,18.814404403222007,57.62066272190487,AO
6061119,846.01,CONFIRMED,30.255505406225428,2.4931504176033448,2.3581945222337963,0.1865058842922924,0.006053898900623372,0.004713048271842935,86.72676516139545,16.77277340537684,14.095858377182234,34.145564169444185,
6191521,847.01,CONFIRMED,8.06379648427204,0.5357920406340996,0.4246550152856656,0.3761971887845293,0.008009066072247197,0.008557744904560433,11.964943286125028,1.4426860436859483,1.2942376857860343,6.15004029317435,
6276477,849.01,CONFIRMED,2.346967037593012,0.10449290704820832,0.07147516414047621,0.08902283430835563,0.0017717156940361485,0.0020787538673244454,73.33333265533905,6.734730899269433,6.4172978683377675,53.32911898680484,
6291653,850.01,CONFIRMED,9.80393504831201,0.357671295163124,0.35559816301445113,0.092702094325015,0.0016613795808215009,0.0019181195659188867,81.23256000716728,8.41142947760366,8.022018570116808,57.6715245431402,
6392727,851.01,CONFIRMED,6.16383059456342,0.29032143913050057,0.2615287090199689,0.05415841146718022,0.0010226847228875274,0.0012669662602506468,374.3162232503824,52.17593153012028,48.65348434590531,282.2665329107762,
6422070,852.01,CONFIRMED,3.0844002847085483,0.14652928322842507,0.5784344168253945,0.04652936038940495,0.0012088587609284513,0.0011491688574006914,517.2479587961493,63.92872279818696,58.042525281884295,265.3931407397142,
6428700,853.01,CONFIRMED,2.5316306784527622,0.2097441244430656,0.3391392814367015,0.0714846747911212,0.0010338989725630734,0.0011906320227816265,46.38092721164371,4.126061738990159,3.6739864446933295,38.78835204625847,
6428700,853.02,CONFIRMED,2.532009983061184,0.07630962304953767,0.7132733089689108,0.10448117866886192,0.001511134875058907,0.0017402140956050544,21.71146812634097,1.9314589741852255,1.7198371090533209,18.157292657879747,
6435936,854.01,CONFIRMED,2.187733336188105,0.106165611490805,0.08302522626947405,0.2334938131473424,0.00188462312561219,0.0019536639996963986,0.9449126164040934,0.096387356241341,0.08482638575446046,0.7420530454047678,HZAO
6522242,855.01,CONFIRMED,13.816789138206756,0.43943686725628894,0.4222663295522506,0.2146225953987396,0.00327344236558739,0.002363822202860505,14.220578108479705,1.3450724144996151,1.212439275113968,6.598723895595456,
6526710,856.01,CANDIDATE,32.858970679050806,2.9110719546434987,2.6653449294231133,0.24037117754692605,0.0053661757037156395,0.005381800468081954,89.94234929785152,17.140456073287098,14.710330524857204,33.29275618542507,
6587280,857.01,CONFIRMED,2.4791693965546924,0.07247985083197231,0.10205277608182972,0.05866288695000945,0.001198119844772758,0.0011426050255509668,126.23910600511029,11.250752551785505,10.297826181112367,88.11225746163632,AO
6587280,857.02,CONFIRMED,2.2939659784926314,0.3824398932246287,0.6020199638606009,0.13533055979768735,0.002763966130078509,0.002635897911969447,23.720782834845892,2.114056947996838,1.9349986505699897,16.556610629442318,AO
6599919,858.01,CANDIDATE,19.421819944076926,31.39059970475475,8.960112901951302,0.10787792393267977,0.002419498978543519,0.002629604859483782,60.32430390299019,5.513555798144621,5.283121431415456,40.64408461384497,
6685526,861.01,CONFIRMED,1.281870790845821,0.05730231999269968,0.04479956314994926,0.030631652799249467,0.0004423899385883387,0.0005682630797572609,349.7055525017582,27.0176962619952,25.81984633526832,285.58204110623643,
6784235,863.01,CONFIRMED,2.975531902689499,0.15995940476133413,0.13496675576412048,0.04288724493683447,0.0008276812175148968,0.0009221887624200008,642.7960893103033,81.75784568075315,73.89962917619094,447.00497059368985,
6849310,864.01,CONFIRMED,2.970771668807485,0.13266409317031075,0.11629487527390325,0.05007857224233362,0.0009274484014914463,0.001029504472615272,240.6018039459227,26.923911632316432,24.91614643659307,175.86435844094035,
6849310,864.02,CONFIRMED,2.56968460960236,0.11264346141239147,0.12983592456320875,0.1395180076533542,0.002583854709167033,0.002868181097120479,30.998610310968925,3.468817906338442,3.2101418291445785,22.65797938956663,
6849310,864.03,CONFIRMED,2.5540163907474693,0.20778873445473015,0.4788444399535797,0.08637708519932623,0.0015996919732466635,0.0017757214707111073,80.87339351631664,9.049924256929328,8.375054900215668,59.11322040164509,
6862328,865.01,CANDIDATE,7.5635178304714605,0.2543592499737901,0.2357226737773487,0.4645303810251447,0.006513710638046504,0.007554190345290601,3.410089786884174,0.3386281352442402,0.31511991556697744,2.810834110343977,
6863998,867.01,CONFIRMED,3.485131494247552,0.10397372081615708,0.4857823300379597,0.11679789285329972,0.0016529127501271536,0.0020801091075253525,26.20032598020695,2.2415305591591723,2.270713954977442,21.721187419009617,
6867155,868.01,CANDIDATE,11.032948430693946,0.22062841225629884,0.21470974637740176,0.6624024284979397,0.008357358347372897,0.007502059280852339,0.33443228669076136,0.024607010685927036,0.021056479523518617,0.28083215171377585,HZ
6948054,869.01,CONFIRMED,2.6264855872903365,0.12546484426608628,0.0910789390018096,0.07083088994134447,0.001101677650750042,0.0012735497132005894,81.56757989174496,8.804179585146766,8.049259658642825,66.24902936511687,
6948054,869.02,CONFIRMED,3.1043804617663118,0.1474007059704789,0.1073738222722624,0.2027565973979066,0.003153601674433799,0.0036455931548985522,9.954351796274493,1.0744452762282697,0.9823162890416136,8.084905122075762,
6948054,869.03,CONFIRMED,2.3735445432306763,0.5317031960507096,0.14699208109774928,0.12452937769956934,0.0019368842213496266,0.002239056351129786,26.38878156266458,2.848332294977275,2.604100247720285,21.432916938014365,
6948054,869.04,CONFIRMED,1.7339751044061993,0.10076518567270247,0.06343612839749868,0.040344252226636734,0.0006274996836844567,0.0007253955288644148,251.41989070546927,27.13756951064612,24.810641512321997,204.2027450664478,
6949607,870.01,CONFIRMED,2.018496156768041,0.059632372308898784,0.049512953545711724,0.056392075781682836,0.0006913511292818272,0.0007019147514233758,51.46825491322935,3.91927204075128,3.5970183404144174,43.29128427113307,
6949607,870.02,CONFIRMED,1.9242667846828805,0.06864100516118081,0.04458928949779822,0.07454528761160541,0.0009139044474847383,0.0009278686124589724,29.45338513266429,2.2428549223344456,2.0584410081529265,24.77400624277996,
7031517,871.01,CANDIDATE,40.480271682001494,17.65214859368575,6.2106957399122225,0.1105173495302908,0.003068403908942569,0.0027102459586256108,183.5704692337266,24.897188956818514,21.8198826950098,86.97451451025755,
7109675,872.01,CONFIRMED,7.448271061478585,0.20399920409162656,0.2643908404148172,0.1941434674462489,0.002744024900520337,0.00335973606019589,11.422155232898342,1.014456386113532,0.9300517699597658,9.356271644139445,
7109675,872.02,CONFIRMED,1.7330835039686183,0.05658240140984349,0.0935667965084022,0.06670063114030655,0.0009427471147314912,0.0011542830643998846,96.76843899538738,8.594469167026164,7.879393703815419,79.26628410831358,
7118364,873.01,CONFIRMED,2.9764755665083413,0.15312639662471786,0.1292068839810157,0.05284302644203112,0.0015450262148393758,0.0012110086104837464,658.1263330937386,77.36145826418695,68.83594590443751,273.83294015134845,Desert
7134976,874.01,CONFIRMED,2.193688941127818,0.32415718830379303,0.10980085122197687,0.0507491732662238,0.0006597305303281218,0.0008408871790211162,128.40502455850964,10.317904953508213,9.732306364618376,108.36837480635684,
7134976,874.02,CONFIRMED,1.4495869303877578,0.05410194528715279,0.07384083633700801,0.0917537828594299,0.0011927834404767625,0.0015203120755139944,39.28185648328954,3.156468869907429,2.9773216773853464,33.15221472919009,
7135852,875.01,CANDIDATE,3.6323031517036655,0.2734292946158098,0.21244806800386395,0.04581086986782331,0.0006403785597424987,0.0005456356583169104,94.7287458600674,8.89490555285633,7.8487087408494425,73.23288291758394,
7287995,877.01,CONFIRMED,2.331183705760475,0.052898901485801945,0.07951173519627218,0.05559698398399771,0.0005839044877389184,0.0005606134577723656,41.4068828862659,3.0847672701324784,3.2171972768605763,35.38140968473189,
7287995,877.02,CONFIRMED,2.184447966691172,0.06092302768961569,0.06837604085817775,0.08889613993082635,0.0009336271768781006,0.0008963862601165783,16.196053276302294,1.2065881703989223,1.2583873712651907,13.83922566252059,
7287995,877.03,CONFIRMED,1.4191136102548054,0.3471882932128773,0.13884708382760225,0.1281446426939841,0.0013458326278144395,0.0012921494894467585,7.794245742673267,0.5806627441076647,0.6055907739647524,6.660037717943504,
7303253,878.01,CONFIRMED,3.3845631374846867,0.11401510483539436,0.6759339254974154,0.14842954653440754,0.0026013553368938944,0.002647996095216935,14.553141527313285,1.3498057304656357,1.2865760817196392,11.060897564839328,
7366258,880.01,CONFIRMED,3.627903497347448,0.13419769121385655,0.1104462943703639,0.16957426569437126,0.002080964416229669,0.002234577857566936,21.95382428970633,2.152645080406656,1.9228585622648893,18.813264332517498,
7366258,880.02,CONFIRMED,5.120006104251613,0.16392540686481705,0.1562534980333296,0.2645861060606599,0.003246921158126568,0.003486603648601962,9.017704598658547,0.8842157604711373,0.7898291554693592,7.7276950953218755,
7366258,880.03,CONFIRMED,2.252331664149987,0.07818944979143003,0.07425451208514679,0.06239489615171909,0.0007656914098868217,0.0008222135164991581,162.15559635331,15.899892525918913,14.202640630629359,138.9587552917706,
7366258,880.04,CONFIRMED,1.7304395975896572,0.3532907704828208,0.06934057222766701,0.034083774694904485,0.0004182658374865713,0.0004491415479425497,543.418854388672,53.284015942161986,47.596153781955785,465.68116861905884,
7373451,881.01,CONFIRMED,3.056809745547977,0.1431255231654839,0.1202963552967395,0.13659320808156875,0.002443051713656478,0.002526640711916217,17.418824455026407,2.3076543081653678,1.9112896222060816,13.874052614620403,
7373451,881.02,CONFIRMED,4.516843119716052,0.4364214887743149,0.43690216502142937,0.6670887655031331,0.011931284054048296,0.012339512852441349,0.7303142912549773,0.09675239140949764,0.08013411758526587,0.5816936113135314,HZ
7380537,883.01,CANDIDATE,14.019560301064615,0.4369138620979088,0.4352831222441352,0.034668415882609785,0.0005784647472957181,0.0006491069350373253,248.74676505393364,26.506074602853058,23.654094940303807,201.3133391337638,
7434875,884.01,CONFIRMED,4.305467072379939,0.12639875923221588,0.10498268536927496,0.08078414024401334,0.001444798323761607,0.0010820274316838852,52.2887127266375,4.6864917624767966,4.148999381233076,35.0790917133424,
7434875,884.02,CONFIRMED,3.023404818502089,0.3247538534320925,0.1258904726762265,0.1353772898391442,0.002421179220609913,0.0018132512292957433,18.619522262728072,1.6688159485111187,1.4774199313942018,12.491336945461283,
7434875,884.03,CONFIRMED,1.7938493332024847,0.07574252147857856,0.06431265063140289,0.0403821466959236,0.0007222216853184139,0.0005408808018573316,209.25765810682563,18.755181376040007,16.604155063396526,140.38533744031278,
7455287,886.01,CONFIRMED,1.9075960973550536,0.058022204920913686,0.0550418639894392,0.06293133713427762,0.0005039425434185644,0.0005245422552939726,13.674292572079684,1.3374273944196222,1.2505027055861762,10.862880682692802,AO
7455287,886.02,CONFIRMED,1.433860251486658,0.07497912063970552,0.04471146969957066,0.08271557546691717,0.0006623710997227283,0.0006894469102929898,7.915241966770616,0.7741578874560611,0.7238423087404132,6.287881336927919,AO
7455287,886.03,CONFIRMED,1.4483367799816738,0.06992250403698154,0.056850161879585526,0.1196298693501458,0.0009579739727457623,0.0009971331716069466,3.784073208712943,0.37010493600179817,0.3460503544518903,3.0060740286304637,AO
7458762,887.01,CONFIRMED,2.910056544635536,0.11236055362270636,0.2301102228288596,0.07497638379525688,0.0017576839424084207,0.0019253241225814898,228.42594805952214,26.7503832061557,23.86974054579969,148.1067058854528,
757450,889.01,CONFIRMED,11.931234737281386,0.3659174746429058,0.348698258781128,0.0814699859906444,0.001836105522307113,0.0016947470774545295,99.07403147442636,9.738624767335773,8.906193708327239,58.66571629520764,
7585481,890.01,CONFIRMED,13.151320882472765,0.6935839801898578,0.6293075966862465,0.08361410043047156,0.001754550499469959,0.002340692533420301,421.6064896206051,55.79252754318605,50.59852945696226,224.70871769382276,
7663691,891.01,CONFIRMED,4.004665669413487,0.19378893869200564,0.4828643801654528,0.09198882427811687,0.0021922989083045697,0.0022967547666724072,168.91103182928487,20.125345133091475,18.535755780842873,103.85837551125893,
7678434,892.01,CONFIRMED,2.693389868041104,0.3711347765503947,0.12138023352134687,0.08548162583134812,0.0012849300599577455,0.0015875697675720882,44.603911338363055,3.475323489583072,3.639480286081707,36.203252626504245,
7678434,892.02,CANDIDATE,1.4929746399325439,0.061275684939245276,0.2515192217299005,0.04506410464221948,0.0006773879498004322,0.000836933199532926,160.493333613913,12.50487314534926,13.09554043610716,130.26617010371712,
7825899,896.01,CONFIRMED,3.890813795365404,0.14114797020619652,0.10687668386882407,0.11802622177841525,0.0016625244458820848,0.0019708570736890444,26.093303440963712,2.390810457925792,2.2651837661170444,21.764263523926648,
7825899,896.02,CONFIRMED,2.7873331923043336,0.10979065014018964,0.07953719575526841,0.0628349052245719,0.0008850962476961256,0.0010492466470603068,92.06279285446008,8.435294076402293,7.992056058235789,76.78900791409866,
7825899,896.03,CANDIDATE,1.42410388253861,0.06301424983178021,0.12156354313785328,0.17319438246020286,0.002439626841355014,0.002892081146779504,12.117651863131066,1.110285222530152,1.05194456450123,10.107258708621554,
7849854,897.01,CONFIRMED,13.657089401169195,0.5748997973053319,0.5341448618257746,0.03241204005186157,0.0006300041240495668,0.0007104948605092666,1295.5070232438018,147.20050311186782,137.76582997929987,872.7679761575631,
7870390,898.01,CONFIRMED,2.558444984294585,0.13057224214933685,0.1188040605463633,0.07508795743555557,0.0007390102134673767,0.0008741296862585865,16.604679503009272,1.5032476686001701,1.4387481783725269,14.494489960202465,
7870390,898.02,CONFIRMED,1.9083948134912092,0.0935425615290035,0.09755404756956773,0.04912207324398181,0.0004834558715340863,0.0005718501874143207,38.798747160214454,3.5125114102880217,3.361800918548984,33.86804611797802,
7870390,898.03,CONFIRMED,2.577824728525656,0.1987084268351713,0.3561886863315153,0.1214179886370807,0.0011949870332236912,0.0014134765872927516,6.350457447774504,0.5749168696788461,0.550249048320594,5.543415740290493,
7907423,899.01,CONFIRMED,1.44364519793151,0.048317907241919526,0.057106595305815674,0.05762797686655693,0.0004649598647498173,0.00046467416302571396,14.303346892358144,1.410569490186239,1.2697367281333014,11.155582749407811,AO
7907423,899.02,CONFIRMED,1.1317727317323245,0.04821008364653077,0.037297370391509856,0.034579487860579725,0.0002789977178152473,0.0002788262833867017,39.72531083679432,3.9176363321803698,3.526495343266583,30.98288782484697,AO
7907423,899.03,CONFIRMED,1.3793392947524403,0.06127828492685121,0.04787440456572861,0.09630641162152627,0.0007770291295350658,0.0007765516720746047,5.121462712778146,0.505069135541533,0.4546424945083466,3.9943728919087906,AO
7938496,900.01,CANDIDATE,4.436605464762486,0.22463650477552968,0.4636370408617053,0.11049014888504197,0.002818774863611189,0.002678645338351984,91.88044574039756,11.700432394408873,10.660051921499086,45.70109978493813,
8013419,901.01,CANDIDATE,5.890274457311064,0.14457387245562175,0.18582582701157005,0.0929054269245368,0.0010894105002866683,0.000939675729731782,16.118759435553454,1.3052083395755234,1.1658233759737733,13.162842224565972,
8018547,902.01,CANDIDATE,6.288813171769964,0.15367936284176695,0.17833940420024524,0.3278122448551972,0.004122022106513561,0.0031960880547898065,1.6182368282195247,0.14023599790528954,0.12565877491866198,1.2339396896996024,
8039892,903.01,CONFIRMED,12.876124871272454,1.3286704912945115,1.1874372370395074,0.05975464629226599,0.0017457672961099845,0.0016655132068658582,731.5436248362033,171.4245326059747,137.82680244035114,356.73325439456636,
8150320,904.01,CONFIRMED,1.921098499790123,0.18991539160826867,0.16158810184729855,0.029232146596170294,0.0003984418648703754,0.00035391357163257886,186.47235841875732,17.140026342741592,15.323580525521427,152.79156106529717,AO
8150320,904.02,CONFIRMED,1.971082575786032,0.11638926239167599,0.07076272705194038,0.1586415406848116,0.002162326118676886,0.0019206730922351528,6.331433380668763,0.5819679456571417,0.5202928227102372,5.187844451673981,AO
8150320,904.03,CONFIRMED,1.9200023577726693,0.11873580828781535,0.06545861892143734,0.2085707636939028,0.0028428746808617737,0.002525166249190117,3.6629333538336812,0.3366867618687572,0.3010057634443522,3.0013311890095973,AO
8150320,904.04,CONFIRMED,1.6825049206576057,0.20951486692731214,0.1252416121219184,0.0477591847304862,0.0006509702812181987,0.0005782204074541095,69.85895266421764,6.421242802073167,5.740739785980511,57.24096870155114,AO
8150320,904.05,CONFIRMED,1.8106804605652431,0.3798044293317866,0.1844742651380353,0.08099848246450993,0.001104030681889178,0.0009806485647051405,24.28746092800845,2.232436614275024,1.9958500384272704,19.9006388988189,AO
8226994,906.01,CONFIRMED,2.2490624218184445,0.379689978588061,0.08716090405713464,0.06718018250172361,0.0010514763622716387,0.001240693732763448,73.01014728324745,6.816681803544534,6.102863129923566,58.91798958507271,
8226994,906.02,CONFIRMED,2.2158837701306973,0.4539245035532738,0.16791192746801287,0.12262057705754616,0.0019192064431635628,0.0022645753030276303,21.914868648454853,2.0461085480134957,1.8318473385647709,17.68493902332077,
8226994,906.03,CONFIRMED,0.9799373130388752,0.068371945197359,0.060002103094746025,0.0467011897229361,0.0007309476923455805,0.0008624846373240008,151.08094556259883,14.105857558071742,12.628742341172089,121.9198413972054,
8247638,907.01,CONFIRMED,2.5978741813709183,0.08648111540081191,0.11518335900434352,0.12159435726711673,0.001658764847786622,0.0018877995352801788,40.16083913637312,4.015325123955519,3.4800713334974986,34.35938147698925,
8247638,907.02,CONFIRMED,3.0051319836040773,0.2952519700656486,0.3694107169210679,0.18156726338543794,0.0024769027390178448,0.002818902171011539,18.011692572521373,1.8008289496006034,1.560773539347544,15.409802918809358,
8247638,907.03,CONFIRMED,1.2980324753984018,0.06874147686887211,0.060972314124512074,0.05328707323880466,0.0007269311493322871,0.0008273024840253747,209.1153371181823,20.907582768966915,18.120544972193986,178.90745799246542,
8247638,907.04,CONFIRMED,2.5219769587868184,0.13470483724798546,0.10542619940591677,0.40299880531970295,0.005497625868866183,0.00625671291551932,3.656133995796093,0.3655443227279387,0.3168162678941215,3.1279850071352815,
8255887,908.01,CONFIRMED,9.779725680747807,0.4085607433191281,0.3896336313319115,0.05408219494143272,0.0014413249210185888,0.0013610894824125704,394.6991316674108,46.90284681186017,42.380351613132575,198.62334826522144,AO
8414716,910.01,CONFIRMED,2.823916430662415,0.11531148018244533,0.1272114682736772,0.056273243073202014,0.001118484788281066,0.0009130455625342336,136.8247948210568,16.627995743247588,14.541521320897562,88.27204971492543,
8490993,911.01,CONFIRMED,2.766217016520042,0.11547680357729966,0.4728116600118765,0.04970171668790375,0.0009270336057188905,0.0011389712903280519,387.34459920227937,45.225591163535725,41.792407115446046,290.3334034975663,
8490993,911.02,CONFIRMED,3.3246914851923504,0.13929782305878485,0.8764402948063316,0.4326775558991784,0.008070279110591412,0.009915299132482026,5.111066695311979,0.5967580769475954,0.5514567296652516,3.8309902660552013,
8505670,912.01,CONFIRMED,2.5820500427463906,0.08616318779549156,0.0701463933506176,0.08358484147802944,0.0010188807285437702,0.0009100923682215114,22.74795166781917,1.5861521333832715,1.4726364374913825,18.742578071097608,
8505670,912.02,CONFIRMED,1.297746331706764,0.5046270466685033,0.10544092769001592,0.06042646307436157,0.0007365852454432866,0.0006579382629025567,43.52542235225558,3.0349080584346924,2.8177096638000165,35.86163002397724,
8552202,914.01,CANDIDATE,2.5300886448619244,0.3253080847067785,0.1601539594753989,0.04586469417910823,0.0011681042236274133,0.00096265233125975,419.01567232767763,49.02266207649254,43.69360570727758,209.88443493339298,
8628973,916.01,CONFIRMED,3.6326880145608484,0.10491145207721732,0.3583464038822039,0.04251905628418195,0.0005378807872607966,0.0006152799934157105,340.4663996234096,31.11548414641315,28.58778101012786,283.37092323518317,
8689031,920.01,CONFIRMED,2.923379525412919,0.4345871986420052,0.25059835087713606,0.14366844713644605,0.0022729124704797573,0.003086660994848919,21.49311086356738,1.8506887797855305,1.9259493964218368,17.62046023990477,
8689373,921.01,CONFIRMED,2.636552221404569,0.11222041975776444,0.09054661966227616,0.08603315746290564,0.0016466566286485026,0.0014714127702593616,50.89792956065113,5.181036623691496,4.687666463728818,35.71197695306144,
8689373,921.02,CONFIRMED,3.0760806429164838,0.11735149098409202,0.10521800753098008,0.12552204366687225,0.002402465647465954,0.002146785536662192,23.910675049629077,2.4339316787011507,2.2021577406457133,16.776664270537196,
8689373,921.03,CONFIRMED,1.7784295093892457,0.3149834601165892,0.14652776866564393,0.04418266727597802,0.0008456470074504223,0.0007556498332114827,192.9869665139043,19.64466041035563,17.773975073665532,135.4071994652197,
8826878,922.01,CONFIRMED,2.7851235528778853,0.1420659856036561,0.5497753714536197,0.05610182281096381,0.0008004562048751207,0.0009615740547322852,156.73169112113692,14.937714212191805,14.23058869826236,127.32319271075876,AO
8883593,923.01,CONFIRMED,4.5944474099588355,0.2782865057237617,0.2586039945912324,0.06280502272497494,0.0017394177209133954,0.0015955443728770885,421.62256345451743,61.193434053371064,53.98673770439022,185.01178495767007,
8951215,924.01,CANDIDATE,3.7901071976533336,0.2082534135667916,0.7394312711857869,0.2256143322303763,0.0037761690335911882,0.004853727605923254,19.09091546134429,1.9047321871744107,1.8508009736803064,14.915857458924986,
9077124,926.01,CONFIRMED,5.019852229135743,0.3266410735075133,0.30538099535913915,0.0427427267192908,0.0011499622166110527,0.0011038265506063867,977.8457554045848,145.56156886123318,133.2293008621507,468.5653354747283,
9140402,928.01,CANDIDATE,2.3974617197679238,0.111513052066307,0.08952041872228161,0.034253133683527684,0.0004996660310414732,0.0006199129899144897,462.972758917957,41.48714784491607,42.49461544372967,383.25734377026674,
9141746,929.01,CONFIRMED,11.448611364856005,0.7641153007149972,0.7329271607101421,0.06892355591498324,0.0018807463238800376,0.0017821142408801643,374.4968657460577,59.055687774444856,52.629259959289634,179.107774295303,
9141746,929.02,CONFIRMED,1.4599333181274077,0.10509120733413414,0.18767722113614446,0.039830643485137,0.0010868757488376383,0.001029876672138814,1121.369896032296,176.8326441705774,157.58975248391258,536.309071212071,
9166862,931.01,CONFIRMED,13.072168156306665,0.5856827167838747,0.5470596882155477,0.04827965178017128,0.0008891227926350279,0.0010865310689905515,475.5198962684412,58.390083338477325,57.05183475436318,357.2764483399122,AO
9334289,934.01,CONFIRMED,3.4977485356352616,0.21328478939683093,0.18108632327887048,0.06107168841408093,0.0012589612554498512,0.0013230765452649578,201.25693725496075,29.049091490128465,25.754875695031338,142.58067617596097,
9334289,934.02,CONFIRMED,2.2031581595372014,0.159927783409381,0.12411347861940075,0.10110949098171873,0.0020843198597950197,0.002190468296514527,73.42549194670397,10.598113357859427,9.396269493988617,52.01836236358396,
9334289,934.03,CONFIRMED,2.604514812130036,0.15234232751414578,0.2040874010823311,0.1330986276593727,0.0027437593676508773,0.002883491168430871,42.37244823012285,6.1159686874378805,5.422407561039544,30.01880284120691,
9347899,935.01,CONFIRMED,5.324814351685039,0.2421345096268717,0.2268858157326708,0.15720308935619634,0.002265171502434696,0.002612123289689362,93.27094872277245,10.466935417514868,10.636568547196898,75.32952395076349,
9347899,935.02,CONFIRMED,5.057822761784741,0.2317778868008805,0.21886746094552406,0.2531752256492997,0.003648053672465436,0.004206818752909454,35.960534307399186,4.035517976180818,4.10091988387359,29.043233369943128,Old
9347899,935.03,CONFIRMED,3.875697230593525,0.19947076588922752,0.17730372093194913,0.4093316274440572,0.0058981433684546425,0.006801550149157341,13.75681645933133,1.5438002038356107,1.5688199110317882,11.110581045332946,
9347899,935.04,CANDIDATE,1.8818322115421704,0.1058805256277172,0.1062522399450232,0.0938176317175205,0.0013518374805786973,0.0015588957184713688,261.8783621535718,29.388185105175985,29.864466806424204,211.5039315475274,
9388479,936.01,CONFIRMED,2.4465033273925583,0.07036730493013085,0.061125967430976536,0.07020359294468499,0.0005339632198059696,0.000543484531569426,9.434563755603122,0.915493264671596,0.8032680157542741,7.404376819145371,
9388479,936.02,CONFIRMED,1.4166953130719204,0.048686975525273166,0.037267017774137816,0.014547003876780916,0.00011064341151518528,0.00011261633844677307,219.73204283481246,21.321940309686774,18.708201737194933,172.44876250089376,
9406990,937.01,CONFIRMED,2.5978532689391813,0.09746394030488664,0.09410645345822853,0.14236367066105515,0.002012565108540408,0.0023245144425816646,23.10112681828671,2.1322437812480883,2.047898730724284,18.82169844156774,
9415172,938.01,CONFIRMED,2.842802153530022,0.13631981379584765,0.09867424960980044,0.0891081015588787,0.0014480289425161882,0.0017136044277355708,80.08965118282283,8.352116359419998,7.805113560437402,59.0015927712335,
9415172,938.02,CONFIRMED,1.3184301886009084,0.07507048259915268,0.055651602939954026,0.01984878813424883,0.00032254777341217503,0.00038170458899324216,1614.1459184011692,168.33054377352266,157.30611899323048,1189.132163073778,
9415172,938.03,CONFIRMED,1.6159128327444376,0.06697987816103815,0.12121923395046567,0.061585145752360376,0.0010007740488286998,0.0011843208235168552,167.67134082343142,17.485536910463363,16.34036158306026,123.52252787427005,
9466668,939.01,CONFIRMED,1.6631032222830415,0.060716084436590385,0.08402091597919754,0.044127320328726766,0.0007647961818372109,0.0008976041678621162,424.23316476093765,40.230576557908115,38.12644122737106,300.59016547132455,
9466668,939.02,CONFIRMED,1.6267288927158314,0.06997741139600654,0.07993109872733305,0.06343195032143144,0.0010993759240237877,0.0012902841751265706,205.30692484744728,19.469519706179774,18.451226960886988,145.47010379794187,
9466668,939.03,CONFIRMED,1.236834821644817,0.06656303010003292,0.059965900248893436,0.026988028011190556,0.000467745168044945,0.0005489698063819753,1134.168086880873,107.55461822367448,101.92930804231464,803.6141471870336,
9466668,939.04,CONFIRMED,1.8130128112982016,0.3298760747020185,0.12179300676813255,0.09487920259476844,0.0016444065077584565,0.001929960119316177,91.7651281400952,8.702205120537474,8.247063316560004,65.02012888990511,
9479273,940.01,CONFIRMED,6.9527821994852586,0.2309471478876617,0.21389876047020168,0.06511354753571669,0.0017698121388532925,0.0014773295201245221,642.5385659156402,68.41437229314631,62.375451109788465,232.2853119392923,
9512687,942.01,CONFIRMED,2.6074144996928417,0.09513003454723401,0.10463835833681684,0.09066566475314763,0.001410272491580748,0.00168366368162222,34.69248354781569,3.190585786785208,3.036205285872315,29.065672665418354,
9513865,943.01,CONFIRMED,2.2868047807929144,0.11823108002326163,0.08453361829533353,0.043797890224789054,0.0007895068733574228,0.0008279840663024461,231.8670885116454,25.521412562658,23.493461024726717,169.55665183260743,
9605514,945.01,CANDIDATE,2.577186717327742,0.1796338309179125,0.08040159540850178,0.17856446282171445,0.0029684355517179545,0.00332608045076816,55.99181610227432,15.137376804255785,8.091292368975655,48.84494700049997,
9605514,945.02,CANDIDATE,2.9000300585707013,0.1850891562105482,0.09876030106196668,0.24174434931535396,0.004018730826210829,0.004502918066418382,30.549348620360533,8.259010571321344,4.414640002750273,26.64998955446806,
9605514,945.03,CANDIDATE,2.218082424241693,0.12362053610991333,0.2871018068713275,0.3362437193207875,0.005589678880405415,0.006263137798606418,15.79087717524282,4.269060645313214,2.2819157193122663,13.775308829191749,
9710326,947.01,CONFIRMED,2.022516805078606,0.06888221405834465,0.05661745753209661,0.14618060152209064,0.0011732979015652452,0.0011759220770657891,2.600099816575165,0.22790262137758235,0.2105260147563116,2.178304383190356,AO
9761882,948.01,CONFIRMED,2.8716865753421508,0.5158681646150929,0.19006655719604867,0.1572329115919478,0.003673817572720241,0.0031201754744434964,24.50661100298181,2.787006693910407,2.4803556911270266,14.908938883208469,AO
9766437,949.01,CONFIRMED,3.808827181438911,0.38287871534668416,0.24539128884548825,0.10479603661621202,0.0026182106470005657,0.0026521958452021114,101.72993352711346,12.236353564618835,11.321436810414278,61.14028193014714,
9772531,950.01,CANDIDATE,10.139911458122427,0.3046607557509826,0.2786697749855852,0.1580419860986505,0.0013126423751882216,0.0013233406689723412,2.413929998717286,0.25086989901226103,0.2311171555950355,1.8772231457056452,
9775938,951.01,CONFIRMED,3.5948037779757964,0.08073587506905114,0.22257536344940013,0.1011501754878863,0.001359526422776536,0.0015303146379878807,24.716618153288522,1.9350452352020395,1.8609246993626425,20.010150986152926,
9775938,951.02,CONFIRMED,2.6222074306178764,0.6800701365416142,0.13899983689829087,0.1887961643948245,0.002537547518887116,0.002856322641958361,7.094732012732048,0.5554411735852972,0.534165393280389,5.7437735980143545,
9787239,952.01,CONFIRMED,2.221571346585699,0.07120017557073216,0.06784732499336675,0.05279483447757112,0.0004199950897456615,0.0004345189688185287,25.28632211868619,2.6679097466200448,2.511232958295251,19.454081571379056,
9787239,952.02,CONFIRMED,2.1030634113300395,0.07562908594942644,0.06193858954041679,0.06865973472217111,0.0005462040332860679,0.0005650923524069564,14.950795082385948,1.577428767037352,1.4847920227431377,11.502423552327233,
9787239,952.03,CONFIRMED,2.493659075766677,0.08385061064754698,0.07265511677261469,0.12991913882519776,0.001033536731669416,0.001069277536050097,4.175632459622648,0.4405627076351738,0.4146900370332756,3.2125310316112436,
9787239,952.04,CONFIRMED,1.411798325059925,0.05909846264168765,0.044292773904521486,0.03284684051969897,0.00026130419589985826,0.0002703403742126522,65.3252871653035,6.892341619402566,6.48757907067295,50.25813794598632,
9787239,952.05,CONFIRMED,1.6895025440634468,0.41843797297276863,0.14934654110726886,0.013261831842319416,0.00010550093174918316,0.00010914926675645344,400.73889619219057,42.281166943525896,39.798145374609604,308.3092566311237,
9820483,953.01,CONFIRMED,5.00136490421828,0.2834858739160579,0.2385816962304713,0.045441556204526584,0.0008114115404205429,0.0008529089288216357,357.18247350073824,48.90632195454093,43.2223187783793,224.49032921684167,
9823457,954.01,CONFIRMED,3.1727939353046515,0.11869384154918165,0.5080809367400602,0.07686475685483356,0.0014457334265521402,0.0017572213785753926,122.00318239770206,11.605923898010113,11.195077769614038,90.53603048777845,
9823457,954.02,CONFIRMED,3.0846166873214753,0.0970797034756644,0.3591767884034852,0.21105969967765986,0.003969778565534196,0.004825080215493791,16.181360852213853,1.5393011809984767,1.4848103937684525,12.007852177775417,
9825625,955.01,CONFIRMED,3.098403917172885,0.1787885893141145,0.16096514391382225,0.07463637778102715,0.0016452409159543368,0.0018775948609909398,382.6233844517461,50.27184488214974,45.207527751135686,216.78340097083665,
9875711,956.01,CONFIRMED,3.1669901195276546,0.30614837980540555,0.1272688769595201,0.07200302904437315,0.0010326785452763943,0.0009551855204540172,36.479629022093356,2.9333056516933738,2.6084350924129147,29.51435850632288,
1026957,958.01,CANDIDATE,2.516835479368197,0.07554248914804369,0.07150596883693375,0.13789721282110853,0.0019548758283942165,0.002192859411699682,12.658819993124053,0.8666311733931544,0.8237435306654373,10.322821454486657,
8561063,961.01,CONFIRMED,0.9096525862812916,0.02503329386551811,0.12193414196882107,0.011675809635379328,0.00010981907939404144,0.0001173729138600928,27.363226752685637,2.391260313442018,2.5370403426284303,24.3051784349111,
8561063,961.02,CONFIRMED,0.884846805810664,0.023822912530547496,0.11383013769121993,0.006054966531130386,5.69511555035057e-05,6.0868503961929175e-05,101.74611293805387,8.891547919919816,9.433609404400757,90.37521241076954,
8561063,961.03,CONFIRMED,0.7709674441691707,0.020671664641612297,0.08862476304184831,0.015547703738610712,0.00014623692621929096,0.0001562957387536007,15.431523599549205,1.3485540391123445,1.4307668563729612,13.706933688760708,
11180361,971.01,CANDIDATE,106.98814764389596,2.1407178995631773,2.081833431173768,0.01702923645931087,,,165893.74598498543,,,104976.48296339049,
11013201,972.01,CANDIDATE,3.0306694098376066,0.06345658358026808,0.058539348316412165,0.12621820569066872,0.0020450929484954255,0.001999628933733421,538.0661065140516,42.0806499500868,40.34719355031949,444.87289832320306,Young
11013201,972.02,CANDIDATE,1.0209340180677002,0.034998890432825024,0.02582424929929383,0.08941207903374357,0.0014487293063657814,0.0014165229219485476,1072.2282698470726,83.85598348652623,80.40164779873359,886.5180175746373,Young
9414417,974.01,CANDIDATE,2.745985172747727,0.31032678595212604,0.06897780450241882,0.3069366942568816,0.004584097075429892,0.008298731858210385,54.84079770400239,4.05259466029806,4.448528787773096,30.10444755837352,
3632418,975.01,CONFIRMED,1.9445077984737136,0.04052736718241358,0.256430783335258,0.04094775451215732,0.0007436777675869685,0.0007409223872679785,2499.982797596593,190.21010496143842,172.47202430666454,947.2017524349892,AO
2854698,986.01,CONFIRMED,2.1124738833346517,0.058484050855950265,0.08657568775786044,0.07929654379186454,0.0009569026313791523,0.0012828299349354946,117.97756463820092,8.934814421579851,8.515553236306545,95.57143583460059,AO
2854698,986.02,CONFIRMED,1.9205048687231772,0.11580491208843545,0.0809672853320077,0.35039338295819383,0.004228335806134169,0.005668534186204742,6.0422146847400215,0.4575960534189951,0.4361236146071023,4.894685992310532,AO
7295235,987.01,CONFIRMED,1.238160280517282,0.042429863062206113,0.0399403034070373,0.041000120890669935,0.0006628990963927651,0.0008030147291483755,346.3001693529223,23.84886426454727,23.9933077143812,264.3870639327395,AO
2302548,988.01,CONFIRMED,2.1377814181378865,0.058843648106889676,0.07859440997237853,0.08640145821978262,0.0011975435233887491,0.0015371916591980614,41.447434319900005,2.7983727375581995,2.8322650545198966,34.10269161045017,
2302548,988.02,CONFIRMED,2.769451854374781,0.04731645436866652,0.6244285583744782,0.15345089334644724,0.002126863712259792,0.0027300862775171014,13.14016910310418,0.8871741201618931,0.8979190741595303,10.811649550456627,
1432789,992.01,CONFIRMED,2.9940007195892857,0.19506211936225365,0.16163202443712016,0.09423292354331947,0.002470992580032791,0.002315841031177966,259.7901793656776,33.77928125493243,30.30903067936707,119.86772890059021,
1432789,992.02,CANDIDATE,1.789053596783429,0.1231572889032581,0.1663063155846666,0.05623405960039432,0.0014745796510793087,0.0013819920435341605,729.5065344706155,94.85426539897858,85.10959201475349,336.5958317540836,
1718189,993.01,CONFIRMED,1.5782830142092843,0.3411308009609427,0.09830482866750503,0.14509634599284807,0.0014078804590496945,0.0020683256714214135,29.273733871123827,4.117926190071864,2.9999630950452523,26.53177410194,
1718189,993.02,CONFIRMED,1.3035327190487809,0.4906713226659219,0.09927880101920372,0.10294860715286712,0.00099891797717926,0.0014675163357112694,58.15005383647113,8.179948318479909,5.959199361066859,52.7033585533403,
1718189,993.03,CANDIDATE,1.2936986425501005,0.34037339525575666,0.1158841647448166,0.3636909321588411,0.003528922992977039,0.0051843594658486135,4.659358482095907,0.655430384986452,0.4774896164407191,4.22293402171251,
1431122,994.01,CANDIDATE,1.8540651205685144,0.1914987088694801,0.5609649182315306,0.05051532260963243,0.0005649393492270853,0.0006602168591619482,237.802907873841,19.200211981902424,19.70255453782784,202.82272863121827,
2165002,999.01,CONFIRMED,2.619860375496481,0.11642811275926837,0.09497698510394023,0.11727992700513315,0.0015165581119709042,0.0018534753087819024,26.269256680846524,2.6238342325260327,2.2916578336628013,22.726594048595278,AO
2165002,999.02,CONFIRMED,2.248665848310852,0.10158658782036173,0.16306704421820145,0.23613010457432826,0.0030534214622432282,0.003731766778415124,6.480260123249062,0.6472634006861079,0.5653201052183658,5.606334543061593,AO
1871056,1001.01,CONFIRMED,3.5410545344325106,0.1321647989698333,0.10191828646846626,0.2611231036590374,0.003995129585966267,0.0045406572508964035,79.50505359842953,6.833954688076089,6.595397946024116,42.33150034596351,
1871056,1001.02,CONFIRMED,3.2647679751247263,0.1414588217529879,0.1011755664575691,0.5942922464706185,0.009092550012153965,0.010334120810676393,15.349180893624306,1.3193577502007112,1.2733021807493676,8.172484979263613,
1725016,1007.01,CONFIRMED,3.047989126097762,0.20969683595445374,0.17459403002062526,0.07922632244431944,0.0013193210738815231,0.0018480547656241613,376.5320001566588,47.186886904835866,48.154119031707715,217.89650108450235,
8125580,1014.01,CONFIRMED,2.8721799268070174,0.5873880772073383,0.18548114429646392,0.11640495852579558,0.002135100423749297,0.0017975699665607082,23.998693202291154,3.0202539281470386,2.6686185414579917,16.929281550875192,
8158127,1015.01,CONFIRMED,3.2615545617051334,0.1391745177725514,0.12051542033542187,0.0896384776311798,0.002153783017935133,0.002136414338400937,276.86318252892164,28.77864470740893,26.707563852738822,143.15888213998088,
8158127,1015.02,CONFIRMED,1.750014152749524,0.07697605411386985,0.10772609889149012,0.051356645528020765,0.0012339686575696502,0.0012240176060315266,843.4529331220258,87.67302358816285,81.36355621034701,436.12797462090765,
8158127,1015.03,CANDIDATE,2.3299835043545847,0.7344838572715371,0.30809899188598405,0.13277213346022315,0.0031901743478138693,0.0031644479337510807,126.19445820283,13.117329139721887,12.1733288476633,65.25193203213465,
8174625,1017.01,CONFIRMED,2.9611177424921045,0.09388863965761356,0.3955888469311757,0.1232774445181127,0.0021879828980007764,0.0014941979778411096,31.177143087698177,2.7949488174812926,2.4777097380508515,17.69991570956474,
2716853,1022.01,CONFIRMED,2.9565050352361038,0.17848011979596762,0.1460916514458869,0.13480993291798296,0.002976060713924144,0.003264297906044839,42.54004496190846,5.481063576828898,5.020114583490319,28.880959269831767,
2715135,1024.01,CONFIRMED,1.8663814891617527,0.2854183766245183,0.0997808967647637,0.05426875554357179,0.0005553673299614224,0.0005076439178859853,41.70008662227037,2.4943680648380555,2.2897750221666118,35.10367915842825,
2164169,1029.01,CANDIDATE,4.263886136369044,0.18572270832375484,0.7743610914603947,0.20694141101555386,0.004198725722340872,0.004706338588391117,48.00568150694335,5.332002682339752,4.7703157561575535,29.144615121581083,
2574338,1030.01,CANDIDATE,3.192115814095837,0.2812653298888625,0.2422008677612241,0.0932737891264204,0.0014597827971291196,0.0016153501030842152,295.94254251459364,50.17376602078846,41.38123991183237,184.42874496670603,
2584163,1031.01,CONFIRMED,2.6936696479317415,0.19929184888412,0.18272216570160366,0.11733871181006082,0.003000922375204227,0.0026024813102481998,187.6086450930135,25.708844802066164,22.92333770878225,68.08860615548,AO
2162635,1032.01,CANDIDATE,21.213548024843192,0.6600927279853269,0.7226911248169606,2.6700652768676534,0.10477590281581446,0.12991024257721914,0.5345187500206995,0.0607206831940012,0.06436100099561051,0.1674465025488205,HZAO
5809890,1050.01,CONFIRMED,1.4276680319398491,0.028216569635325126,0.06437890323733073,0.02123999094247069,0.00033981511944903165,0.000373185184430194,689.4655162024768,51.25858403414475,48.85269841794834,539.0531021779166,AO
5809890,1050.02,CONFIRMED,1.3776840308216045,0.24571382491069416,0.11999532028866415,0.03645080876712193,0.0005831704913153309,0.0006404382113834936,234.10293923414952,17.404474777420553,16.587574032110282,183.03151159495692,AO
6131236,1051.01,CANDIDATE,2.2984066001037338,0.5524581445549387,0.14391367546702033,0.07063106921955893,0.001614418154473699,0.0016235247838278825,279.6764619685784,34.236498951909965,31.335837647936607,176.23049071525915,
5956342,1052.01,CONFIRMED,2.304185556004026,0.12423438001123965,0.10731236453408373,0.1283144892921052,0.002268271514524961,0.002609581118109436,61.93830678554861,7.152037984805727,6.773084886901224,47.41159596805419,
5956342,1052.02,CONFIRMED,1.5130878272198238,0.0954904567156866,0.08443946714060313,0.06989538918306805,0.0012355714687232444,0.0014214894229783127,208.74384245556328,24.103724646806587,22.826580827613643,159.78607154355493,
5956342,1052.03,CONFIRMED,2.1681859597913244,0.14776597702361852,0.10877673917998876,0.32243306854296183,0.005699791446516872,0.006557445889533265,9.80915451200486,1.1326665203376904,1.072651811494445,7.508562869204867,
5956342,1052.04,CONFIRMED,2.1634381073246285,0.5927174847533209,0.1673083807561741,0.2384204968159165,0.004214663857448342,0.004848849468275067,17.940045950456152,2.0715433980729143,1.9617819867807251,13.7324743667324,
6060203,1059.01,CONFIRMED,1.348629669581996,0.09157192243850852,0.06698669082347589,0.02006081784197226,0.000475037543432446,0.00047294935859728605,3619.7936722750414,413.80113726970376,380.60980865199485,1909.4606008953028,
5880320,1060.01,CONFIRMED,3.1858863481623723,0.12327177088744334,0.4951408233738205,0.10951046336013973,0.0017920080286667863,0.002666756267629917,283.73700018985437,30.260339047459627,28.912154444364948,176.52895654376613,
5880320,1060.02,CONFIRMED,1.8232810533707864,0.3557091659153553,0.10150351412411546,0.05874635465120567,0.0009613139989899614,0.0014305684241282706,985.9737674245297,105.15336573974206,100.46848273690004,613.4304663350769,
5880320,1060.03,CONFIRMED,3.164931052931144,0.1225346330647072,0.6942574731411111,0.15553606047629395,0.002545162497315713,0.0037875540705683453,140.6581874294284,15.001090862575461,14.33274940990192,87.51147379312548,
5880320,1060.04,CONFIRMED,1.8658731168488931,0.25019726919109914,0.2081721212473716,0.08440047624233069,0.0013811131144921508,0.002055287651826948,477.6803886629245,50.94425669627578,48.67454445495088,297.19219035819606,
8260218,1066.01,CANDIDATE,12.691569141946609,0.7861859564242999,0.8458711768778543,0.06608881542785587,0.001295366064916947,0.0013022806324488338,394.2292645505817,92.85138759772781,79.85213670728675,317.1544629494414,YoungAO
8222813,1069.01,CONFIRMED,2.8687348877331567,0.3456390012125942,0.11637176143584795,0.08031777983966701,0.001158860305114815,0.0014724872345432878,77.3388162782837,6.589923828742058,6.414078439322054,60.19292365154232,
8222813,1069.02,CONFIRMED,1.5668462947316797,0.3050854127230307,0.08737949825114888,0.034655186264770835,0.0005000202942557409,0.0006353427551128607,415.41716346375085,35.39706964147529,34.45253497754357,323.3198386944428,
8240904,1070.01,CONFIRMED,2.5202651224958514,0.15340796867130438,0.1309744215075427,0.0683610674626423,0.001620261841162275,0.0015645464877504706,228.62376725634303,28.955368820356888,26.21036379000909,123.51304153094243,
8240904,1070.02,CONFIRMED,4.015940945429172,0.2471312934454309,0.20116512851167564,0.4390457662220581,0.01040605626075643,0.0100482270095347,5.54267559825702,0.7019839560911612,0.6354350030233265,2.9944074912931735,
8240904,1070.03,CANDIDATE,2.056225785960478,0.18673282154488413,0.3301282113568201,0.39743958890051456,0.009420044271972013,0.00909612891818105,6.763894081128856,0.8566536824586916,0.7754421468514436,3.654165708924935,
8229696,1072.01,CONFIRMED,2.067628048151577,0.27303546940500595,0.17710078742691285,0.08787004132869007,0.0015350341345632178,0.0017313654673708054,98.8157635892538,9.082214181974862,8.489486744149044,75.49815393558526,
10272640,1074.01,CONFIRMED,15.193562224290252,1.0107206689702857,0.9400342940571929,0.04879908233795944,0.0012166559497180324,0.0012691954241358027,859.4693199608411,133.22000447059122,116.87172534464516,448.1163354950289,
10166274,1078.01,CONFIRMED,1.9074052173207907,0.0701357987606021,0.060538077869567684,0.035585067113030264,0.00028344360445813267,0.0002883364108412861,52.381120352595424,4.592711600860956,4.3347866753638895,45.385015947283286,
10166274,1078.02,CONFIRMED,2.3713953567367096,0.2835182883385242,0.21903838745330545,0.05743813713206405,0.0004575085550562048,0.0004654060723732131,20.105258865298893,1.7628041364924618,1.6638057309626684,17.419969028605106,
10166274,1078.03,CONFIRMED,2.1609082238345496,0.09436657135960892,0.07229773416974157,0.14806512042342146,0.0011793742721296994,0.0011997326416588012,3.0255534746354624,0.2652767726528159,0.2503789306727121,2.621455817885824,
10149023,1081.01,CANDIDATE,28.91291834629601,3727.452072629391,6.676534024905601,0.09252445662154364,0.0016962645283548539,0.0019251516382858816,149.63098639669806,16.63411547424343,15.44457260009169,107.0713234626317,
10141900,1082.01,CANDIDATE,1.6477530696302094,0.11042998717692216,0.08384751175681675,0.06426721462518642,0.0012334480864072367,0.0013075119260456385,115.60513732307331,13.486138326256018,12.266117985636695,84.73825423965202,
10141900,1082.02,CANDIDATE,1.4047015415761257,0.10369893725492037,0.07235029495456795,0.04722689219374127,0.0009064018119978731,0.0009608277738402664,214.08062040277517,24.97398408492506,22.714718471997404,156.92051806292974,
10141900,1082.03,CONFIRMED,1.2345200417461075,0.08174460203616099,0.07850781044482888,0.02079003088148993,0.00039901252527092796,0.0004229717015634165,1104.7037305104543,128.8713257137928,117.21301143739643,809.7448586032986,
10141900,1082.04,CANDIDATE,1.4271440565029887,0.11455313909940283,0.08739687728149252,0.08363817396899087,0.0016052251272427088,0.0017016127522441141,68.25696982118464,7.9626473366491375,7.242308316313221,50.032175007687925,
10157458,1083.01,CONFIRMED,1.6555178044629122,0.0943787731039769,0.06566758898122975,0.07216206258700995,0.0013879124828210985,0.0016487237792387065,147.58867480618338,14.916731428361823,14.136116362838425,108.96462133124486,
10157458,1083.02,CANDIDATE,1.0400125236263298,0.07433678724027254,0.08274212059079257,0.052692810120493885,0.0010134551176074226,0.00120389978061823,276.80134040274135,27.97620672006392,26.51216962143342,204.36224717495782,
10118816,1085.01,CANDIDATE,0.9577191665124009,0.0661185375575842,0.06394611118801431,0.06255179124566555,0.0004967939012955256,0.0005760187335323472,18.56829054860419,1.6024960083219608,1.4996953451487431,16.499906747871695,
10122255,1086.01,CONFIRMED,2.425646516662788,0.10813739956526028,0.07827852646478743,0.18282665494882205,0.00383866397969813,0.004414693697465326,43.87244570309794,4.08040823679579,3.93574843449974,29.91506343764107,
3247268,1089.01,CONFIRMED,9.906944065948805,0.28953809420006993,0.2936801409380738,0.3946139232409012,0.006186018139249089,0.007764770304017855,8.492911031208056,0.7656089734327929,0.7392861316774693,6.319316480220944,
3247268,1089.02,CANDIDATE,5.138700240634573,0.4523188501201068,0.4435974796224138,0.10688202732556937,0.0016754962789024188,0.002103104688127109,115.76892960709591,10.436201560267296,10.077388521614369,86.14013523459664,
3329204,1095.01,CANDIDATE,8.47747877115803,0.4604164073220637,0.4398576372032249,0.2662955041206929,0.006867864305201778,0.0065226414086688176,15.839763050838377,2.083886226548083,1.8584940914507504,7.972618797701428,
3230491,1096.01,CANDIDATE,10.491156117917855,29.374400313760123,1.5658730261707836,2.4511109053299425,0.025943758516078358,0.032473800234011856,0.10000787266675364,0.008145814734857558,0.007756796518736455,0.08795099341169574,
2853093,1099.01,CONFIRMED,11.588395275164904,0.8672833801752763,0.8162156084250968,0.6147002190867096,0.018734280176773716,0.014454867047952697,7.727235646951708,1.3573170681685405,1.1313282125992303,3.3220794814863925,AO
3245969,1101.01,CONFIRMED,1.7903734765511354,0.7698786390072098,0.209095528293744,0.0921422359456055,0.0015675280347028336,0.0018781086172966622,43.690946684109775,4.554472331658286,4.187844984143582,34.54284861399948,AO
3245969,1101.02,CANDIDATE,1.9492581422404016,0.06524669896735241,0.19902044767224072,0.09214269998522784,0.0015675359052642805,0.0018781180558997148,43.69050662148189,4.554426450903747,4.187802795479613,34.54250069256748,AO
3231341,1102.01,CONFIRMED,3.650855311023877,686.7054757752571,0.6378564974460996,0.10650921673063027,0.002072245418221312,0.00231577658371319,127.43019911071602,13.307201794699466,12.504758090377333,90.14114982179905,AO
3231341,1102.02,CONFIRMED,3.036797078282857,0.23628622073994734,0.6413636427623626,0.08077261591999825,0.0015715135961034913,0.0017561985464732445,221.57382092672236,23.138373521265464,21.74309580019381,156.73615146273883,AO
3231341,1102.03,CONFIRMED,38.271134336651976,8780.308929989518,832.1092242986767,0.14206192953629124,0.0027639597798499475,0.003088781494112828,71.62940196478435,7.480070791036309,7.029011600963492,50.66896778952395,AO
3231341,1102.04,CONFIRMED,1.8311300535676955,0.07025901929887238,0.3949651788434191,0.05230477003416282,0.0010176426366223744,0.0011372364331911082,528.4016310308457,55.17959779237675,51.852187452561324,373.7789858387581,AO
2860866,1103.01,CANDIDATE,9.313457355706324,0.902469766699408,0.6930469776796746,0.4294720594197552,0.007062884551829486,0.007633501259245354,20.450799508231896,2.82153285237837,2.537725373073493,12.717606684389676,
3240158,1106.01,CONFIRMED,2.293759068300166,0.1056184496173714,0.08466722194545652,0.07715848369448855,0.000991663855905266,0.0011949835395535795,270.04991351221406,26.338178979264125,25.24261413649077,219.8271506308829,
3240158,1106.02,CONFIRMED,1.5015365816878607,0.0543490603765915,0.17652843264851828,0.12864313145270606,0.0016533605932114019,0.0019923469313102363,97.14897098860556,9.4750152871863,9.080891872881429,79.08160829009692,
3240158,1106.03,CANDIDATE,1.3947696602124788,0.32022371064194544,0.16411202149190246,0.11339133042040225,0.0014573400685556892,0.0017561364821435655,125.04079017458186,12.195326422045357,11.688048763549773,101.78622262535627,
3218908,1108.01,CONFIRMED,3.173213887064364,0.3317249748298608,0.3875633869172845,0.14300902879964228,0.0020801499311311816,0.0026418412497868204,57.22084249674965,5.022611977892334,4.825212256808851,37.43788461350481,
3218908,1108.02,CONFIRMED,1.340447040019106,0.08010757767197882,0.04982744189634929,0.026097082147708936,0.00037959731743960056,0.00048209786997693475,1718.2931437975024,150.82475808137718,144.89701265723815,1124.2277751034767,
3218908,1108.03,CONFIRMED,1.7358831714403584,0.38337144759340336,0.1280614220031658,0.05202405750873318,0.0007567203367354972,0.000961053318660879,432.3870917682904,37.95317393406712,36.46153054819477,282.897932705372,
2837111,1110.01,CONFIRMED,2.381452581258103,0.1174578476778676,0.11758683417582852,0.08611474518797113,0.0020488801481394377,0.00231846247203543,313.0737123618949,33.82900998554017,32.347165701487405,160.01815847968658,
2837111,1110.02,CANDIDATE,1.26400296295653,0.09382044628836088,0.11308926969950378,0.048731615891199634,0.0011594443623842946,0.0013119987296434732,977.6423808340151,105.63861975463284,101.01123115173792,499.6923320470912,
3109930,1112.01,CANDIDATE,3.6780079461137283,0.1937190599550456,0.18255423244881944,0.2326871997070921,0.00464995013433264,0.006121802457672263,50.500833162042376,5.720574496457133,5.8009755191554495,27.231640884726456,AO
2854914,1113.01,CONFIRMED,2.5157125793039663,0.0983378816947211,0.06997045186384268,0.1826497056591494,0.002575151910891829,0.003205738772976778,67.01644345055645,5.531241693120473,6.427270741004307,51.09763266643436,Old
2854914,1113.02,CONFIRMED,2.771405289185798,0.10954207976605114,0.08053263978599579,0.3980859183287059,0.005612556129705997,0.0069869232377803405,14.108008050697489,1.164412768328095,1.3530408774265823,10.756849750785353,
3116412,1115.01,CONFIRMED,2.9364602010198264,0.12965256956870053,0.10374211047097452,0.11335710639179075,0.004043209061079597,0.0022169062659116567,244.72201463598597,27.22962243139264,21.162221637255584,91.92695090557085,
2849805,1116.01,CONFIRMED,1.767478335513992,0.07853645170523381,0.3484250140006126,0.048099481046855186,0.0006121589305973521,0.0008402570565506426,535.3883735790408,38.00185125315922,38.35731768288849,425.9220908365843,
3114811,1117.01,CONFIRMED,2.236912543832922,0.09336133397230624,0.07432331876487715,0.10963514971180152,0.0018103472703645668,0.0016176521939737832,501.194960842567,48.448641516660395,42.94312349970503,284.09895773907533,
6359320,1127.01,CONFIRMED,4.108302247961261,0.3959721266419653,0.3372074583836425,0.059645987895256526,0.001481201266313722,0.001476085502215433,632.3403889003179,123.02355285064264,104.35070296103248,203.28052560646492,
6359320,1127.02,CONFIRMED,2.5208624459845925,0.2601239462377397,0.26362170985638506,0.07905627226659043,0.0019632210309073173,0.00195644047066283,359.94879962945254,70.02902413132513,59.3998282276367,115.71391368395707,
6359320,1127.03,CANDIDATE,2.165803675955737,0.22068583610212875,0.22870933367480006,0.03918787615382708,0.0009731607374306307,0.0009697996408872565,1464.9066157201514,285.00159089036265,241.74327345045089,470.9283038615508,
6362874,1128.01,CONFIRMED,1.1706624445745648,0.0425466197299289,0.02674214056388403,0.018157726843269183,0.0003712128764534045,0.0003831417761306532,1501.7019767207169,112.52292438133242,108.5043426720135,1070.440703996463,
6272413,1129.01,CONFIRMED,1.3805599944562126,0.451299681084656,0.10829848907449892,0.05245073043631526,0.0009358133696622351,0.0010081208459798892,132.83159138740297,12.556730254716394,11.66605829279191,100.28003753951438,
8346392,1141.01,CONFIRMED,1.5738672892741048,0.08220342366928685,0.08747953115954454,0.0533609941843641,0.00047722149992562873,0.00047265528503747913,36.58101413878853,3.4071380676809,3.096506547118248,29.18921577874355,
8288947,1142.01,CONFIRMED,1.6172175130951816,0.08387015301611557,0.06633178097114281,0.04421186661682598,0.0008157329927637709,0.0008914349541994873,207.32166244390928,22.121643358658808,20.422410400080885,155.48687843374117,
8313667,1145.01,CANDIDATE,2.3214910825025665,0.10085062648631854,0.0655847200897447,0.19796468366551814,0.0023611643934659107,0.003168880899664499,37.14221649559509,3.0761473074735646,2.945070212244492,29.884949930969658,Old
8351704,1146.01,CONFIRMED,1.0322598947121584,0.05413472069489475,0.0473762766282916,0.0588470645894915,0.00047285222713614085,0.000488386069508771,18.74950135164324,1.8359549337809191,1.6917159879494803,15.538599136086233,AO
8410727,1148.01,CONFIRMED,1.8128862131915189,0.3793240002209777,0.1539555874979565,0.10638937720160067,0.0013448921878138494,0.0018190452196928336,182.40520106946443,16.445453253737647,12.470171913234065,138.83383851798837,
8410727,1148.02,CONFIRMED,1.4971201425335607,0.29304572761632336,0.14180867656469784,0.1800360388522702,0.0022758767821414805,0.003078255953376698,63.696394878510255,5.742797330908767,4.354618249534549,48.48115595877882,
10295951,1154.01,CANDIDATE,40.96771267380085,1.8106032712396989,1.7749368282798226,0.09018895365107434,0.0014432205241282708,0.0014232515749925242,4067.826016524649,488.2052693488871,428.0267088432688,2736.091776609891,
10330115,1160.01,CONFIRMED,3.0738790292605187,0.1208006246776502,0.3732526339519816,0.1018911680837866,0.0019307558009950766,0.0018581218215279601,37.266820744329024,4.42956074315189,3.98691564569229,26.777569763728238,
10426656,1161.01,CONFIRMED,2.3415769253121117,0.10163883340181967,0.08669563888270394,0.06350206206244606,0.001575126240327282,0.0013741662588590481,305.9770232265801,30.75191366360748,27.025822753707143,123.46116974084904,
10426656,1161.02,CONFIRMED,2.9157709273755152,0.3911341838748472,0.457594878741853,0.0941616441055038,0.002335616702743641,0.002037630754116537,139.16063621587628,13.986200099626968,12.291546116089414,56.15106241611525,
10426656,1161.03,CONFIRMED,1.8422720301660283,0.07179953462841525,0.09044310829939764,0.03949777318853614,0.0009797158872080732,0.0008547203910438549,790.8957615909857,79.48818486234347,69.85690773017778,319.12499454835006,
10528068,1162.01,CONFIRMED,3.2356275381539636,0.10248001593162713,0.07432960518946137,0.5696043361674137,0.013755364255273171,0.01334327593895693,4.253746115470074,0.3690242582981227,0.34372940492407666,2.6486528898763986,
10468940,1163.01,CONFIRMED,1.4872921891291495,0.2968146238653051,0.06440602187743212,0.036982859666581616,0.0006832384697897349,0.0007525134068874133,322.7425745580773,25.907704254261432,26.401341796040136,237.940771805088,
10468940,1163.02,CONFIRMED,1.5493262565047927,0.33082471149794085,0.10226567247054136,0.07222936085884582,0.001334398661026186,0.001469696051097131,84.61155846160408,6.7920733426356925,6.921487448308199,62.37955916275484,
10337517,1165.01,CANDIDATE,2.3243604808886933,0.050408573237102336,0.385285583692623,0.06928527344503004,0.0009252716467970193,0.001282388126773506,122.5640152201097,8.759957689891882,8.512218059445777,101.30646164217795,AO
10337517,1165.02,CONFIRMED,0.6706579493212239,0.03954248766173104,0.047561112813304086,0.049754927349269035,0.0006644532907958727,0.000920904660811118,237.66906511633837,16.986804638663138,16.506402250982966,196.4476439964911,AO
10351231,1166.01,CANDIDATE,2.8422806631306425,0.13178133030975803,0.5993962875513796,0.07420448355044608,0.00187097483091452,0.0018052522355657165,164.30777073504962,19.125060737100274,17.37721838596309,93.34238539425561,
10460629,1168.01,CANDIDATE,6.749658107145523,0.2795311666746394,0.2417214077962092,2.0145597372296327,0.029841014287065527,0.06709496473414223,1.6694094701215076,0.15208948035099987,0.17302289921530611,0.8286044782084893,
10319385,1169.01,CANDIDATE,1.4478604139533968,0.0399344904602877,0.035081401375903445,0.015297366754989541,0.0003394958839345981,0.00035168585638292434,4461.082917559746,344.4421624082019,335.1201518436505,2870.9025418638726,
10482160,1170.01,CANDIDATE,2.190429544823248,0.08806190715276764,0.0872738375999958,0.07162086262590668,0.0014603471583795426,0.0016968429007222028,135.06893050008824,11.684175866857453,11.483713152801919,96.1927038774747,
10350571,1175.01,CONFIRMED,3.4303460616337387,0.13574810905338833,0.13351747156290128,0.2216320005604192,0.002104865787797411,0.0030022779176301947,154.1395462598044,12.407244990717508,11.658002609965012,68.96597700743929,
10350571,1175.02,CANDIDATE,2.98364252043819,0.12974187013896854,0.1304522595701917,0.14752782709699566,0.0014010892780863932,0.0019984456076332035,347.88132682051486,28.002215594160642,26.311232049357468,155.6510069543236,
3749365,1176.01,CONFIRMED,12.230503138894017,0.5021118507923803,0.3901288950800125,0.02748565161542666,0.0004094997640035697,0.0003741231307947567,263.0021911300921,25.752869768564228,23.483012306576892,207.5712185969348,
3859628,1191.01,CANDIDATE,3.2965150818641686,0.16100985114411254,0.5889524529780034,0.07692718575469275,0.0015019903413412668,0.0016498330978264725,124.26555123032476,14.824434281845472,13.299223508399164,90.86986711286546,
3644071,1192.01,CANDIDATE,89.47533138644388,28.50627249353772,59.353477553398,2.2995904760951404,0.051275095593471716,0.046891901278842296,0.4565017341786105,0.0444805867585345,0.04096985934500906,0.14620852902361975,HZ
3942446,1193.01,CANDIDATE,20.658221474555827,74.35480639241216,4.681796125548576,0.4931403927696189,0.013021355983775842,0.011622437230637682,13.63976177437937,2.3274568216923366,2.0243646406893903,5.094007046823096,AO
3554031,1194.01,CONFIRMED,2.1609575268208268,0.12126066137769193,0.07965832678768689,0.07017326936931331,0.0007806555012397662,0.0007240653419726464,26.69877945389409,2.467242712250852,2.2708518428399493,22.431962378599888,
3554031,1194.02,CANDIDATE,1.688550674020593,0.08013402085900026,0.1452121670574837,0.10021917494420106,0.0011149068609691316,0.0010340866512002275,13.089805190897538,1.2096330747471753,1.1133470925656743,10.997881685658419,
3554031,1194.03,CONFIRMED,1.3258456739548192,0.09398045275590516,0.060902388810600325,0.04299560680525951,0.00047831259161770496,0.0004436394439498591,71.11916748226413,6.572144932126823,6.049006594575094,59.753386558905355,
3348082,1196.02,CONFIRMED,2.074201775149996,0.1308664261036261,0.10924803580755164,0.09943148234041077,0.0025418479306435022,0.002331482321185745,162.35174085842908,18.637021900307072,16.80818740101882,76.897829160893,
3348082,1196.03,CONFIRMED,2.5539610256794023,0.4374649009043472,0.3674612391031021,0.2000288416769085,0.005113500245712768,0.004690302410310619,40.116176895613386,4.60510042537682,4.153205992249736,19.001009174253518,
3447722,1198.01,CONFIRMED,3.632585016862415,0.8277832133786025,0.3052390202294959,0.13390274914182645,0.002812711211027889,0.003006518233589612,144.68989492151744,38.19644334802589,21.854303240740837,96.53708495969535,AO
3447722,1198.02,CONFIRMED,2.3293111543303677,0.18861693411452424,0.17411627761068346,0.09947017455320574,0.00208943344231826,0.002233403734486349,262.1992398257281,69.21753880344417,39.603192128641794,174.93930937715822,AO
3447722,1198.03,CONFIRMED,3.1997014553332064,0.6219603310085837,0.2622216141738016,0.2277006876665061,0.00478299589081449,0.005112563365563208,50.036682070798996,13.209100018605099,7.557658581679552,33.3844698055112,AO
3859079,1199.01,CONFIRMED,2.3258355299737103,0.07525463491240178,0.1081130102859228,0.2522513735216084,0.0034649770218891005,0.003905088056633515,3.5399095402516547,0.2839450753769636,0.2576544092401788,2.9493540873568045,AO
3444588,1202.01,CONFIRMED,1.2527281760704296,0.07616559794799023,0.06201631792082935,0.01616574092954809,0.00023804846557743677,0.00018649661125653416,480.08414629057603,53.16914308779827,45.81546281231843,388.1869277066204,
3962243,1203.01,CONFIRMED,3.4032465437449795,0.1459143535985142,0.7361976685458155,0.19145222609768428,0.003034848884825653,0.0033987079449360113,24.62475678188505,2.906005710146772,2.7491881289858644,19.693046906679005,
3962243,1203.02,CONFIRMED,2.511374743152392,0.3025773335727137,0.30346548193300554,0.11127752145383124,0.0017639411274616844,0.0019754264461275023,72.89167043703772,8.60205898079495,8.137863717373111,58.29333047783651,
3962243,1203.03,CONFIRMED,3.8089542493481696,6826.354659436262,63.71909326442911,0.2537384849174251,0.004022194480824699,0.004504429838907542,14.019099103596025,1.654415631398271,1.5651379502896698,11.211431596335304,
3438507,1204.01,CONFIRMED,2.4996501409446927,0.5175436285613711,0.17209746449418556,0.08524729532812493,0.0015430295360244922,0.0018478266375777696,292.31970325478943,43.313235019610424,37.56631958799999,190.01815158740018,
3869014,1205.01,CONFIRMED,3.226746486693285,0.16070164807459125,0.12871000735599245,0.08859617826105085,0.0015160314864099884,0.0022593242743687942,436.6333840824514,44.81778071611128,46.81622145818322,250.1964860297225,
3756801,1206.01,CANDIDATE,11.15400230459651,0.39297314459182,1.0845096485155596,1.2704497753075652,0.04359925913842007,0.02863547362408961,5.478915061554823,0.6882019465834572,0.5519318883963065,2.297018635717763,AO
3732821,1207.01,CONFIRMED,2.7693098606720645,0.06454169241700754,0.577821797388545,0.10400499400207024,0.001898091323983532,0.0018840488762221488,32.22428657778449,2.8793652393006433,2.6098213987616004,23.887882820533733,
3962357,1210.01,CONFIRMED,2.9328754643391313,0.09960943569471514,0.6209327053844291,0.12654209132808042,0.0014443019606651135,0.001558854788259239,164.25542611929134,19.021994122665795,14.951991548088555,128.74718709294524,YoungAO
3749134,1212.01,CONFIRMED,2.1012664049224075,0.13328701267533266,0.12720378158404935,0.10366138993417874,0.001918429266933713,0.00220604308581207,186.32702597931493,22.336903481700134,19.96138383224509,123.18247597674298,AO
3939150,1215.01,CONFIRMED,2.9639775752101984,0.22706554371006565,0.23754023315397246,0.1436116604168476,0.002067395850052173,0.0030408479216131553,190.64500420766063,16.25642313839779,15.469874009212283,107.66905429086988,
3939150,1215.02,CONFIRMED,2.9540339085062675,0.08915708830635194,0.12170130814669315,0.2207085296095922,0.003177262209916822,0.004673304896565213,80.71729535258238,6.882816124102877,6.549798647051017,45.58606133766265,
3839488,1216.01,CONFIRMED,2.370603623313158,0.10218946265389572,0.07542082920988694,0.1031018209601976,0.0023527770371272647,0.002825392981164149,303.5523770958669,25.51956206652316,27.545538086026674,150.75682188228978,
4043190,1220.01,CONFIRMED,3.1657421848100222,0.08302616436045426,0.4861884173249634,0.07375750066022989,0.0008505572004333375,0.001049143530083774,893.0491067778975,79.95521537853242,72.94511153757306,363.63932552626574,Desert
3640905,1221.01,CONFIRMED,4.187879177367763,0.593348231949548,0.5209783753942671,0.21108129445554472,0.003859157485877503,0.006666767634723944,102.38260647028149,8.606681606628673,9.729549679362677,52.813884001827574,AO
3640905,1221.02,CONFIRMED,3.375346933213468,0.7231237216790856,0.15733043516239734,0.2999026276489943,0.005483060632517784,0.009472090715442678,50.71835246535007,4.263582760740979,4.819829765091619,26.16297119419722,AO
6677841,1236.01,CONFIRMED,4.492454573788786,0.17356042912570094,0.4977736846998615,0.22858376341715486,0.003143969316704077,0.0032447422108489725,62.93994241328147,5.7998846951217935,5.401294980120517,47.82406950229918,
6677841,1236.02,CONFIRMED,3.135851615049628,0.10196596239024147,0.3604323799305961,0.11232557027147834,0.0015449397741093556,0.0015944593576086982,260.65126336507234,24.018885555443457,22.368218129380466,198.05236002889765,
6677841,1236.03,CONFIRMED,4.1752041509266915,0.1341428041185456,0.6380745003186721,0.30256718610196986,0.004161546528023664,0.004294935575488496,35.9230701179186,3.3102932245378707,3.082797524576649,27.2956621214318,
6677841,1236.04,CANDIDATE,3.3901386270464737,0.5490417796946703,0.4765981734421246,0.4489232561334548,0.006174548241111859,0.006372459407617284,16.31822398652847,1.503716354007827,1.4003753631466411,12.399183223929098,
6383821,1238.01,CONFIRMED,3.6650984594878295,0.1383510088369001,0.12474162025758677,0.19220027303931006,0.002842671491420389,0.00363588872983055,76.56409919776871,10.963890353782377,8.390690755652479,42.2383749796388,
6607286,1239.01,CANDIDATE,1.4841139891604145,0.07442964818102374,0.05629470890232213,0.016484020996171,0.0002173619397865225,0.00023856197099701118,3509.861466125725,388.3799066604267,342.1462417217992,3030.347225149511,
6607286,1239.02,CANDIDATE,1.5633862648132746,0.068125000435627,0.08615873150772366,0.04189831365368697,0.0005524804196979888,0.0006063656669728704,543.2793603254116,60.115987321206724,52.95963766568953,469.05700351198425,
6690082,1240.01,CONFIRMED,1.592040851499749,0.045473517221851764,0.06393093943176427,0.03251533969227223,0.0005039419125974304,0.0006535705072469018,848.2595136042063,66.98203328794526,66.04887190505247,644.3315547594627,AO
6690082,1240.02,CONFIRMED,2.6718867055122484,0.0624908434170647,0.5574283307629361,0.05577780889274914,0.0008644773803406171,0.0011211548513393288,288.25870431895765,22.762083792630825,22.44497341913919,218.95914652063058,AO
6448890,1241.01,CONFIRMED,11.177140174107112,0.37279575277201793,0.7562570646857021,0.16637044038199222,0.007045569733423595,0.008352682584940846,293.2549370361379,33.71607227638781,36.2643598837116,68.51346917316181,AO
6448890,1241.02,CONFIRMED,5.454305336875501,0.2339695373601653,0.2003837687785724,0.1034842271759152,0.004382421231112027,0.005195459660263568,757.9653339414159,87.14470233666725,93.73116826868166,177.08426349501167,AO
6607447,1242.01,CANDIDATE,10.53521699748206,2.25077718213788,1.6900624377205902,0.4491594075661848,0.006389374576039591,0.007642681301780236,11.842794888213337,0.9687820916990918,0.9792567869771563,9.03386530400272,AO
6693640,1245.01,CONFIRMED,2.075316077581249,0.07720428482074798,0.064569966434322,0.11575959761550213,0.0021631535162698005,0.002428902570678645,132.73738040416796,12.068497399474321,11.471409540920048,95.12090949094855,AO
6441738,1246.01,CANDIDATE,2.1189479294208633,0.1152160192559882,0.08727183660604078,0.13056764896221165,0.0029772439419527325,0.0024920409601074697,71.5319296494326,7.114817410192394,6.348653317697291,28.245969226751573,
8620565,1250.02,CANDIDATE,861.4778335795351,437.83504743176184,773.2329802638287,0.022152231598655512,0.0005554861615094924,0.0005178440904900517,3017.8371266801146,363.16667482443876,326.1520985196259,1389.4245541137777,
8616873,1251.01,CANDIDATE,61.27869973750526,94.37190358908256,18.857341247864877,0.014239199252966028,0.0003326056867454883,0.00034622109958701633,19120.25976109876,3217.087445336613,2801.0414064935553,7139.113719847922,
8494263,1255.01,CANDIDATE,17.334121328332824,1.7356866128504076,1.426585070456272,0.3630992572475546,0.01016485966181583,0.009540750448372898,12.778964598415493,2.5719367648771216,2.1959203400189287,6.149648940051847,
8630788,1258.01,CONFIRMED,7.630572063648082,0.5116000583419291,0.552571490583314,0.2112618873492575,0.00552908015346579,0.0051247289099862975,32.292600205719346,5.108256321295767,4.468861224767606,13.09194251160746,
8630788,1258.02,CONFIRMED,3.1961945375658902,0.6628346921226859,0.23194669321851355,0.11527444075238835,0.003016926696258739,0.0027962936060792285,108.46241713523621,17.157299967393868,15.009738694527604,43.972418472297775,
8630788,1258.03,CANDIDATE,6.190219724732825,1.2647619752692318,1.0650766957524018,0.5394574707761872,0.01411851261414451,0.013086001261583114,4.952573195015063,0.7834306681161478,0.6853694716672566,2.0078532896270667,
8678594,1261.01,CONFIRMED,8.535747288060389,0.4008944667162143,0.3917930339501017,0.5170736463009552,0.012267205019794735,0.012028607296288804,5.9325954138388814,0.7114781533929304,0.6520213695673244,3.2641391740239296,AO
8678594,1261.02,CANDIDATE,2.8118706326247063,0.3796319049125061,0.5353808472840084,0.12146058129167844,0.002881566056865949,0.002825519460620467,107.51741851759769,12.89423754247944,11.816692310930598,59.156539961339035,AO
8612847,1264.01,CONFIRMED,2.9985133873281407,0.11618283490327892,0.3746620475293595,0.10765474656380564,0.001982788363598781,0.0023100286216336807,38.65427635981811,4.238608022999848,4.006563139864688,29.49581233250062,
8547140,1266.01,CONFIRMED,1.9640409227917457,0.05832133960161009,0.0525304967555247,0.08652487682427093,0.0010675287725035447,0.0009046675691358769,21.19356057493759,1.5030195458115632,1.3925410256487332,17.193618471909026,
8813698,1268.01,CANDIDATE,11.94233471172516,0.40768259237132143,0.42488834093735056,0.8328494469343724,0.018059605935315942,0.01854561883429086,2.2887066835401657,0.2218404787245467,0.20968508527479504,1.5092078520763035,
8564587,1270.01,CONFIRMED,2.5345008910233466,0.3614657035302052,0.13009790896809112,0.059574957854722915,0.0009247464272274047,0.0011421711255186243,126.26847950850781,9.901158023473872,9.698031121144938,99.38951763526991,
8564587,1270.02,CONFIRMED,1.7923921016178497,0.08682036817356037,0.046609753363422685,0.09539533748238556,0.0014807647544725607,0.001828919468376963,49.245680248158315,3.8615279465931316,3.782306889090519,38.76267794256134,
8631160,1271.01,CANDIDATE,11.456690848163396,0.29965017157528984,0.3141673699004925,0.6289717919047428,0.007687303401965095,0.008805748841728595,10.542233945916896,0.9048008621646574,0.8634944392931811,7.429406244429794,
8806072,1273.01,CONFIRMED,3.501778175379159,0.0915395021886718,0.3792152006145902,0.21909393427636675,0.004833282372690451,0.005073216063821627,12.353431301948032,1.075920807967518,1.0360195986123826,8.419694310268074,
8583696,1275.01,CONFIRMED,3.809438859517224,0.10267698362732222,0.08239383524367956,0.28038781111483835,0.0027808529535188037,0.003968296326150389,23.901593764355287,2.0187277048932093,1.811444760924409,19.944256453695292,Young
8804283,1276.01,CANDIDATE,2.3668397940336683,0.10127168141222094,0.07480522880387364,0.15527467507929044,0.0031758600378041287,0.0034163327264297803,33.18995171234138,2.9172248911395835,2.800092993651297,22.56157463881602,
8804283,1276.02,CANDIDATE,1.3524798823049529,0.07843024619260427,0.06359479800745599,0.10822184447525583,0.0022134803322472877,0.0023810826621934703,68.32474440805127,6.005391265335267,5.764263860761749,46.445196244955014,
8609450,1278.01,CONFIRMED,2.7766126282711547,0.1418156402203721,0.1275474126076775,0.16439895731556614,0.0040978468780935775,0.0038603016475544116,51.564601135127575,6.018194798953999,5.463527644884125,28.680896212082835,
8609450,1278.02,CONFIRMED,3.1510891836761648,0.15395221608602758,0.147837095112912,0.24216372657298876,0.006036229708090002,0.005686319713249511,23.764659592564648,2.7736149914769146,2.5179846595126834,13.218210172976628,
8609450,1278.03,CONFIRMED,1.3149539738191611,0.08096281595397235,0.10352270645149338,0.08499168274764879,0.002118522732069751,0.0019957155830589747,192.92873840890854,22.517050855686264,20.441766061733414,107.30945262494166,
8609450,1278.04,CONFIRMED,1.4187983554357242,0.09619735448949976,0.09086355077636404,0.11034029184997783,0.002750368197009787,0.002590934050793189,114.46732228110828,13.359681651441068,12.128386125770293,63.668201008986266,
8628758,1279.01,CONFIRMED,1.8925994000435358,0.0685933433839744,0.0503353329907634,0.11516017684955085,0.002624116125279838,0.0027071953954213674,83.53679880147534,7.18219327617769,6.812491807106523,54.09367302676923,AO
8628758,1279.02,CONFIRMED,1.0505217363217076,0.05855973845838481,0.03932123813515618,0.08830399287367947,0.0020121533427821282,0.0020758579269685713,142.0763500979768,12.215213234747555,11.586438420632296,92.00055229912662,AO
8742590,1281.01,CANDIDATE,1.883993443360301,0.10403268587304293,0.06820079049283463,0.2547916087755228,0.0032751045270854057,0.004615265400917673,10.241447748718231,0.818411878107409,0.8014792545394558,8.747989783656958,
8822366,1282.01,CONFIRMED,3.08564743196048,0.07586148958120993,0.43105830375539744,0.2059694073297172,0.003156052439174773,0.005105405269488959,82.7222407251946,6.908421813912297,7.225037951475485,49.18393644320688,
8700771,1283.01,CONFIRMED,1.6751775132856714,0.037228498487845436,0.3192648684653972,0.07570326128909913,0.0016113200323185414,0.0015013304831328544,357.967745183404,29.830816301642585,26.90865297565893,96.09716491165007,
10790387,1288.01,CONFIRMED,11.625591545126671,0.5158597113637254,0.5117929195137302,0.4891057300059061,0.00990029114171443,0.011314359680099676,7.727869951806665,0.8403768865892093,0.8548531485842632,5.292009748965468,
10604335,1298.01,CONFIRMED,2.25408056597616,0.1044833181048264,0.06818597003522073,0.08258435947271855,0.0008338501730692413,0.0007907236757173702,16.582388224078954,1.2077200243469002,1.1216368157345555,14.343148952511221,AO
10604335,1298.02,CONFIRMED,1.9538955158218267,0.12135791703935347,0.07561294236589756,0.3419496627877409,0.0034526491535260147,0.0032740791494364927,0.9672045445136512,0.07044294770821252,0.06542195382932077,0.8365959512008477,HZAO
10864656,1299.01,CONFIRMED,11.752318646761394,0.5151392352444929,0.3611642110901662,0.30753504862993525,0.014124369821168657,0.01532769594085709,93.93478767314707,12.979885246866427,14.238007344160502,35.83530476952458,AO
10538176,1301.01,CONFIRMED,2.297846155216748,0.534702827689506,0.1729970671920514,0.09921444648878767,0.0015324095026303,0.0017307567353994524,48.34221223699705,6.042392495976777,5.384065033891103,39.556338898547786,
10538176,1301.02,CONFIRMED,2.346264483952639,0.11057464944390348,0.125508115133091,0.20426375640175976,0.003154941013349568,0.0035633003974831798,11.404958774166564,1.425529246432092,1.2702157593294898,9.332183893099446,
10724369,1302.01,CONFIRMED,3.2918883669818864,0.32900279649570124,0.3604801894195074,0.2796531272760454,0.006939240036793688,0.0069287911770197,11.955655541182225,1.1269680647637916,1.0603204741105785,7.227449489216753,
10867062,1303.01,CANDIDATE,14.385522051226669,1.678753642766995,1.9191873269398332,0.2599774667793868,0.005156593510129356,0.006098711061618647,284.087588986391,71.87727146580879,62.44836010615686,243.88633307296564,
10744335,1304.01,CONFIRMED,1.7154264055584794,0.12616989973826556,0.1206633593036803,0.053747403769821615,0.0010688990109710562,0.0012152225930971972,339.63661946570295,50.918479232855795,45.453713200032794,255.3430996082449,
10730034,1305.01,CONFIRMED,1.3596927186249572,0.0708926679302618,0.0659498858336817,0.035937394926390864,0.0005999423941463117,0.0007037779383050657,396.5879086594557,35.60888382292512,34.06487415274116,299.65711782676675,
10730034,1305.02,CONFIRMED,1.1918038311118146,0.08578822912174228,0.05449458411662475,0.063502682789544,0.0010601200448642348,0.0012436012199259707,127.01309740785221,11.404267629209864,10.909775877237443,95.96958924980557,
10973814,1307.01,CONFIRMED,2.8717405218903447,0.2696783256747629,0.3441849765851487,0.2448487078495209,0.0030117792028048628,0.003852682193018436,13.535146687779989,1.165880123993247,1.135522948448655,11.287671275800662,
10973814,1307.02,CONFIRMED,2.47254751051118,0.5460200699768141,0.3147516046111512,0.14453636090822955,0.0017778799273096468,0.0022742724130488745,38.8422489758924,3.3457639634082725,3.258646993155212,32.39259597005448,
10586208,1308.01,CONFIRMED,3.207920742838544,0.36309838865382016,0.2517231738598214,0.1617338447320817,0.0043259307338448455,0.0035730223341591803,74.87751864521802,6.994720663795228,6.225241132450707,28.8583746518828,
10854768,1309.01,CONFIRMED,2.8482426656472724,0.11055073756784548,0.11248607650509493,0.10283037738316177,0.0017287623581234526,0.001490537913362957,551.113391719075,58.40698748171382,43.011333126106926,350.92426872155716,Old
10713616,1311.01,CANDIDATE,2.7423270821028294,0.3812966659578732,0.10389833434221284,0.3673643363917016,0.009071774290724031,0.00861144899515864,9.293849162981529,0.8030520255483197,0.7432428149641946,5.5358572653752764,
10963242,1312.01,CONFIRMED,2.91415248843265,0.1828992581507544,0.1399533803859116,0.07278143434487286,0.0017622668435864019,0.0019395526687679039,878.924227337889,216.31964389122277,186.8391619356926,489.4181039497892,Desert
10585852,1314.01,CONFIRMED,4.470952521505624,0.2103216176565353,0.1482469000594989,0.09049770163489984,0.0035382075244703827,0.004281875825739923,880.8610770552292,90.27573581061225,101.98319076615348,319.7903317193558,
10928043,1315.01,CANDIDATE,1.7112966890541768,0.0356325060550554,0.25925909257076724,0.0746543810667406,0.000800500067022611,0.001090085919243444,357.61930937623595,24.05481163261919,24.99616577491085,288.56607768489545,AO
10794087,1316.01,CANDIDATE,1.6473712170665211,0.0653980206418153,0.2589020632892711,0.08433762113480855,0.0009578127615621053,0.002257687760439837,544.5567838979964,40.37929561892712,44.35071625853661,288.467743310497,AO
4078157,1319.02,CANDIDATE,5.985028384581906,1.1903464359075722,0.712292455157412,0.5680973010606833,0.016744078086073547,0.015670482350028058,10.770167190196995,1.9045454486363764,1.6786858726791811,4.9999589915537985,
4164994,1320.01,CONFIRMED,9.4436627529871,0.4563443224529213,0.3561801194663434,0.08876136512345831,0.0015284270907317931,0.0016102792022165693,50.03265770913183,6.035157903621255,5.440155197790816,38.080308541754626,
4076098,1323.01,CONFIRMED,8.739854275274759,0.6214291417661826,0.5124829073833351,0.04952508614879325,0.0011428449542917945,0.0012491801651125676,504.33525024814634,76.20117532522369,69.60748738592328,332.857082049856,AO
4282872,1325.01,CONFIRMED,4.712869799211312,0.18610860083267972,0.16708818229064545,0.08872113919647752,0.0014434170361304905,0.0018112848844475254,93.72644994024664,10.03511708610881,9.466100421016467,75.72406251088978,AO
4072526,1329.01,CONFIRMED,2.4575310983117653,0.1252721380238901,0.07892188105015001,0.1883817721033829,0.0023049031065931337,0.0030511865976205733,11.389656698874216,1.0699596597942336,0.9078800419028852,9.863868884208346,
4274548,1331.01,CANDIDATE,2.015429583133534,0.7385087117587098,0.12486322912730695,0.06372477324822977,0.0010244674573322411,0.0009022072474226721,59.03063551388382,5.688177346999271,4.951777470432551,45.32675520487679,
4455231,1332.01,CONFIRMED,2.7277257159280426,0.13969225885836964,0.10755169751475448,0.1386220025914467,0.0033267939555391714,0.003308508428368749,63.582170809534425,7.084157633280769,6.501903546254223,40.356741129362405,
4455231,1332.02,CONFIRMED,1.5114866891434902,0.09523339517720998,0.08665964962763574,0.06428948442545025,0.0015428854664972904,0.0015344050877339325,295.61046371516886,32.93613768334714,30.229083210842706,187.6292490078824,
4455231,1332.03,CONFIRMED,2.5119285761463086,0.1307125408360299,0.1461922735539068,0.2840827768050538,0.00681771217634665,0.006780239026635932,15.139442392644112,1.6867967243301378,1.5481571969051695,9.609274891117973,
4155328,1335.01,CONFIRMED,8.275706610214515,0.7449929428662033,0.30022406734516216,0.5595190919993599,0.008510331994855205,0.008855378354287652,16.592839811004588,1.5605264798095764,1.461377586252501,9.24385998948397,
4077526,1336.01,CONFIRMED,2.1079901627664177,0.07988165002811548,0.1018656484325234,0.09127997185974876,0.0018614633457651113,0.002201454713006777,114.2463143718472,11.245545915976503,10.701365917047935,81.43684606040263,
4077526,1336.02,CONFIRMED,2.6629952521546976,0.08482283050379337,0.5059784582231064,0.12088524982210565,0.002465200850410864,0.0029154632696158788,65.13982220139195,6.4118730397766734,6.101597925039959,46.43284732801821,
4077526,1336.03,CONFIRMED,2.6494873052234778,0.38552911095157816,0.3613102547127487,0.2271018981326177,0.0046312663987981536,0.005477154956043524,18.456598522432945,1.8167284249319728,1.7288156394076633,13.156198350328665,
4077526,1336.04,CANDIDATE,1.4626104760525982,0.3916149135198849,0.13882515305691087,0.05250689433655521,0.0010707678628779462,0.0012663407826375634,345.27134015829614,33.985907892495824,32.34130554239204,246.1156767475461,
4243911,1337.01,CONFIRMED,1.2771927952207855,0.06365217072962932,0.04465730461339578,0.029020243091862432,0.00029841715043094926,0.00036054091246696555,525.0684148430191,39.261989755706395,38.327587340227,460.5168055947174,
4466677,1338.01,CONFIRMED,1.4817139059156783,0.0574377523185079,0.056540426413562085,0.042710381037669234,0.0005753608502623022,0.0008313748686995882,576.1441974392587,49.54602525437268,46.88410983798765,475.40149513248844,
4466677,1338.02,CANDIDATE,1.66737596694707,0.3972318050631704,0.1208320472801078,0.2366557487542948,0.003188041534583381,0.004606600275146782,18.765665336933914,1.613769857401932,1.5270682756161518,15.484362071137294,
4466677,1338.03,CANDIDATE,1.4097461490005592,0.3477064459666984,0.21601664117348388,0.14904913423057964,0.002007873817721447,0.0029013020885679747,47.308498976774956,4.068335925373207,3.849760054292565,39.03628856455458,
4135665,1339.01,CONFIRMED,2.557645036289653,0.36503048766174095,0.20686487663278225,0.052091215515500784,0.0015599022535688091,0.0010435568475135294,708.0069078561538,81.07853468897682,67.26928036980605,287.9771379828594,DesertAO
4650674,1341.01,CONFIRMED,1.670003591219389,0.08316559009326968,0.07343586505857451,0.05481760451610286,0.0010054997826533542,0.0011637392988354273,450.46439362837197,46.24554069311694,43.86170739048417,318.253884957462,
4275721,1342.01,CONFIRMED,1.4117981449391699,0.05981099841223659,0.0485137931737606,0.04869820475949839,0.0005941030556487418,0.0008727645462978692,624.1215035874502,52.7242170313991,51.30044853856596,514.5609417328025,
4275721,1342.02,CONFIRMED,1.9345837190546888,0.2953271144463182,0.10566645020377433,0.08157852004412029,0.0009952327416462394,0.00146204239460494,222.40441501873661,18.7881663663278,18.280809390064107,183.3627339865226,
4136466,1344.01,CONFIRMED,1.51273783530684,0.035135651641155334,0.09342402311904248,0.05352009378922715,0.0014314554075340864,0.001236850229552068,820.6789138847669,74.02677427051145,67.69762176823642,373.6590819634357,
7303287,1353.01,CONFIRMED,11.141205182457238,0.2320438344530024,0.2275113684867329,0.4997179450454184,0.004847117150936995,0.006599301501096687,4.991729208352567,0.3777056559143384,0.35921023638891536,4.262123652399851,AO
7303287,1353.02,CONFIRMED,2.4083077835071927,0.4078150451417172,0.3442108632327558,0.21104188540906046,0.0020470443391937074,0.0027870303246741823,27.987466851309186,2.1177079356692183,2.0140084124028963,23.89673787554873,AO
7303287,1353.03,CANDIDATE,2.644654980978243,1.081405257474355,0.1901770940829836,0.9502971705800316,0.0092176110253175,0.012549680254491746,1.3803271682713412,0.10444424885935366,0.09932984311135404,1.1785745633187132,HZAO
7211141,1355.01,CONFIRMED,7.8169847694471715,1.0742882862408034,0.6289288448577932,0.2731375687446256,0.007059978681250594,0.0063769704161045285,21.24461048267314,4.161251080106337,3.5316735016020604,8.912055988171813,
6719086,1357.01,CANDIDATE,2.4257780023691446,0.1211300932609331,0.08615088625966694,0.038291260944886565,0.0006944766749057276,0.0008201745263987795,288.1827710191359,33.23518652015071,34.64663422555597,221.38011466130786,AO
7376983,1358.01,CANDIDATE,2.6988028478628228,0.5507531800739932,0.09525026596213364,0.056015073551086106,0.0008559679388312972,0.0007857044627238681,70.779348361693,6.221254397796817,5.589014726736123,55.5219594175636,
7376983,1358.02,CANDIDATE,1.9452584818984275,0.10300615979452007,0.0600106781794968,0.07498441726672582,0.0011458390349518553,0.001051781035704244,39.49793034241093,3.4717283907161764,3.1189113752002786,30.98364899239429,
7376983,1358.03,CANDIDATE,1.3457618774347333,0.08249553065532853,0.05927368344699619,0.04187233598658517,0.0006398523727125932,0.0005873290849651474,126.66656718908104,11.133543300264893,10.002088568764544,99.36197726907174,
7376983,1358.04,CANDIDATE,1.2435380932236877,0.07561229257257082,0.05738890381189185,0.031193811728599405,0.0004766735344000202,0.0004375450378368516,228.2335512513506,20.060922000914978,18.022215677013616,179.03490585344525,
6946199,1359.01,CANDIDATE,3.605792276908265,0.1140881895787218,0.14555170380108595,0.218700796623631,0.0022433496169546327,0.0025526437548533693,26.801546953092192,2.589261040107644,2.358802282246477,23.7253234620145,YoungAO
6946199,1359.02,CANDIDATE,7.29808409779663,0.241920018722732,0.2710716277540814,0.437075610100592,0.004483355372563745,0.005101482637938133,6.710385135007219,0.6482811912250036,0.5905805284032984,5.940181667923162,YoungAO
7102227,1360.01,CONFIRMED,2.7192312494165116,0.5405780707695015,0.13078367902403032,0.19634081935512315,0.0031228178292432613,0.0032964510000510067,6.5873150751562095,0.6321301704384462,0.5518528059597166,5.305687124222465,
7102227,1360.02,CONFIRMED,2.230072474848744,0.3628522377960849,0.19607018091308367,0.10601510435708084,0.0016861794616356775,0.0017799334697681179,22.594053052916607,2.1681644857803266,1.892818459066676,18.198154331340557,
7102227,1360.03,CANDIDATE,0.8314113563844706,0.04096416799494046,0.07492031835472777,0.014839292119716012,0.00023602023588075976,0.00024914330079316225,1153.1963684391455,110.66272213559289,96.60911091391905,928.8304952655674,
6837146,1362.01,CANDIDATE,3.1159030470038136,0.5172235560016536,0.2508890656770129,0.13900753185341494,0.002883182481982074,0.0030611597444929915,26.36363422760224,2.5068282164029165,2.3798965224622486,18.72519300191915,
6936909,1363.01,CONFIRMED,2.677227721295392,0.5229403565184938,0.22396502800480445,0.044275412563097576,0.0010939858983661037,0.0009903172790797167,630.4036780358907,102.74552422692413,88.8594835573942,253.89522731731526,
6936909,1363.02,CONFIRMED,2.5020559965044034,0.6847648314877309,0.2234487998984541,0.06075459818291117,0.0015011644155764226,0.0013589106243990466,334.80016699184256,54.56697014083301,47.192253120825995,134.84084478870923,
6962977,1364.01,CONFIRMED,2.3293973208441336,0.13421917714870296,0.11406559020931505,0.14127104320092249,0.002423965018364367,0.002721411329285605,25.38483141281432,3.4693881656556704,3.0392740471766917,20.27764097553902,
6962977,1364.02,CONFIRMED,2.190102341406856,0.10773666865240142,0.11025161446786944,0.06863742720018291,0.001177698663303384,0.0013222148320687034,107.53716813766226,14.697287994888422,12.875205602456768,85.90169662978015,
6962977,1364.03,CONFIRMED,2.1687492297514344,0.13351987742230192,0.0998033329619248,0.0976815570181649,0.001676045344743401,0.0018817139547641676,53.09522197298255,7.256614457296626,6.356982537638043,42.412960368970474,
6962977,1364.04,CONFIRMED,1.5056215324694682,0.09081575641294412,0.08203549344680211,0.044758690800086,0.0007679811611576636,0.0008622206264062569,252.8866120307879,34.5624441726262,30.27759782048672,202.0081931169393,
6962977,1364.05,CONFIRMED,1.345155169986603,0.08851896322788702,0.08117214881916866,0.035105556370813945,0.0006023501887339782,0.0006762649706625088,411.08238463391336,56.18332995980275,49.21805472232147,328.3764572400119,
6932987,1366.01,CONFIRMED,2.762713735936144,0.3453549346346365,0.12560233517529146,0.13487257311324174,0.0023010037271539107,0.0030042374222091182,31.974179609165468,3.130154659039662,2.9500033808143966,25.080753382120754,AO
6932987,1366.02,CONFIRMED,3.5206940675134506,0.15934912476710386,0.6314841349619664,0.2687442920666277,0.004584932372985717,0.005986181233790365,8.053194690944762,0.7883781612131902,0.7430042585084727,6.316978025728351,AO
6934291,1367.01,CONFIRMED,1.3277917044508996,0.03693955867828806,0.062042720478816565,0.012213304651630794,0.0001824045308944912,0.00021381650433957656,1955.533591252138,147.9535168446106,149.76424442451906,1581.8481695759717,
7287415,1369.01,CANDIDATE,1.5919350743309768,0.24417226903915384,0.1364709399689438,0.04095014462750248,0.0006720661492388486,0.000808853748416227,599.2703169355902,58.80574838727465,56.37283349730383,454.9560248611964,AO
6924203,1370.01,CONFIRMED,2.3531498339028,0.11089275017215436,0.10762196133162087,0.06896300442017637,0.0017610849024031173,0.0016186546815491266,222.27523026028348,22.770603186884877,20.703984402834344,106.12095296068527,
7211221,1379.01,CONFIRMED,1.4228142933183536,0.20898374559335767,0.12665881656230998,0.060988740697689475,0.0013889779726421433,0.0014142314690302267,270.36479296581456,22.206237027247887,20.768578981020877,180.23468240123105,
9202151,1393.01,CANDIDATE,2.529119957630169,0.32776378917926546,0.1683055036839979,0.02359364834837275,0.00018056466621654244,0.00018187337978982376,162.4701941060797,19.618783688281354,17.514608745562402,118.5202408034945,
8935810,1395.01,CANDIDATE,4.126954225843776,0.4322992093454648,0.5187875439893793,0.06269138360443695,0.0010722995244981527,0.0008099232199656074,160.5073536841023,22.59751098732594,20.931644262073192,78.79221992629192,
9455556,1396.01,CONFIRMED,2.6251227408798434,0.14232598432246554,0.12274865013702364,0.06772535370891912,0.001283473075949151,0.0013799819251346895,159.66315781386774,20.072973167322093,18.107658207315836,115.21749895444844,
9455556,1396.02,CONFIRMED,1.6686455997398562,0.1060989064335454,0.09604436165338116,0.045933336635691255,0.0008704893796961273,0.000935944533425974,347.0973437472754,43.637341049028294,39.364873867122014,250.4753656877755,
9427402,1397.01,CANDIDATE,2.3260041444969173,0.10813062499994204,0.10848020263221723,0.05606168538804202,0.0005317442002137608,0.0005629727495565397,31.026835029094386,2.8971232943916463,2.6854167279035384,26.15948686405512,AO
9269281,1398.01,CANDIDATE,2.7066076813979065,0.16491616860047234,0.3768188492646423,0.05939919720609895,0.0010449674577445538,0.00122754502439443,128.8788205644883,15.412316967347401,14.248083053622873,108.41086786587961,
9100484,1399.01,CANDIDATE,2.2428785975665533,0.08817138824374761,0.10680009318951088,0.07772644325444375,0.0010014257327389104,0.0011531051449627705,45.94090070703946,4.562050331383763,4.155381423166896,38.81029399873022,
9034103,1402.01,CONFIRMED,2.493832621271256,0.19307665993834192,0.16233763856525862,0.07215195340910947,0.001830585727490171,0.0018333250752199648,232.62126091057084,36.73432757572535,32.35618932667669,131.17279865032415,
9214942,1403.01,CONFIRMED,2.038310046439656,0.0930998747818698,0.0619273959169022,0.12045749873382207,0.001427070815537092,0.0011465223038643725,10.04085382482279,0.7433098735417116,0.6591481546053215,8.029685856865706,
8874090,1404.01,CONFIRMED,1.855591133184628,0.0857463867859471,0.06493759451576663,0.09622468450028668,0.0013290523192034125,0.001104839304031288,18.12220710149684,1.7738783836755057,1.5890095794246104,14.368393219782549,
8874090,1404.02,CANDIDATE,1.2856828738384911,0.10575463790621104,0.058926934466346975,0.1215067038401103,0.0016782470564059033,0.001395124496970038,11.365370591461627,1.1124906237957792,0.9965498651378558,9.011160331193045,
9271752,1406.01,CONFIRMED,2.6719625541560563,0.29205520752563296,0.1919675276262251,0.09915445857210198,0.0021017201267382905,0.002453133873472731,116.18669458270294,10.79745570395592,10.492372747642406,79.98949383099193,
9150827,1408.01,CANDIDATE,1.5715494035899455,0.2886098379724332,0.1582794102591695,0.1004126202206468,0.0012381695761337981,0.0010593058159504944,11.818672126954494,1.247688803225935,1.056731379866588,9.64047181459117,AO
9391208,1409.01,CONFIRMED,2.724535740744243,0.17402749009083304,0.6354568594293046,0.12024515766955632,0.001693696231795217,0.002281033524369035,34.826281788758585,3.4075785693475087,2.857172336293082,29.961760811129988,AO
9391506,1410.01,CONFIRMED,2.4339938731727675,0.3446175929966341,0.135357446592093,0.1206865505577477,0.0017899351921699235,0.002341394834465351,56.6404178321984,5.5602824945947935,5.29452914051256,47.205749118315225,
9425139,1411.01,CANDIDATE,7.740749524513956,0.4554263077796288,0.4514743601405012,0.9267354899352409,0.013712452240335352,0.015990836635828197,1.6340813441701834,0.12550403306681324,0.11747222004646833,1.1614662172141033,AO
8950853,1412.01,CONFIRMED,3.405827404819044,0.23838342133229296,0.41269115552703145,0.2375336151299501,0.0035997677170484218,0.0044214209178167025,49.585433429896895,4.0888693032180985,4.3034871998496715,30.154738214472456,
9006449,1413.01,CONFIRMED,4.03014461733384,0.2262113928239127,0.7662168145293641,0.11213056983093356,0.0024202732142514557,0.0028498293582104013,314.5844075058715,36.83367204408841,35.0058175891079,123.98330378777598,
9006449,1413.02,CONFIRMED,3.52004101833996,0.3939355337707894,0.4181426741734474,0.15986621525665504,0.003450619381205428,0.004063043943518209,154.76468367935647,18.12089685408996,17.22165547432281,60.995511329907764,
9006449,1413.03,CONFIRMED,4.505873305820017,0.24332197772156655,1.1686585059823458,0.21632759240253374,0.004669305570389737,0.005498025552933475,84.52037543004114,9.896217768698408,9.405122404891662,33.31098151456881,
11026304,1420.01,CANDIDATE,4.624520529098042,0.3316077984411198,0.2567118241756622,0.10142438423290533,0.0016190941697473268,0.0012927819041495554,28.401065885779428,3.0058078875091665,2.667314180795196,19.90363563215713,AO
11342550,1421.01,CANDIDATE,10.240210146519924,0.4854836557074321,0.5361499274104544,2.7554631911107608,0.06194216591290878,0.06291798678352822,0.13076586675471294,0.016044147331919598,0.014604788019269984,0.08342076675030288,
11177707,1423.01,CONFIRMED,5.0226469403251786,0.25145513609581543,0.18981462146926092,0.461291612742735,0.007345961173443789,0.008301067143804956,1.9498700891231515,0.20915521215420785,0.1920872052472057,1.5644754223153423,
11611600,1424.01,CONFIRMED,1.5489936389116348,0.07168176313663542,0.044329669103220594,0.020181532016440618,0.00030638676232464266,0.00032006912722335623,577.1559011285948,47.33999780743086,45.4318228037934,464.01231707293647,AO
11254382,1425.01,CONFIRMED,2.2741877089400697,0.11811911995302048,0.11100004425548188,0.03150851867388413,0.0005753619133390803,0.0006436056435312988,899.1983435888541,109.28026505380673,100.28066215728936,657.431374962081,Desert
11122894,1426.01,CONFIRMED,2.7689138437785643,0.08555262012729893,0.06570895914016124,0.21877898307497706,0.0028563751420817964,0.003744653298118347,16.230797520633338,1.2344084336216108,1.2425687154973606,13.510391890134802,
11122894,1426.02,CONFIRMED,6.285625278590831,0.15596860160843598,0.19032534811182816,0.3388717552910409,0.004424304566696279,0.005800178860928944,6.765194921027838,0.5145165325777205,0.5179178378714493,5.631296581701744,
11122894,1426.03,CANDIDATE,32.083678264134896,6452.768394736804,14.937723358065616,0.5383167661027995,0.007028255649595634,0.00921390903791428,2.6808668590157008,0.20388922076043794,0.20523706760666946,2.2315330977749497,
11129738,1427.01,CONFIRMED,1.7088132814476478,0.07495537891821173,0.26627568393723605,0.0313220035752082,0.00035763536040610386,0.00037017312307513397,100.86453324584173,10.3328664752426,9.391919006800313,88.08304384353747,
11129738,1427.02,CANDIDATE,0.9600154253502454,0.04210838657617971,0.14736321304941855,0.04752977432980153,0.0005426962079843262,0.0005617217110374948,43.80322113679245,4.487333919124856,4.0787013889091925,38.25250485694704,
11401182,1428.01,CONFIRMED,1.7542195898332182,0.12752673278657822,0.20172102923371668,0.016624575415085517,0.00021732776383528912,0.00024941753769258066,830.0794760406069,62.870056856722094,59.73565413697665,681.5759043266938,AO
11030711,1429.01,CANDIDATE,5.520089462277262,0.3294715062147061,0.29642490797149845,0.6741657625569505,0.012684468049808207,0.012590562476727884,2.244546158899777,0.28364242596213124,0.2556026040674425,1.0328600355759048,
11176127,1430.01,CONFIRMED,2.266686053347621,0.3644467280311435,0.16878465112052765,0.08178887837385032,0.0010501160889006427,0.0008951703001409246,24.93848461902156,1.9075882208798995,1.7976171784885029,20.085449924580665,
11176127,1430.02,CONFIRMED,2.2378247904106603,0.4338853315506059,0.2968820223789989,0.13787958130420228,0.0017702843182381422,0.0015090769201837387,8.775232929910695,0.6712328858827254,0.6325368092938023,7.067570635619789,
11176127,1430.03,CONFIRMED,2.82998323992324,0.4391979979479917,0.3310949495178265,0.31046737120575785,0.003986199544694094,0.003398031431120865,1.7307192980797386,0.1323857406096268,0.12475380115399726,1.3939209348980024,
11075279,1431.01,CANDIDATE,7.993922193169267,0.1675164501095367,0.16504021151837284,0.9602334249696636,0.014515361313978053,0.01857709341512619,0.8269771654886764,0.05863473765102861,0.059577948372013766,0.6218236224088364,HZ
11014932,1432.01,CONFIRMED,2.6875789810812543,0.1065421250575002,0.578916809079916,0.06942693401314451,0.001590217834078985,0.001551381920788486,171.52235925910256,17.306675457314306,16.111571449541493,102.55551484150902,
11014932,1432.02,CONFIRMED,1.5992683831593582,0.0965433265821718,0.0797331437546786,0.11695117372747307,0.0026787564322961967,0.0026133364967996448,60.445997028920004,6.0990255864940135,5.677860361848956,36.1414708390576,
11014932,1432.03,CONFIRMED,1.289242917827203,0.07658567289447969,0.07002722828604108,0.03925135808799315,0.0008990489200413125,0.0008770925662022687,536.6205985365107,54.14523561275232,50.406262864138434,320.8526398260231,
11014932,1432.04,CONFIRMED,1.7756301748153749,0.1387414324824772,0.07665774149391014,0.2178926315751913,0.00499081199770607,0.0048689276195305435,17.41372280044542,1.7570517049795809,1.6357193629728424,10.411897987068,
11288505,1433.01,CONFIRMED,2.119073006994834,0.13325084635817855,0.09913894865788916,0.1377179645759927,0.0023980755477874226,0.0030062556644072608,31.840922692649308,3.5800652275677955,3.3206663788443254,25.15854328064892,
11037335,1435.01,CONFIRMED,3.461216873353584,0.32147157608769705,0.17816938819520606,0.2425366460588397,0.004744388963274258,0.006148379346186433,40.04243896171136,3.4162282229679715,3.5714734537310115,23.38249700845881,
11037335,1435.02,CONFIRMED,3.4343869098525075,0.2073980532075232,0.7775647012454705,0.09793036294262228,0.0019156681640324844,0.0024825651273457,245.60688062157328,20.953997270518414,21.906219409703155,143.42038847539254,
11599038,1437.01,CANDIDATE,1.7052677928560644,0.07804950783479335,0.13858968040975847,0.07136914054060285,0.0016067363642237149,0.0017827398909095141,208.57710089640176,23.93078785798848,22.208968391272073,138.16417868074774,
11193263,1438.01,CONFIRMED,2.9037834335975106,0.11400513735691785,0.10939677486374984,0.07619417135163399,0.001080764211612483,0.0012195421934115215,684.6830702413897,58.231808436376184,55.22626724996343,263.59582612921594,DesertAO
11027624,1439.01,CONFIRMED,8.239537957723353,0.22906546584346066,0.2647263627922223,1.1411641617988413,0.023798220689681574,0.03367161957205158,2.819252740869137,0.24273029364574905,0.2659614670946424,1.3430921386248427,
11032227,1440.01,CONFIRMED,1.8901408911771396,0.1472832487593126,0.12571246906170666,0.0736071253012807,0.001822872194666409,0.0018611903309382679,274.1361916124229,41.5379660946806,36.874937874612,153.15178903132107,
11356260,1441.01,CONFIRMED,1.6243075747966185,0.2618391839576676,0.19368579910811448,0.07714847701852895,0.001549643729275743,0.001676921475947028,82.68314548181141,7.978349439452677,7.579744018090928,59.283700833187446,AO
11600889,1442.01,CONFIRMED,1.1654088066056083,0.03865264855160935,0.029461601604977287,0.015039522732511896,0.00026949164030661536,0.00027966430014311083,3849.5308118847893,301.9019156038232,275.1719837055041,2433.2227598082254,AO
11043167,1444.01,CONFIRMED,4.589070877507244,1.0155672783561478,0.19521283741041667,0.28221647535255795,0.004509839525512947,0.00512262270576411,82.83430426286576,8.314138089756348,7.778311194145318,43.50061337564287,
11336883,1445.01,CONFIRMED,1.5636613618615114,0.2500845213889024,0.06187144023840576,0.08052207215952506,0.0010060541815271515,0.0010375188810949623,533.5968682342999,39.863134532038345,41.75764070665339,381.12879887229803,Young
11336883,1445.02,CANDIDATE,0.9480490919944966,0.08861714299717062,0.06419549357113526,0.3106573066285467,0.003881408158615096,0.004002799845221164,35.84924484057672,2.6781711788469305,2.80545189919028,25.605809254053746,Young
7532973,1450.01,CONFIRMED,107.03496916022374,13.451553913672704,12.322765444629647,0.036226557635296655,0.0014409694922501333,0.000784820923842753,5264.393651638399,610.5888080211673,468.719721306473,2105.7900046743857,
4760746,1455.01,CANDIDATE,23.911505660667075,2.6656401878656633,2.4211236716097098,0.12485827617975813,0.003100364266311987,0.003540434359309453,151.97666899202872,34.977931638636996,30.236115717244516,86.17884346192203,
7832356,1456.01,CONFIRMED,11.68380628732706,0.5179279487292908,0.4844911272824458,0.07927154875998252,0.002531451940609009,0.0020546000948846142,355.93327822129646,44.53804811328386,38.90577841596233,153.8351461438646,
9643874,1457.01,CONFIRMED,9.859759609034644,0.4837792530666472,0.5010130130738422,0.07538301420286615,0.00182927178616746,0.0014969184121122244,150.60579652063606,18.824212214004923,16.637626971759232,72.76647363693581,AO
12120943,1458.01,CANDIDATE,8.537254869682503,0.6933791547307347,0.5960783941553186,0.0833291474493698,0.002411906316947757,0.0020927701181534075,191.61154278768262,36.92849861377303,27.650629395116464,85.55721432217892,
11702948,1465.01,CANDIDATE,12.710122092176332,4.075556390586591,2.0040882288136648,0.08870980782848599,0.0022541700918647595,0.0022340532323728967,142.33274972431872,12.503597713844554,11.88010688318828,84.19293776688029,
9512981,1466.01,CANDIDATE,10.474992638981346,0.34306081566796304,0.3319566364880383,0.7777704141436529,0.01150903851032495,0.01255064102617865,0.4386323626922245,0.048656722918252175,0.04407659512460508,0.3722628820212722,HZ
9480310,1470.01,CANDIDATE,4.4007166186207645,0.3957667883577979,0.3535863537385326,0.11944169163203534,0.002702217353407041,0.0029330970055700322,62.73044836796807,10.14448429000968,8.387524969772818,43.32297174065945,
7761545,1472.01,CONFIRMED,6.435875653190252,0.2078440517744045,0.18943824197835815,0.3779523380310144,0.006022474118080487,0.007272891462125708,5.934497254176955,0.6008302570385577,0.5424972058064674,4.569646110276008,AO
7499398,1473.01,CANDIDATE,7.742468360080316,0.32236535812248074,0.8193713663665303,0.15174114943544045,0.004154581351874413,0.003322067778302011,33.03258558020061,4.453108426719113,5.572673454600719,17.289062247857363,
12365184,1474.01,CONFIRMED,12.491090957660258,0.4089374208042963,0.3816950873184491,0.3736637136030915,0.0055042678732521,0.00570759024466221,36.301351946424774,3.316747776108872,3.0518561785929483,20.7027674541808,
4770365,1475.01,CANDIDATE,1.7253114947273798,0.09459918712932308,0.06524249972215637,0.023506687069277526,0.00030605622458202,0.0002563196934503299,287.10580590685015,25.28064825663269,23.098841350278267,229.06556261555963,
4770365,1475.02,CANDIDATE,2.183858824853942,0.1174970587554032,0.07473905012325968,0.0768452097409826,0.0010005218915794588,0.0008379292595927317,26.865271016592263,2.3655790078937877,2.1614214026426284,21.434287616711572,
4770365,1475.03,CANDIDATE,1.3406533078439609,0.08501955824539369,0.07810288026907934,0.048228181818449435,0.0006279292335416285,0.000525885831419949,68.20607333309154,6.00577808276178,5.4874587800192725,54.417786893908165,
12406749,1476.01,CANDIDATE,4.656599713156216,0.17935209253992826,0.27703607128269353,0.2670639612376804,0.004483750773092979,0.005529828879877895,5.530884992111851,0.5805614691477674,0.5623108931217145,4.631798676745576,
7811397,1477.01,CANDIDATE,9.263888317336946,0.5864203006905282,0.571591762955956,0.5591937904230029,0.010234366424249698,0.01054079946814312,1.2819775399128674,0.14175888805710096,0.12982806000920047,0.947426534776261,HZAO
12403119,1478.01,CONFIRMED,4.9849715865815405,0.11607228597549198,0.09961824017874002,0.3424504881918062,0.007046934835628759,0.007504826158075012,6.317997398915901,0.4829947100425599,0.46606391974124795,4.402731345705395,
7512982,1480.01,CONFIRMED,2.783049851296341,0.12420778760057236,0.12658260333955948,0.1312553046153408,0.0022412208224752927,0.002101261837440834,15.47013195860274,1.7382852687470307,1.551316094212604,11.952317083456304,
7512982,1480.02,CANDIDATE,1.048817372395337,0.09801369799397486,0.06858282037811504,0.06439811182771435,0.0010996157269759503,0.001030947311174215,64.26603094920236,7.2211856856916015,6.444478239369682,49.6523224013572,
9597806,1481.01,CONFIRMED,2.6229801166528635,0.10495337604946783,0.08758408786315695,0.05627645505813648,0.0009023757994644584,0.0010678325114629036,216.42145793573272,23.38818304847976,20.74128294962214,172.45717932122534,
7898352,1486.01,CONFIRMED,10.817450551405122,0.5124061336586524,0.4821332626895874,0.5044322652251452,0.009145902287502929,0.01048387959360607,4.6001919544214624,0.5784759494269542,0.5229125257648453,3.292569475269109,AO
7898352,1486.02,CONFIRMED,3.283522814813842,0.1862302431788291,0.15047665578039776,0.1932586125894123,0.0035039875998313995,0.00401659484905274,31.340358122942995,3.941062375932184,3.5625178256242185,22.431739266971952,AO
9589323,1488.01,CONFIRMED,2.3078918842095257,0.1100681397806636,0.07923614921530457,0.04652910923834686,0.0007350629957264738,0.0007864222220059689,175.1478706150808,18.494265969709293,16.53205332345802,130.14509417191135,
9823487,1489.01,CANDIDATE,2.066038222574905,0.05871607660122272,0.1255118355663619,0.11252238108390317,0.0016963222143841555,0.002035093452486381,21.571916284758625,1.8842136534164031,1.879867458269853,18.102818201689047,
11821363,1494.01,CANDIDATE,2.0346708302492442,0.11427108871598575,0.1060012731688995,0.0721447253547635,0.0010499032619799113,0.0009119138878032703,44.23838530363242,4.691775148849453,4.197484799854112,33.072243907451856,
7629518,1495.01,CONFIRMED,3.5805825196257723,0.21459762397929685,0.2133240464477726,0.12858881709430725,0.0023935755928441763,0.003059254081361119,124.94431494507452,19.351555782270573,17.4994520255567,92.95993168259274,AO
9636135,1498.01,CONFIRMED,3.2344387223024826,0.5769433444512161,0.3503973782900542,0.06337728164500142,0.001744992536223684,0.0016152969040011287,403.72301205318365,77.27367147821485,65.89551168500914,179.02710068902226,
9636135,1498.02,CANDIDATE,1.7526306027970735,0.15349752705436967,0.17230509727184173,0.03526613461747435,0.0009709968730344736,0.0008988280538995781,1303.8721169200612,249.5646338877697,212.81749577814185,578.1895948272232,
7841925,1499.01,CONFIRMED,2.1795762402528016,0.0720188422328122,0.05257941606480595,0.10876020217923726,0.0016656743975860565,0.002402910599154858,42.066330893248974,3.1954583400673746,3.453903256348468,34.18709833122391,AO
7841925,1499.02,CANDIDATE,0.5725686597606903,0.044407053676318836,0.03512474329077088,0.016547672404296325,0.0002534294196383409,0.00036559860195761984,1817.1920035952082,138.03821827363166,149.2025871069854,1476.822922143496,AO
7841925,1499.03,CANDIDATE,0.8231626078305184,0.057162550038550086,0.043242495013174134,0.06276293466089516,0.0009612212636682443,0.001386662784605362,126.31884964665821,9.595479723368028,10.37155083690878,102.65870215580043,AO
7439316,1501.01,CONFIRMED,1.4803075629272162,0.07375852940975959,0.054868756253454415,0.03303442033077171,0.0004753540782080747,0.0004805856552421801,172.72973787775578,16.068499770763303,14.343953730040676,142.04306589310534,AO
9813499,1505.01,CONFIRMED,3.042055066082611,0.2860155868824466,0.7899585173676701,0.05708636261707203,0.0014235495408740125,0.0014352401512980715,360.254338089643,58.65501701887476,51.16691729550211,207.44174162419662,
12020218,1507.01,CONFIRMED,2.5882830392431746,0.1413649084571131,0.12208792137280662,0.14885858813840555,0.003396054317654789,0.003431235253439648,47.00237580380677,5.50661819603014,5.046977768960559,30.32948267192161,
7690844,1508.01,CONFIRMED,4.0837688923189335,0.5229936282237214,0.5667064061237657,0.15979322147859631,0.0035780180876731297,0.00394734292841031,77.74603764656156,13.593576349294406,11.771855092052624,48.78864524071149,
11870545,1510.01,CANDIDATE,1.5198704555922633,0.3556557956619758,0.08421290026422754,0.015463116009332731,0.0002429203087363629,0.0002599773952100425,933.9615297716772,98.69518161787347,90.37120537334421,790.514434949817,
7901948,1511.01,CONFIRMED,1.6644020598996805,0.2633092844137581,0.0959516947082832,0.03573446348704593,0.0005305664769552822,0.0006841524037520281,557.2919472313897,55.79738750917943,54.70897310714565,462.9984721622018,
7871954,1515.01,CONFIRMED,0.9691697983579866,0.0439594207923243,0.033409376567679235,0.025012595321130208,0.00030410508406730703,0.0002718863862345143,138.93099502117065,13.449845807297898,12.36575850095593,120.39608808048048,AO
7871954,1515.02,CONFIRMED,1.3592825986522188,0.1469898998397043,0.16164475706227302,0.05924510049449973,0.0007203065521708043,0.0006439930004251247,24.763485859008807,2.3973416906665204,2.2041106505134103,21.459767305392436,AO
12418724,1516.01,CONFIRMED,3.1011414967520534,0.10855939984027543,0.3014156791503633,0.15069843650580034,0.002377846886891455,0.0031553727901816138,64.56765166442604,6.527882760824393,6.2433503105261146,49.99029305449216,
7456001,1517.01,CONFIRMED,3.601810061571774,0.11073284490947548,0.08949692301758516,0.2316630642226841,0.006887275467592552,0.006851517140036501,26.97529830930863,4.657288748649223,4.351842999964956,16.081313939228416,AO
7549209,1518.01,CONFIRMED,3.2005233604271512,0.23624181493495355,0.5655396785939929,0.18323657299271556,0.003258838873238377,0.00396190652004431,44.96201121464064,5.7938955497437865,5.561568766905557,34.058043936331856,
7663405,1519.01,CONFIRMED,1.4681973558456125,0.09651706084422496,0.05891292874235305,0.05574125846132045,0.0009990957360941153,0.00104641217045117,143.37643857521402,15.077860992644794,13.519642349278712,102.6160863116539,AO
7663405,1519.02,CANDIDATE,1.7181052794667977,0.12249512782698264,0.12185962369696987,0.27746799693665924,0.004973284848527485,0.00520881583139808,5.786361060144671,0.6085096750020179,0.5456233632543345,4.141361941186105,AO
12266636,1522.01,CONFIRMED,2.589829037694491,0.4118611396045245,0.10923424872201618,0.20225864830891105,0.004984956613356511,0.00518766202063991,28.16418776938438,2.515911453537235,2.3853969777216286,17.422455698163684,
12266636,1522.02,CANDIDATE,1.0623715157549565,0.07324743932786715,0.07246611007105525,0.1059350992229154,0.002610923740232207,0.002717092827787065,102.66719028085085,9.171276905685302,8.69551121476148,63.51024886531508,
7869917,1525.01,CONFIRMED,2.7624605362410577,0.07169394091483296,0.36965513694106944,0.08566886243045667,0.001470128352796861,0.001329758660737147,661.3411047606334,51.350872322444474,48.30648606191903,441.6584793601315,Desert
7869917,1525.02,CANDIDATE,1.7044897509659755,0.19011075289881446,0.2705128609282547,0.11376725669834713,0.0019523136413721793,0.0017659043402217215,375.00490200456284,29.11784725541892,27.391567524677587,250.43671651390326,
9824805,1526.01,CONFIRMED,1.7668066612623716,0.07849503126618873,0.3618715717492106,0.05383446259189489,0.0011348551740123693,0.0012036380585756243,463.2050628146582,53.81854267745108,49.51381355572614,303.1410010343725,
7768451,1527.01,CANDIDATE,3.807712464970271,0.10685236960891742,0.7285406434178839,0.6374717982246731,0.011470281423393971,0.0132692345161042,1.8506471829716864,0.16776813970554227,0.16074927040509512,1.3823674145882,
7691260,1528.01,CONFIRMED,1.1634552183422953,0.057304628391866876,0.042714207926510685,0.04669332677935318,0.0009844835221838946,0.0010389256106081754,236.2971536948821,18.901394313711744,18.00535067575975,166.29541276922222,
9821454,1529.01,CONFIRMED,2.0997509884109844,0.4010693971310673,0.1455767853223804,0.1400800970667638,0.002892362055893664,0.0033805672172558263,112.05127197047014,9.85311289432966,9.973740813995931,66.59042904769785,
9821454,1529.02,CONFIRMED,1.452752527072689,0.29780172589775034,0.11377313249324815,0.1062116905559412,0.0021930501967999108,0.002563217648213207,194.905913488939,17.13885049461767,17.348674926904852,115.82972843523245,
11954842,1530.01,CONFIRMED,1.947203070590402,0.07699970480061234,0.05569179968841205,0.10798784555609116,0.0025354439864141765,0.0023688925792109327,170.71110434121272,14.863324632502044,14.033230720018462,93.02283494057502,AO
11656246,1532.01,CONFIRMED,2.5423572656344446,0.13105459678191236,0.3763062151403437,0.147610317149292,0.00202301574427145,0.002171228872752014,134.416956093807,9.549503792599786,10.882798431437173,92.37992428235175,Old
7808587,1533.01,CONFIRMED,1.2395590584060503,0.05353916053287542,0.03731547793375544,0.0658169493887908,0.001114824897242741,0.0013563836279459015,258.4246253425113,20.031775704652876,20.101923264600266,199.8177393502972,
4741126,1534.01,CONFIRMED,1.8773832607736525,0.07209224524441522,0.05636500698631367,0.15788670338406113,0.002520790577803666,0.002520019301531927,111.91059041079778,9.504763652471516,9.603632556336512,78.63512094249589,OldGap
4741126,1534.02,CONFIRMED,1.1742412271701668,0.04447947655142488,0.07190087210912711,0.08196223845589448,0.0013085943151307908,0.0013081939297461705,415.27394076805933,35.269947682991656,35.63682698426414,291.79648178687887,Old
11669125,1535.01,CONFIRMED,1.7284248757822305,0.06637595121303869,0.048698887477151516,0.3197923723379429,0.00747093993597577,0.007137589323892986,8.284734872656681,0.6846849565696894,0.6304995643240724,5.383166689617667,
12159249,1536.01,CONFIRMED,1.2227647163560016,0.05650196123142503,0.05196266479796434,0.05071572053711529,0.0006891580364934625,0.0008879310061202275,976.1755495105303,63.06581459752697,72.5312040902859,597.256367284334,
9872292,1537.01,CANDIDATE,1.511473629049786,0.27051527310499385,0.08316844038113375,0.09657484928812048,0.0035425464376966915,0.001923762765998648,420.3196718052423,42.520951697947076,31.657781299123858,168.12503737513495,AO
5283458,1547.01,CANDIDATE,12.329678707960491,0.6362583059281708,0.5787586910829896,0.18798682451265888,0.003545159345960681,0.004003505841504656,22.870480975166416,3.1298867631857226,2.82631075884428,17.901982667225944,
8053552,1549.01,CANDIDATE,32.97868719987638,15.114104988809213,6.525373404776428,0.1991032604587084,0.006146899253918072,0.005237171071069538,93.6601426753959,12.53750750320089,10.894152708156762,42.02455166839024,
7984047,1552.01,CANDIDATE,9.260931389491047,0.2569158877158533,0.2475325058975261,0.3247012247652322,0.005351790532989497,0.0052664173510139425,2.5178856346257947,0.2553506142551277,0.22356770988566305,1.9558792600382522,AO
7951018,1553.01,CONFIRMED,10.840427628693442,0.5601266563275366,0.4869761888157265,0.288309218075976,0.005937556716205826,0.0074668560391683144,28.89449242262247,3.030242234236621,3.2503039983043216,16.434856079669014,
5371776,1557.01,CONFIRMED,2.765639020304088,0.10366011048011244,0.09710508812430353,0.03854345837573078,0.0004835677829136724,0.0005270917973205693,125.7612672695097,9.196673369717887,9.280542261485063,105.41335933149175,
5371776,1557.02,CONFIRMED,2.3689163487407328,0.09942424578936923,0.06604961597874894,0.07890570068394649,0.0009899541049722958,0.0010790559393647145,30.007616667278093,2.1943978076041,2.2144095775896617,25.152447546911386,
5371776,1557.03,CONFIRMED,2.2930570416361893,0.275292917813518,0.21602505359903587,0.05301185214171797,0.0006650888356347067,0.0007249508384216989,66.48172947165646,4.861677720044179,4.906013699582968,55.72512578738798,
5371776,1557.04,CONFIRMED,1.0747847479699553,0.046531419972350996,0.06064234246983511,0.022797179967738588,0.0002860143416019493,0.00031175735541492987,359.4893339112227,26.288745804451338,26.528485532437568,301.3247174920113,
8046659,1560.01,CANDIDATE,12.721611390702314,166.60709649179663,3.001439960974257,0.2070839234616081,0.003841912667014236,0.004686256720291074,60.30277175536599,12.045213294418616,11.95000991390103,59.92055874690422,
5308663,1562.02,CANDIDATE,2.9897908494155336,0.22682365388451134,0.4822673787991236,0.15027941862736655,0.003120790034035887,0.0035890777819055147,82.09643271810745,13.679910511361255,12.431002483860604,57.0013873350085,
5219234,1563.01,CONFIRMED,3.2554821527043907,0.10818330368332696,0.4030094538514761,0.057150433631588275,0.0009037108317415457,0.0010508143815320095,116.73102223204904,13.455607027958177,12.320879596975749,94.97353798735527,
5219234,1563.02,CONFIRMED,3.2334365836333365,0.1047597477381981,0.7011173097101715,0.07525278905046091,0.0011899605458482476,0.0013836590291541886,67.32558682914521,7.760633142717836,7.106169670503379,54.77677703813738,
5219234,1563.03,CANDIDATE,1.7108226131258546,0.05847215808767084,0.13184068325026466,0.03993723555798127,0.0006315212423291861,0.0007343185209926864,239.03932234902996,27.554107961163112,25.230437092289748,194.4848055597187,
5219234,1563.04,CONFIRMED,2.5717236986535355,0.5046440101424737,0.15520379733742448,0.12020923586929692,0.001900849794516216,0.0022102648589534773,26.38454903956057,3.0413519651028045,2.784871117570162,21.466735427936275,
5184584,1564.01,CONFIRMED,10.090141203659638,0.8076502741488156,0.7502185182826463,0.2943469848805809,0.008899783399864858,0.007858035574621076,39.52117540742198,7.223398979852197,6.279074168174829,17.932375176662298,AO
5438099,1567.01,CONFIRMED,2.2872055547634504,0.4442501144569541,0.10627503553864504,0.06700648651114839,0.0012260855259663061,0.0010730991449117665,73.17116243398966,7.511672849119357,6.640183992207018,52.63064752947065,
5438099,1567.02,CONFIRMED,1.9433476177332647,0.06075380959164205,0.3351032810108984,0.049851962066543735,0.0009121918277943347,0.000798371933287323,132.19320597136672,13.570812375632002,11.996354596677243,95.08409867816778,
5438099,1567.03,CONFIRMED,2.3776016310508874,0.3819038832330664,0.2508504227623084,0.11988351892652956,0.0021936301433278325,0.0019199171569415875,22.858866040672805,2.346666608448209,2.0744111686130973,16.44195447346317,
5438099,1567.04,CONFIRMED,2.9310675702531497,0.09532106866525482,0.4768699524734678,0.2259781510399919,0.0041349511172828176,0.0036190073563594108,6.43340282221794,0.6604462172604681,0.5838226039765569,4.627426230336467,
8009350,1569.01,CONFIRMED,2.612465564319863,0.21396203500543304,0.40421140155219293,0.09854745575823193,0.001382942797585426,0.0014655652804410756,18.500446646871218,1.7522380086402112,1.5415500465055845,15.888127907679033,
8082001,1570.01,CONFIRMED,3.319874692915703,0.14089751145148344,0.4663614034375486,0.0673490031528413,0.0013542368506653125,0.0016209056226049235,255.1501182607148,27.74289265965684,26.78953786427957,181.21703439385655,
10004519,1572.01,CONFIRMED,2.738151832946921,0.3461093813426025,0.1748210889728689,0.08295491074946078,0.0018965228430608922,0.0015901834574669248,118.85864250441713,13.69492930834806,12.16873939850368,60.061610386422444,
5031857,1573.01,CANDIDATE,5.237274627918854,0.17307712926155197,0.15641975244797954,0.17502678130087854,0.0019535453559066536,0.0026055464686426124,65.78140101605182,5.783163073543552,6.005615090040704,56.149922008250606,AO
5031857,1573.02,CANDIDATE,1.7057218882955447,0.08316249701655337,0.062368765688860864,0.07626921680912026,0.000851271870609604,0.0011353861847162106,346.42845580672287,30.45621138142752,31.627723500908534,295.7056322081004,AO
10028792,1574.01,CONFIRMED,10.275648729125217,0.3177346498338229,0.3210073021923644,0.4645672416507745,0.013729868149812249,0.010921596642745382,10.20770248318336,1.08883834601483,0.9771327335321492,4.312988083230022,
10028792,1574.02,CONFIRMED,5.412535300059396,0.4148581181371599,0.7877248082761176,0.6530781590929832,0.019301140014490247,0.015353335415461031,5.165291663014114,0.5509729255830775,0.4944477611925106,2.182454026818356,
10028792,1574.03,CANDIDATE,1.6606889452813216,0.07406170136167049,0.0925947816325816,0.06376101428112357,0.0018843995951425847,0.0014989694079341313,541.8944900510702,57.80296808562378,51.87287206811777,228.96283290080808,
10028792,1574.04,CANDIDATE,1.497632708836082,0.5433739496420106,0.1438024561722583,0.08498535905439675,0.002511666228070364,0.001997936629546013,305.0260578466336,32.536613953797996,29.19863247350824,128.88049536460323,
5299459,1576.01,CONFIRMED,2.8421893262985862,0.25098739281977195,0.17979841196213595,0.0924259141028556,0.0014045032983685422,0.0017952686730185806,83.12248516334694,6.118322372618822,6.014749632001932,63.48397673358993,
5299459,1576.02,CONFIRMED,2.561740956776402,0.2602051971501406,0.18920389545788305,0.1076051612790692,0.0016351669954738845,0.0020901083557829233,61.325319931019656,4.513917941025467,4.4375050253194495,46.83660715906405,
5299459,1576.03,CANDIDATE,1.0616682825879766,0.05253318356213947,0.2340227049695213,0.15827004916720736,0.002405071589075625,0.003074217536820174,28.347094632345534,2.0865194390345456,2.0511982384368665,21.649813435778118,
12506770,1577.01,CONFIRMED,1.4947691833136174,0.07719636561334282,0.06013030153485911,0.033339811395602686,0.00037091042962331567,0.0003342463214455124,108.93430485647842,9.117019938947164,8.057992452351254,93.5113467140779,
7939330,1581.01,CANDIDATE,8.221617243729291,0.8655814516440966,0.9688582518547788,0.18907742436886504,0.006193100943254303,0.006321534750955146,78.89475033956614,15.36970295940385,13.069791582615366,24.76344182754574,
7939330,1581.02,CONFIRMED,7.982911089532576,0.6948294229628487,1.3766404412706024,0.5449532225879891,0.017849568590431016,0.018219736603978447,9.497493637124094,1.8502328242335653,1.5733653082844148,2.981068197543417,
4918309,1582.01,CANDIDATE,8.931253598202176,0.9031392499512532,0.8077495244718222,0.6152110178140773,0.014743025784395838,0.012256424729753879,2.5460927165451794,0.2850187293722598,0.2534550367460672,1.1601338494915523,
12602568,1583.01,CONFIRMED,3.806484793294685,0.1697570287154379,0.7393211179452425,0.08120158044299912,0.0019160977123348325,0.002139617867000833,328.491046414658,38.629093049175175,36.01647196415678,170.57625612721804,AO
9941066,1584.01,CONFIRMED,1.469239272737746,0.2959139523364053,0.11539436604999445,0.05469126949827532,0.0007106962881452192,0.0006339811084916978,38.47472527340037,4.141056387048323,3.748912706622869,32.29395863941248,
5470739,1585.01,CONFIRMED,2.9496016990048126,0.15546646625975946,0.1337133085553363,0.14003357943926573,0.003510017679318156,0.003628612244997161,61.33338209335061,7.1427656294945026,6.605518622735198,37.32391723693773,
10022908,1586.01,CONFIRMED,1.8612263984638773,0.2582004634663705,0.188396284729144,0.06468615658159996,0.0009948466655651652,0.0009376760434503746,54.836589292870286,4.3466870662796415,3.896305397461637,43.048918054208805,
9932970,1587.01,CANDIDATE,29.335516405452925,606.4928618378282,76.30721791877751,0.2567280360038565,0.004752762870890184,0.0048129573946212685,5.647300707613879,0.5634607680254046,0.5141460086855407,4.16529926836489,
5617854,1588.01,CONFIRMED,1.4798950431280145,0.07494135440623573,0.15971588602491854,0.038136698925445134,0.0003931695451898268,0.0004325198807884585,66.9095099565149,6.071557131188857,5.604490940518595,58.29130869493486,AO
10028140,1591.01,CANDIDATE,2.9708241392869668,0.08752413261271844,0.7996432952817505,0.1331308084073427,0.002071615967942247,0.002822186598228857,23.106336837465808,2.244859509812539,2.046733544045794,19.23728976364755,
5289854,1593.01,CONFIRMED,2.066074024415061,0.1398930992122315,0.1342996834328566,0.08685622795191113,0.0017035236720338806,0.0018781181520648054,101.70369598816124,15.212232057940572,13.291110234806139,79.0812482574435,AO
5289854,1593.02,CONFIRMED,2.1165312265628216,0.15432246890360088,0.12949789083729335,0.1181555440349438,0.0023174016963410193,0.002554912648768668,54.9579413963401,8.22028099269688,7.182158440802756,42.73337920568701,AO
10027323,1596.01,CONFIRMED,1.5096400780244217,0.0639117523448351,0.045148613638019384,0.058930607075408974,0.0008348377586110072,0.0008156792674821902,68.11439031400118,5.4124880961884605,4.963096032642258,53.445315648408716,
10027323,1596.02,CONFIRMED,2.846242974107481,0.6961196590608514,0.25336870377144066,0.4015379524742449,0.0056883692069765604,0.0055578281938778,1.4671263035593232,0.11658041180833945,0.1069008872283485,1.1511668537051183,HZ
5039228,1597.01,CANDIDATE,3.2660189622479256,0.1259171943614987,0.10468376493498374,0.0888748531625303,0.001296868043755414,0.0013796613790519813,716.2473720049122,63.69166161421903,58.06229211281975,477.2905161272105,YoungDesert
10004738,1598.01,CONFIRMED,3.243989717343134,0.09848737074810417,0.4154551703339445,0.2739777054019621,0.005007903559986629,0.00605343868174952,7.718354411201874,0.5751212437262282,0.5990435179095953,5.86885994915246,AO
10004738,1598.02,CONFIRMED,2.666144807858556,0.05951582842173193,0.4629875112248402,0.3817144803747675,0.00697717112455227,0.00843384399505503,3.9762885650251807,0.2962869948255642,0.3086111069192965,3.0234787705110513,AO
10004738,1598.03,CONFIRMED,1.4107437051321867,0.1341382128070379,0.2874221757787072,0.10775943430974606,0.0019696816663932475,0.002380905899461761,49.89356761349641,3.717742052451536,3.8723822174968143,37.937926284157605,AO
5438757,1601.01,CONFIRMED,2.9328603509003237,0.10713632029551597,0.33314336931159605,0.09245386525706334,0.0020836936758760038,0.001887775226697396,269.89463603427026,27.595740780049248,25.269501793659266,88.35049480137127,
5438757,1601.02,CONFIRMED,4.086494122032558,0.17277788731388344,0.7771736370130733,0.3079499855343217,0.006940472131806911,0.006287897147688079,24.326746105795394,2.4873209676857195,2.2776472026769867,7.963404115528427,
4860678,1602.01,CANDIDATE,2.360402723168963,0.17579562121744494,0.13038563912519865,0.09956695839729078,0.0016160514552802222,0.0013841858725874847,384.2739024242065,52.07080169714408,43.13791057764902,255.35948806098096,
4860678,1602.02,CANDIDATE,1.4515290615467429,0.11568710377091727,0.11690909920410487,0.04502102006133218,0.0007307272476835753,0.0006258849941160705,1879.4929887646756,254.6795565290879,210.9885693167571,1248.9694574557125,
5177104,1603.01,CONFIRMED,1.426746203349012,0.05009407996654176,0.06372918729233726,0.041823944533511334,0.0006877134432054854,0.000910840694186808,801.4421446781861,70.48640999171604,69.56264896777768,607.5866745498572,
9886661,1606.01,CONFIRMED,1.4439830126573017,0.059023833450457926,0.04008936893615071,0.056439712932403414,0.0007894273970446945,0.0010117649637468623,194.1751785497254,13.776009939118097,13.64815147670264,154.2699522875277,AO
10055126,1608.01,CONFIRMED,1.6235462663370714,0.060861506818412486,0.05183461274403397,0.08858689640904112,0.0015124283246367575,0.0017921172529039497,208.6677839925647,16.244822777419177,16.58016047599692,153.33218997669934,
10055126,1608.02,CONFIRMED,1.581504702700011,0.26076270632780657,0.12827535803529475,0.14761701492337898,0.0025202390788884076,0.00298629947612086,75.14871167544587,5.8503401128294685,5.9711071783761245,55.2203905876254,
10055126,1608.03,CANDIDATE,2.0128016849531494,0.0684414309169667,0.14148388985139304,0.7631983886349175,0.013029958982739004,0.015439548080305716,2.811379591322796,0.21886641138472587,0.22338441328214936,2.0658435209561747,
5009743,1609.01,CONFIRMED,2.1229722878491724,0.07905257748847361,0.05886361030999415,0.23175288378334075,0.0049613714300282856,0.005071538242467805,24.370270791560888,2.1298521778861748,2.0458499391058056,16.581367975355544,OldAO
10963065,1612.01,CONFIRMED,0.7125625584880585,0.01771084109785936,0.04485763265037224,0.03676860536256018,0.0007659905253044718,0.0007895338706220753,1483.4770038473655,113.27037474527188,113.19305278989624,944.490720201893,
4278221,1615.01,CONFIRMED,1.3745203655853857,0.05738378577209214,0.03771751742389727,0.024311029440771525,0.0005303325442447841,0.0005343103467913077,2796.365326902728,217.75328314926182,202.31985249467186,1341.1146184993113,AO
9015738,1616.01,CONFIRMED,1.6480367497311967,0.07379667803760008,0.2604093029098098,0.11972275057256032,0.00169772154211979,0.002216700214787849,126.60484248166284,8.479935182470378,9.311624557766088,93.90778190494349,
9015738,1616.02,CANDIDATE,0.7624951602211455,0.17194365284936122,0.16143496737706994,0.22029088730790936,0.0031238267878330108,0.004078750917791293,37.39474919465231,2.504684076816741,2.75033667203877,27.737153515830894,
7215603,1618.01,CONFIRMED,0.8007433052529634,0.0572338973185484,0.042658118669939626,0.037588188246633535,0.0006051239485207823,0.0006722666050482565,2084.9353276610063,159.01324292295303,151.718094872816,1300.8227919246604,AO
4276716,1619.01,CANDIDATE,0.70300182204438,0.046815783966038665,0.03933393872982795,0.13196812664999746,0.002199947946381382,0.0016187827120163426,14.566394279246804,1.051592647594897,0.9268670524782856,10.415047685246092,AO
5561278,1621.01,CONFIRMED,2.4372674824479934,0.08749810332788373,0.07116740115090234,0.16339224469645766,0.002620714879075445,0.002499615419947809,213.5277025848172,17.83658396348395,16.609770087405806,121.87505329004979,
7287683,1622.01,CANDIDATE,3.2898998975721336,0.3969015817259804,0.16637948475068215,0.399466165418444,0.006648193455322409,0.006431656028520732,74.08291738224088,7.337979999079925,6.639659271032606,65.06733231969204,Young
6387542,1626.01,CONFIRMED,4.286313015555082,0.3058238375417523,0.6038871469970335,0.03896661392626689,0.0008969901388064004,0.0011749485188540327,2299.9321592633323,361.2579002925706,322.107531928953,1172.2951119963102,
6975129,1628.01,CONFIRMED,3.832552031451787,0.7187274275390455,0.17175992234021506,0.15862580392109085,0.002316861632285827,0.0022230701462741084,162.35628514080275,15.585613239068305,13.280973463448019,97.39104455227297,
6975129,1628.02,CONFIRMED,1.4948162854901883,0.07263033869033905,0.058812442075080226,0.03179930333385487,0.00046445524437358887,0.00044565310871400916,4040.001878286488,387.82549601080206,330.4778608106003,2423.435610011891,
6975129,1628.03,CANDIDATE,2.5694561022112428,0.11378858898591455,0.09750672538946847,0.2447214812602745,0.003574360683006664,0.003429662974886876,68.21385482094804,6.54828214647076,5.5799897139391295,40.91876435943183,
8685497,1629.01,CONFIRMED,1.6402275797550954,0.17984701049625101,0.19768643572932895,0.05505938984003091,0.0010442288044002336,0.0010771574200088931,573.3785183943393,48.25625443039391,42.30758388465117,354.5330454194466,
9277896,1632.01,CONFIRMED,1.8847417030014528,0.0928073306152574,0.40797854100930797,0.05975835018298008,0.0007565781602357753,0.0007508400621660174,1020.9387251055502,81.10896601353619,70.44415053877549,752.5495429547881,Young
9401997,1633.01,CONFIRMED,1.8700015350816408,0.1111029539743404,0.08194597121478753,0.1933403917332943,0.002798165447801563,0.0035666593485506413,14.199895834658403,1.2031300496962307,1.1804241745160895,10.991343805883467,
10749128,1639.02,CANDIDATE,2.3866648351199826,0.0901101361868827,0.8224619467648376,0.10465507954430583,0.0015155262740919016,0.002560695306396737,690.3374265624542,58.886119988554974,61.17760134040898,397.7505905608593,Desert
10879038,1641.01,CONFIRMED,1.6648903355921485,0.06093917457212662,0.3806378164133727,0.05613121509993526,0.0006700747777697348,0.0007320501908527174,310.54943138551056,32.08151136560795,30.230382198909933,270.63788867994214,
10990917,1643.01,CONFIRMED,1.9140068922206712,0.11166533716268916,0.08392111573616459,0.0996798072665679,0.0016926873728357592,0.0021166097615182193,149.98514835498597,16.579490234761657,15.436938150448002,113.85716111559444,
11046025,1646.01,CANDIDATE,0.899267587545881,0.04061019124693016,0.062141794081034415,0.042615294943001585,0.0006360980158069158,0.0007046684287604923,137.45872771243089,9.83596970914151,9.448852810950664,110.67687801334424,
11337141,1649.01,CANDIDATE,1.963201711781776,0.39089185528196185,0.7712035761684926,0.041511192146013495,0.0003118207484238243,0.00031221988825556033,43.900592600032695,4.8562144144755335,4.2091277906409434,32.83901721072861,
11337372,1650.01,CONFIRMED,2.969852689265685,0.15308971981138494,0.3898106636713045,0.06677216522977791,0.0013647232177400432,0.0014697981062880901,154.34969292063474,15.324244445100984,14.376885887439865,103.71936647205428,
11337372,1650.02,CONFIRMED,4.184144607062112,0.6019948875291329,0.3142822193774676,0.4139556541495811,0.008460634840777512,0.009112049138740743,4.015956969175444,0.3987147975024964,0.3740658907800056,2.698628709524454,
11337833,1651.01,CONFIRMED,2.2213711973458787,0.13457567387108602,0.09924384269017723,0.25471278020134264,0.006523526893309799,0.005185054251351874,13.98865812463506,1.3880765624611109,1.2177551414841263,6.6625219032778045,
11547505,1655.01,CONFIRMED,1.3205205233404955,0.052165388225492604,0.0340569281001822,0.018212199271544327,0.00033293672607400624,0.00038937387124989215,2247.7960013217207,171.66673440928923,168.59728389327518,1676.351114528811,
4570949,1658.01,CONFIRMED,12.991160769365989,0.31760419384368865,0.3363030968501506,0.02766848528995244,0.00047293182618363117,0.0005574547030544689,3412.823449777113,336.3953759800568,264.5628006875842,2320.5521254521577,
4650733,1659.01,CANDIDATE,2.4680955935039104,0.16446033018007067,0.14721972340184475,0.19785284502654613,0.003326050465650868,0.0038720340489908273,55.106401459981015,7.381997769204938,6.669309846035375,42.605724236082374,
4932442,1665.01,CONFIRMED,1.6870788635912406,0.043442864975716936,0.29543259048438697,0.07721599052104312,0.0008543166835287563,0.0011386242627632556,375.0599393026762,33.35495166368755,30.32610554957419,270.18212496628973,
4932442,1665.02,CANDIDATE,1.2220714969785325,0.3748302822804824,0.2565702628062987,0.06944652167772103,0.0007683554324601661,0.0010240559862641553,463.67552891717776,41.23574206099765,37.4912690559477,334.0181836818676,
5008501,1666.01,CANDIDATE,1.9748962671106796,0.0884441156329937,0.0956504409479352,0.02074386690924226,0.0002888897763028298,0.00033387849180589046,6674.620779093494,607.5633107707173,695.7261403061486,5000.691511982805,
5183357,1669.01,CONFIRMED,2.7583062453301412,0.12245215860541225,0.08838193142034759,0.3158029013856093,0.006402155017280784,0.007006488513467457,21.884383622774745,1.9569268187466964,1.9722543877357892,13.271064487864809,
5184709,1670.01,CANDIDATE,2.092137419249951,0.10588749857017782,0.12485889101497262,0.09488808564703198,0.002235284367010744,0.0021866325940547216,166.04837235154767,18.14007601220445,15.84444317161941,103.12324869616009,
5195172,1671.01,CANDIDATE,0.9890025808925846,0.044293858480886114,0.04616101577103094,0.02597385865483135,0.0005761380435923116,0.0006125317174437648,2633.001480330426,238.68625854949448,224.03711786444012,1421.2978426425732,
5269467,1672.01,CONFIRMED,2.2993300514751267,0.41722146334931975,0.2944627324916553,0.18202089638294894,0.002723457723058713,0.00247809834882631,5.965329164594418,0.5777436401610305,0.5470866481910681,4.708674774126803,
5360920,1675.01,CANDIDATE,25.169161437569084,6984.2025039449045,5.622124045261704,0.11362474883580495,0.002512545303849093,0.002704626677617993,58.34745957572995,8.40419897723307,7.4896676393118735,39.20717411564436,
6034945,1683.01,CONFIRMED,1.6567367149289502,0.3453060305757919,0.11201536396507368,0.08306945887493833,0.0019527894188858719,0.0020492857934362395,114.12008873426615,10.108446163327306,9.667990371831287,73.87413693334862,
6049190,1685.01,CANDIDATE,4.19446435172753,0.2374189433655096,0.20678563282350326,0.3548700267795093,0.006430625955061536,0.007334533498900609,19.929790559014307,2.5460113356654204,2.230700673937708,13.026059884524951,
6198999,1687.01,CONFIRMED,1.4649658336719582,0.04004218545523823,0.08591279158420824,0.04343811663044652,0.0006078204322688808,0.0005813637134371741,98.75349637312344,7.666432056572063,7.45766763541448,80.29397871232034,AO
6310636,1688.01,CONFIRMED,1.60746835838,0.08016286221434755,0.06333750210998541,0.019944138741091768,0.0003107472080787209,0.0005299497234227126,7351.526310553863,746.2563250229387,725.1361975091867,4117.184379905558,
6616218,1692.01,CONFIRMED,2.8816452763435776,0.052187520128597,0.2767274166523529,0.06305886841647201,0.0008840347056631742,0.00115812436766239,138.03211918264293,9.015210751813157,9.09923559323516,103.76151557326243,AO
6616218,1692.02,CONFIRMED,0.8486493841481088,0.26731381006938626,0.044345214775427313,0.034965936793142305,0.0004901943746184775,0.0006421761944407791,448.9336564520085,29.320940465282092,29.59422163570333,337.47244381338356,AO
6803855,1695.01,CONFIRMED,1.95736338496608,0.1178908747273758,0.08178195800638229,0.3596134409749825,0.0064436624852963935,0.007018146913972509,18.197825463726737,1.6326777457776476,1.4284830643996909,12.34175055372177,AO
7304449,1702.01,CONFIRMED,1.3399669167357262,0.08024644182203729,0.263264106596592,0.01831724610451996,0.00016515634154694775,0.0001610900151376808,56.345443484618656,5.582031286736279,5.3383793759779605,40.53048258243723,
7386827,1704.01,CANDIDATE,2.5502417704919793,0.14355023738970135,0.34637697557129177,0.09012549226815986,0.0012838713202875914,0.0017920791388254653,78.96280743916469,6.525602395948397,6.640438767176391,65.41038577137162,
7522911,1705.01,CANDIDATE,3.7301461877685558,0.2558824521757593,0.8364848731754397,0.15290551802251698,0.0035872753924894992,0.004027053976229877,102.37567949171272,15.3997151573532,13.836264673634734,54.705269962943596,
7626370,1706.01,CONFIRMED,1.703279603729794,0.062182196127020535,0.3021681814214287,0.028577583322632917,0.00048334968343683165,0.0006372595858543418,568.7775786245503,45.921226400249154,45.29201804547,443.98270445892376,AO
7703955,1707.01,CONFIRMED,4.121720769994127,0.1822691000427516,0.9370306216618142,0.3944037499227849,0.01089367305852902,0.00956430575474507,6.806694920605558,1.070104506190118,0.8130872681081286,3.593741236809318,
7703955,1707.02,CONFIRMED,4.321528272352532,11.244432351867001,1.0169641310843718,0.7764560784344808,0.02144619190129132,0.01882908862758191,1.7562428470289388,0.27610512917497737,0.2097903181607222,0.9272462501753781,
7750419,1708.01,CANDIDATE,3.880770768600733,0.18372421930007501,1.1058257289597755,0.2051559397388045,0.004330757846657414,0.004564572922089689,35.223544159400404,3.4409952582528867,3.3505456471009953,20.694842282624013,
7815744,1710.01,CONFIRMED,2.6078943545212425,0.1359186904603548,0.11643652621892088,0.10959253355851124,0.0027253059942799578,0.0023317016104245692,54.0053380217529,5.859964599551329,5.25032824374379,31.952445213404335,
7955580,1711.01,CONFIRMED,2.1093502499381334,0.09714881374854953,0.09146024073974306,0.2653362279057701,0.004127208935867778,0.0047960605105104035,4.636196701041791,0.3640676692809811,0.3566777127271667,3.663932658027011,
8230616,1713.01,CONFIRMED,1.5037921360613935,0.048725448351405666,0.05315695538771882,0.060824155846204625,0.0006243987156435821,0.0005106360090967897,35.83240641756559,2.4107247623165553,2.1807801090381784,29.049141005143085,
8230616,1713.02,CONFIRMED,1.3658977638833758,0.02679835997501111,0.07439526739746809,0.028936850337099883,0.0002970552042576808,0.00024293304834542548,158.31630297279972,10.651169422423457,9.63521791189501,128.34618347640017,
9836959,1715.01,CANDIDATE,2.507319853517378,0.10532229173152473,0.5442029895744814,0.4288524239269264,0.01054475879203891,0.009767700414606268,7.847099490777085,0.6641423879588898,0.6123688784730642,4.125202525224745,
9838949,1716.01,CONFIRMED,1.3145577200686904,0.047002642963968465,0.05354280350078466,0.051419917034439065,0.0006784632383137872,0.000796031788651494,86.07933757395094,6.5250215627744925,6.429436380899769,72.10617465808512,
9896558,1718.01,CONFIRMED,4.045980115756091,0.2118844641340384,0.21977165111797325,0.3399447413306101,0.00674559378883393,0.007365052497152409,16.524906411350482,1.911197265880832,1.8110233820889852,10.122474037234038,
9896558,1718.02,CONFIRMED,2.5565181686784517,0.2450413001128204,0.13374051016944216,0.5865005053651542,0.011638057306415574,0.012706797648755949,5.551609138267271,0.642074492978651,0.6084206739402372,3.4006860897186235,
10015937,1720.01,CANDIDATE,3.0841705349578845,0.2565153111938541,0.8130941939639713,0.2699204957521813,0.004239633696821199,0.004567363749734692,4.000095385062871,0.3897242043960424,0.3626223653360078,3.212971187134386,
10080248,1722.01,CONFIRMED,3.320544998130952,0.7350024375971327,0.3671860133777032,0.11593489700931295,0.002772920948104634,0.002592198445014517,184.23955693803384,32.62050315806161,27.824656458491734,54.08872204005611,
10213902,1723.01,CONFIRMED,3.2808683543695487,0.29865065000243457,0.4742955719321237,0.2819711032454862,0.006457773189928664,0.0060406860673935,10.13788796888278,1.4382874829781844,1.2464031060838552,6.214287592890331,AO
10214162,1724.01,CONFIRMED,2.9048417760877245,0.12193962136786445,0.5135112235099376,0.12174924016582266,0.0028797791916203965,0.0024119444750681784,43.4509794257233,5.9398799095004815,5.586309745697969,25.412928272394144,
8242434,1726.01,CONFIRMED,2.061973594108069,0.08723984878618962,0.06310454664159396,0.2256548168296269,0.003557136835797738,0.00292381479595806,4.792442466631031,0.33024070075721723,0.2962417295864579,3.6123725710234442,
6185331,1727.01,CONFIRMED,10.935165567597494,0.8738934721022227,0.9782001101036192,0.26298850239993016,0.006552505457671765,0.006732976690031571,32.02461782724989,5.717474228557433,4.912816952713961,9.736805061187455,
6869184,1732.01,CONFIRMED,3.3496889732208857,0.22135592924297545,0.17519552315154605,0.2312595400570736,0.0043857366652264255,0.0031975157845613236,15.69975697037391,1.9506270871712,1.7293408052113877,6.781613631168455,
8396405,1733.01,CANDIDATE,3.0440912440034418,0.19947719326598132,0.17252107973671338,0.13742680555662148,0.003687007521306075,0.003525108322650953,51.98054464136056,7.468361155930025,6.718030887258138,29.526900525444173,
6604328,1736.01,CONFIRMED,2.6266629381372613,0.20502364473032925,0.17272155192464614,0.19105573024247852,0.004598816192316448,0.004736749806508164,28.56734162964861,4.494350728031773,3.936743438342495,17.70624667923372,AO
4365645,1738.01,CANDIDATE,1.0975540650949898,0.03763661739521909,0.04468476133233706,0.0488720473737335,0.0008054336295035992,0.0009763413721005779,205.59712586252616,15.705819999240699,15.216997063987787,154.5402020003112,AO
9574614,1745.01,CANDIDATE,36.08096165254971,150.908130475347,11.123862985881278,0.018261129505607928,0.0003867710973347415,0.0003161836070472017,1624.7296406149246,250.9294864901448,212.37328715494803,968.2443419901851,
8197343,1746.01,CONFIRMED,2.2609361364637417,0.13034941407608766,0.09987183722514352,0.10320751238630732,0.002241165455356699,0.0023457076612131518,137.63820867496798,13.970129302764294,13.2235423573298,90.58106438068575,
6786348,1749.01,CONFIRMED,3.1737560729599315,0.2328134160066463,0.22245561568092026,0.17125534677714233,0.004808687592278049,0.003880973523022428,46.32373352410288,11.54516424312495,6.782333908824648,16.978101389755853,
6209677,1750.01,CONFIRMED,1.3723266657113358,0.05938711683901213,0.06898948188325604,0.07611349444429456,0.001133657168529283,0.0014190177345589775,132.28071287703943,11.797483052886665,11.471516786146285,103.01337936831128,
6209677,1750.02,CANDIDATE,0.9485034047544876,0.06309916530839461,0.05776377331494172,0.03609942348063391,0.0005376756170233923,0.0006730176088345839,588.0568550960178,52.44597363425753,50.99688333543889,457.94827217518633,
9729691,1751.01,CONFIRMED,2.461281250226087,0.08226248866837822,0.06061265106876443,0.0765210027262914,0.0010363160650552563,0.0014313265583361535,60.15640178403388,5.0036140955555055,4.699039267291184,50.368824401521515,AO
9729691,1751.02,CANDIDATE,2.503755527070453,0.0806940233992859,0.08338574219342182,0.13779609472551552,0.0018661583329321137,0.0025774781190145532,18.55108593368667,1.5430190690890877,1.449094006355305,15.532783912275118,AO
8651389,1754.01,CANDIDATE,1.8901337227352528,0.058794469333214174,0.11228442573212444,0.12544086518621467,0.0016825413918599534,0.0025229933396835173,118.87431478185322,10.683830831032477,10.407341650421042,94.38739655720593,
6705142,1758.01,CANDIDATE,3.5223764906013115,0.208732367185302,0.2511800217588772,0.0598410488778217,0.0012993204036477527,0.001409103903727251,203.94043568036258,30.487456482935034,27.107902577277255,141.3557295374818,
3967760,1760.01,CONFIRMED,1.8905371951855918,0.06991173063200219,0.13794111251618468,0.05926049853611725,0.0007415706276010992,0.0007727316176741386,180.87585320904992,19.552411606933827,17.754977606010662,159.19935644935302,
3967760,1760.02,CONFIRMED,1.6032307396836651,0.06979498599211631,0.14644348372575758,0.08067817266599517,0.0010095859333578462,0.001052008992483015,97.58860009770132,10.549183032597066,9.579406999156976,85.89340178200189,
3345675,1772.01,CANDIDATE,15.187395874987454,0.7073535117443694,0.6227032247535407,0.4161560683815502,0.006475943981658433,0.0046655397701573075,0.7629100396582009,0.08059885011204741,0.06819146408350844,0.6006996646449958,HZ
10153011,1773.01,CANDIDATE,41.868558898850864,22.735811257178877,10.54222123694185,0.3728170125327379,0.010023430614697505,0.010632160217042028,17.89399114609468,2.8733055675624515,2.5438771895390904,5.488499602277122,
9909735,1779.01,CONFIRMED,4.0998572294712385,0.08421739945285259,0.2287477815880176,0.05575758005054536,0.0005142485158256153,0.0007009818311318479,327.6770333021443,21.04410868753961,20.59319457869211,275.04645940530656,
9909735,1779.02,CONFIRMED,3.697889082570693,0.8752367799426386,0.6298762304709157,0.1036336187590319,0.0009558062720382932,0.0013028774057349955,94.85331406414562,6.09167954677442,5.961152556619426,79.61823852374366,
10005758,1783.01,CANDIDATE,9.030013752482263,0.23514103473604225,0.2432245468767153,0.5355458810041447,0.008227535753378314,0.01038190220043398,5.610077896070671,0.4363827111009206,0.43969211729495855,4.189100616172561,
10005758,1783.02,CANDIDATE,5.457623569514418,0.5108912946736189,0.29642565370707485,0.8816671459621116,0.013544961290901377,0.01709168647317819,2.0699170545716896,0.16100953281695185,0.16223058471857854,1.5456275241393056,
5864975,1787.01,CONFIRMED,12.6291932391168,1.147614739156587,1.1120565194318082,0.42857588077144504,0.012604326496864226,0.011497990259766944,11.645499696748153,2.446672100385729,2.032863317624208,5.479091850402171,
2975770,1788.01,CONFIRMED,5.161061839640438,0.14973926528380474,0.1028070024380838,0.2995841098744535,0.004800410473041064,0.003866611623019921,2.4247096655154894,0.2464421733990869,0.2149982079799212,1.8263424533638515,
2975770,1788.02,CANDIDATE,2.7464520938419885,0.2364712463698289,0.7264384721254751,0.8945756394330703,0.014334309061170728,0.011545931954896213,0.27193377859784906,0.02763875355836295,0.02411227934330233,0.20482625669383486,HZ
6504954,1790.01,CONFIRMED,8.302884115444815,0.5483463418588791,0.4831794236716552,0.5043892590564021,0.012292149329447069,0.012824679701549676,4.9291777333640265,0.5602294049095299,0.5182609072122972,3.030881354150239,
5731623,1793.01,CANDIDATE,11.009506466081088,2.80441268624013,1.3489685143338852,0.04598901683455345,0.0008273864470528622,0.0009395863826522539,1180.0832524905984,194.66922029249585,150.49690623974328,866.0235316572293,AO
10676014,1797.01,CONFIRMED,2.2741304091912067,0.3005519242924933,0.08148211530518394,0.11817213168468725,0.0015475184788216606,0.001903421312882388,18.25395254706132,1.2030153152940983,1.1813988183358426,15.190313326097987,
11017901,1800.01,CONFIRMED,14.518185325055375,35.141221254972514,7.437070779752476,0.07503204178062305,0.0007376869326478244,0.0009954702600512542,121.54297527880121,8.035540109418022,7.728276485554564,106.5887337375006,AO
5088591,1801.01,CONFIRMED,2.686796266208221,0.16436153567331108,0.12815086699897935,0.10762510432491218,0.0014408941149939842,0.0020840790343720373,32.16874629054231,2.4998544490396,2.5723774223903506,27.500163910143574,
11298298,1802.01,CONFIRMED,2.8023010447705787,0.05499203162965533,0.3277579628948267,0.0596939328506045,0.0007706147045254862,0.001061812003476998,307.3626032947887,21.588229240793403,21.83298689000601,245.87720070035041,
4349442,1803.01,CANDIDATE,2.3768294468030766,0.03842648241322583,0.03671700651621725,0.048785867793175015,,,99.2685335379455,,,78.49887926222543,
11187436,1804.01,CONFIRMED,6.0680121201042665,1.6024698552172494,2.4367965447635127,0.0595233437411675,0.0010855472429407854,0.0008360110081691655,103.29514712975448,10.840260667950373,9.369459955043713,68.78330160970464,AO
4644952,1805.01,CONFIRMED,2.962745688588817,0.07541749030637468,0.41476581037399257,0.06771078970068997,0.0015346593559449392,0.0013727392329693886,115.97183023283415,9.9035880931724,8.877509927989859,75.55542020709589,
4644952,1805.02,CONFIRMED,2.0797158129130637,0.101305445688996,0.07053168447349728,0.1867024740361937,0.0042315959296646295,0.003785125178510328,15.25345141750165,1.3025913280826358,1.1676341289846561,9.93759371688839,
4644952,1805.03,CONFIRMED,1.7593227386760515,0.3022630640354713,0.161454770122566,0.04968217710045638,0.0011260423701832248,0.001007234950619571,215.4105808424809,18.395309110430752,16.489431683851475,140.3395714280994,
9529744,1806.02,CONFIRMED,2.0444452943796643,0.15428453449589552,0.5187872614117532,0.13295779260067844,0.003447440212986368,0.0030291632363990905,96.61006277851273,8.737226853013043,7.989720274501018,41.51015613793362,AO
9529744,1806.03,CONFIRMED,1.7401248630467396,0.0922306919593821,0.4797794966106498,0.0800062374132294,0.002074468265379567,0.0018227736014719163,266.810098752393,24.129788304312,22.065383231245193,114.6394955128071,AO
8240797,1809.01,CONFIRMED,2.27612447720636,0.04269354260305408,0.26964456714460044,0.10983502174464553,0.0012688623822171964,0.0017604247192172606,86.18641564717058,6.046962222205229,5.709283522958798,70.21212410681686,
8240797,1809.02,CONFIRMED,1.5096919950861578,0.21816215998409447,0.04502810397538118,0.0571565945981116,0.0006602980700202678,0.0009161001697706074,318.2642142353492,22.329872590595212,21.08291220761491,259.2752737291087,
9455325,1813.01,CONFIRMED,2.4955947197366197,0.05507335869904255,0.4372641051464516,0.08598860968327153,0.0010198665925821918,0.001410750068238525,73.90641703084513,4.983357054246085,5.0400558537855655,62.20462577617899,
5621125,1814.01,CONFIRMED,3.755410406385175,0.11644725063769415,0.1357971826312441,0.13261772033011793,0.0023031915821540897,0.0018954437832293164,305.6692152309247,24.060710140006215,27.486158963719568,188.98967653072302,
9872283,1815.01,CONFIRMED,2.0451555053762744,0.22652612918064025,0.1190066169517158,0.03746373457645339,0.0005136490511166498,0.0005509216816731458,154.10511798397474,11.14168227450687,10.422249990696427,124.29578915445515,
9872283,1815.02,CANDIDATE,0.4955986106696557,0.03737419936224233,0.05038011008571558,0.02540493973465732,0.00034831615469196534,0.00037359150139712883,335.1219389099276,24.229060316031433,22.664559780268693,270.29761506111794,
7870032,1818.01,CONFIRMED,2.4796716981613702,0.4571185921549071,0.094268228435328,0.1249599076019631,0.001274941432686856,0.0016734588564086465,41.860536298764174,3.1091366753095446,2.8146062086530854,36.89730322720827,AO
9597058,1819.01,CONFIRMED,1.9282973339767773,0.03912403757959545,0.1384078820830334,0.0978659008638394,0.0013992159156342053,0.0018495180767656005,49.369749252306185,3.2959506517208625,3.419522313220598,40.0521067230108,
8277797,1820.01,CONFIRMED,1.531743611380996,0.05675611305647835,0.03535125566859406,0.04978714904931675,0.0006168752378505793,0.0008638059528373466,190.57278117012763,12.2296754119152,12.559613222684956,158.46657118974917,AO
8277797,1820.02,CONFIRMED,0.909424910715236,0.051512420969405004,0.03028946912404038,0.02618066104722268,0.0003243849461220364,0.00045423390175414413,689.1823903807755,44.2270763641616,45.420254778191904,573.0743375702792,AO
8832512,1821.01,CONFIRMED,2.6352219087403417,0.12780507535309873,0.08532184092114582,0.08673020083607885,0.0016262491957722595,0.002003593453542739,74.7022489926678,6.6334665609727415,6.448571165491705,55.97676617283871,AO
5124667,1822.01,CANDIDATE,2.6150415025218385,0.09038573321180028,0.05789979229644927,0.5704619239654917,0.0041264677941148745,0.005465873002704803,5.237055477824819,0.38795067798491495,0.3578315123490793,4.734542333468021,Young
2989404,1824.01,CONFIRMED,1.6243173886307851,0.040623670038402004,0.11611367218937695,0.04565700794089703,0.0010324857845204498,0.001053743346536061,662.9792139161333,57.42920215751559,54.17045530668372,434.83204383498867,
2989404,1824.02,CONFIRMED,1.5711174099674818,0.08380500923772269,0.2308467081799308,0.027688144795988662,0.0006261386189611196,0.000639030012456119,1802.7150815682828,156.1564626388682,147.29556327443618,1182.3572548228565,
5375194,1825.01,CONFIRMED,2.128724231793399,0.0993684023575238,0.09052084459740818,0.10593763902506258,0.0014316701594010762,0.0019066521454245984,40.25943203658612,2.8583133707628665,2.8380318521931165,32.858824960830745,
6468138,1826.01,CONFIRMED,3.0997071987348552,0.10061938439643082,0.07040936635830068,0.5224427119183821,0.009558016988749463,0.011340292304129376,5.136408265461137,0.4284924313546519,0.4214419894028114,3.720738099088849,
11875734,1828.01,CONFIRMED,5.48672137303778,0.1810766883706688,0.6231995595610332,0.4179356489233659,0.01166197444669756,0.010345223596011295,9.65200905071991,1.0350277789952531,0.9344944166593621,3.741148539562281,
11601584,1831.01,CONFIRMED,2.6558671061745307,1.0015676825664421,0.4857818443077468,0.26201319311139765,0.0033886050566055664,0.004526261980323292,7.254468660369454,0.5226961044933492,0.5061585392651429,5.916132771416753,AO
11601584,1831.02,CONFIRMED,1.1767327421747569,0.04301408845269139,0.05042512423056862,0.05051094708189559,0.0006532558395685414,0.000872573533287742,195.20049080043216,14.064508476131802,13.619521943558198,159.1890563853174,AO
11601584,1831.03,CANDIDATE,1.126639416269516,0.02212292183245736,0.02137635013063104,0.1986619848195582,,,12.618925844384071,,,10.29093159308464,AO
11601584,1831.04,CANDIDATE,2.010731368505203,0.0637829053898063,0.4342863922632607,0.1094061653756147,0.0014149450835823376,0.0018899848383136378,41.60718515249387,2.9978644298492125,2.9030150932451044,33.931310910720434,AO
11709244,1832.01,CONFIRMED,2.697749810997204,0.3105045577773169,0.22894996197325146,0.05136609996820925,0.0007906569738330059,0.0010045648874732226,200.9363073947361,18.2251111426502,16.44091091378948,160.785148478724,
11709244,1832.02,CONFIRMED,2.8523557609378964,0.10020622857362928,0.7384397746310292,0.10224460284757056,0.0015738085934746391,0.001999593876380343,50.71434463745386,4.599838531892392,4.149523970522009,40.58058764121497,
11709244,1832.03,CONFIRMED,2.35666134270856,0.6684182402426632,0.1946162760813573,0.21426066944835603,0.003298025330990313,0.0041902879605638784,11.548529478426369,1.047462436797402,0.9449180578983468,9.24089852637726,
11853878,1833.01,CONFIRMED,2.0308556491389984,0.3349460925938302,0.20703675385225798,0.04113900017131023,0.0005124262611096445,0.00047914381579300803,90.10047022972307,6.2979363443934515,5.606468994579911,75.18931694341941,AO
11853878,1833.02,CANDIDATE,3.015351744561374,0.13009912042949254,0.7171705722538576,0.06705112600822025,0.0008351869912678973,0.0007809410099034531,33.917385820495966,2.3707926973075306,2.110496998198415,28.30423710161972,AO
11853878,1833.03,CONFIRMED,1.7623434656121355,0.4164137124032093,0.16774606892918895,0.05500421748894399,0.0006851310350992439,0.0006406312943356997,50.40139319519268,3.5230089873079518,3.1362083674515153,42.060228072961664,AO
10657406,1837.01,CONFIRMED,2.265971532529607,0.17995794693839612,0.2797356099539847,0.19551008408606232,0.0020844258538870305,0.002967694581035473,10.844585131543738,0.7332557078821292,0.7139934545652756,9.41985579524523,
10657406,1837.02,CONFIRMED,1.0099211959916945,0.2505016160673926,0.08101678531982809,0.026267783341493902,0.0002800533106043538,0.0003987249985096897,600.7647138618858,40.620655364569046,39.553571472390935,521.838032788364,
5526527,1838.01,CONFIRMED,2.7116638405480376,0.7499611226874059,0.6098222293841832,0.11133545194446856,0.0012451707705730464,0.001073241022972924,10.662058801357711,0.6914423088866994,0.6265929414461184,8.84668833982037,
7765528,1840.01,CONFIRMED,4.251733638516814,0.2020982121003143,0.3617799367094545,0.07435591748180592,0.0012182893884015833,0.0015058418871916493,304.8975363897017,32.90357953461149,33.13393884128323,230.23864211995223,
7765528,1840.02,CANDIDATE,19.041535988035232,8956.882372346,92.65988516915144,0.09009528852565964,0.0014761725128999074,0.0018245929339138168,207.67337836642602,22.411455866959237,22.568359379265686,156.8213282590629,
7779077,1842.01,CANDIDATE,2.5781693870208517,0.4842599272255797,0.19136672246941125,0.12349235511120492,0.0018081270502089718,0.002603718493721524,38.460329915958866,3.1552688955119925,2.9559870076375936,31.552290678362457,
5080636,1843.01,CONFIRMED,1.6294593127491392,0.05253989298152559,0.24116755272406856,0.04119824598617272,0.0003106678481853649,0.00031289145394068434,29.4499938816602,2.9087835343043165,2.502524819318096,23.098544576103865,AO
5080636,1843.02,CANDIDATE,0.8891512229804001,0.1719050444699448,0.1904165518033704,0.054351084416410365,0.0004098508669676527,0.00041278437455319485,16.921008142212983,1.6712923686266759,1.4378693320939693,13.271672055895499,AO
3338885,1845.01,CONFIRMED,1.8515078145207364,0.08244118096750726,0.28934627879972513,0.029013745532897657,0.00028888444100225733,0.0003907713132881555,356.90381863762946,24.83409204043178,23.901179138754845,311.86205039315035,AO
3338885,1845.02,CANDIDATE,4.9905628160386755,0.5294062760828453,2.1074425284595253,0.05439693322691569,0.0005416200956743988,0.0007326444977581375,101.53364054736878,7.064916772162866,6.799517417259081,88.71995106651698,AO
9886255,1846.01,CONFIRMED,3.901679987910616,0.165211701753309,0.17570055090998285,0.4099167270526775,0.008104476264510259,0.007700407110997916,2.4963658826403807,0.2982987105833961,0.27862770368098777,1.746417197041165,AO
6776401,1847.01,CONFIRMED,2.24337211418267,0.08773139796694697,0.0566611860075822,0.16122878783881464,0.0020688190711816486,0.00284016290505922,12.57714301834708,0.9365757544929408,0.9208185329863176,10.675086904810154,
9735426,1849.01,CONFIRMED,2.7013328197185342,0.23997022278930785,0.2585070967673273,0.07473244128795556,0.0009617765552002018,0.0013046806821272962,75.91975825644413,5.667947277962265,5.932121143922385,63.53750875690192,
8826168,1850.01,CONFIRMED,2.6116782454506224,0.4942192177520779,0.09685936662754513,0.10109525917541448,0.002421208610849491,0.002360910847123456,164.0708428520635,14.552629087125776,13.796575650737926,81.16832326444023,AO
10464050,1851.01,CONFIRMED,2.2839267084692203,0.05822471517703276,0.10722227121956944,0.05283928045443823,0.000750962659881201,0.0009523998522616461,297.9499792033604,23.754535257386237,23.037451775473922,234.31636534440494,
9662811,1854.01,CONFIRMED,2.534075661642799,0.17864444313514946,0.36560951286361815,0.23661139070752946,0.003608027125240537,0.004583392708966258,14.105803771688551,1.0295000767373197,1.029978303607186,11.033634792936104,
11570749,1856.01,CANDIDATE,2.2437273466528462,0.07658152018364395,0.05100811381463651,0.2362398415651308,0.003354579923954655,0.005060197270935185,7.411495860729135,0.5682363205672163,0.5625447862631159,6.184461007416452,
4157325,1860.01,CONFIRMED,2.628377153770601,0.05758750512313035,0.2478652465625683,0.06778803073583378,0.0007449864642934184,0.0010173126389094423,236.49601400737498,17.856421392837827,17.132123836702107,195.07061652233205,
4157325,1860.02,CONFIRMED,2.5322024689228426,0.28837592883678936,0.23198602324676865,0.10515578301934084,0.0011556558737043096,0.0015781002429822194,98.27963560244714,7.420516564378227,7.119523331525262,81.06466059914925,
4157325,1860.03,CANDIDATE,1.5635162970740508,0.24764008587668576,0.12004505213209335,0.041950176542266224,0.00046102997497931165,0.0006295572336565973,617.5359924547059,46.626506434862925,44.735228006712276,509.36641481455626,
4157325,1860.04,CANDIDATE,1.5342410266017912,0.035951525004645435,0.14443469048925356,0.16885314576927865,0.0018556871241698634,0.002534023883947056,38.11637128481046,2.877942875918931,2.7612068988973095,31.439785897999204,
3648437,1861.01,CANDIDATE,2.7852230778692286,0.09337360875184632,0.06972775340382889,0.13398332621311793,0.0021200080995932174,0.002699701672543857,67.28504243843136,6.727924044857218,5.375131509367644,52.20311476170939,AO
7286173,1862.01,CONFIRMED,2.2834140933579907,0.0850913288349766,0.05723837317079095,0.28983181815080616,0.00340407730002478,0.004664621230243319,10.397056239354113,0.7961642529443196,0.7776964860884376,8.446480327002401,
11126381,1863.01,CANDIDATE,2.8466642965790845,0.10041981628704567,0.08410621512554764,0.2139044602483061,0.0023559521685112533,0.003290951615996141,32.471374735049174,2.393897788294188,2.2896711170234867,25.780092805749025,
4149450,1864.01,CANDIDATE,2.9310978131601835,0.3297854193802216,0.6753032652460175,0.04481256309422035,0.0017986885121744703,0.0008813334083190672,1585.967722151138,173.78794136739953,128.98044565006086,610.008106240574,Desert
9520838,1866.01,CONFIRMED,3.262438143784148,0.1484424410656925,0.09817605709024264,0.42771010392369213,0.005859551028791974,0.007390345063591495,4.203283922096703,0.3605649090238648,0.34678973923750994,3.462413070582944,
8167996,1867.01,CONFIRMED,1.3197411994968424,0.054207309931990716,0.04327054724367703,0.030609630752198486,0.00022667261979640162,0.00022793723765778041,86.60705417258322,9.264213682315027,8.478787538306731,64.77745634685095,
8167996,1867.02,CONFIRMED,2.4267521087223862,0.06631835363009597,0.4046006620630564,0.09513381445996692,0.000704491705524528,0.0007084220999110025,8.966018432114494,0.95908019767746,0.8777687461867015,6.706103482448401,
8167996,1867.03,CONFIRMED,1.232825493480971,0.05306877211740085,0.046478204001799514,0.04930610118668796,0.0003651250616653186,0.0003671621125431057,33.37860045127822,3.570453816392169,3.26774838799414,24.965412509505786,
6773862,1868.01,CONFIRMED,2.3296051037303886,0.3417282681352645,0.14524687263156322,0.11336278751515765,0.0009702844482286213,0.0009764075424405793,7.9995657708462415,0.7252588424745686,0.6972444785861756,6.318870601973408,
10187159,1870.01,CONFIRMED,2.142972390222475,0.09304059595981223,0.0619497574116468,0.07270494148847828,0.0013376854958610195,0.0014143759425507257,71.73607097505536,5.560269740294652,5.303805927799711,53.29502608922201,
9758089,1871.01,CANDIDATE,3.004663058303919,0.2744587000263548,0.4947239202385446,0.363776065489433,0.004855692716541974,0.005270221353473361,1.5737085657407253,0.1194832410187162,0.11315662803303927,1.3198023212183,
9758089,1871.02,CANDIDATE,2.413518596653689,0.08374679450665913,0.460544281622057,0.1803731562921348,0.002407625740514529,0.00261316383354485,6.401013478731293,0.485994581623512,0.4602612686766359,5.368257269034297,
9883311,1872.01,CANDIDATE,17.927555850172737,9568.734765919931,50.661313146368684,0.18388049565146075,0.0038202649855892225,0.002944145844015747,35.54182756859303,4.886978205295849,4.2495033659651025,12.033951922107123,
4939346,1873.01,CONFIRMED,6.4037592021395415,0.5459649502954715,0.4663532030855055,0.3585533183222189,0.007123809191662054,0.008269537772066425,20.40936219164,3.806015312966074,2.9569578884709222,13.689340712852744,
4939346,1873.02,CONFIRMED,3.096490949674529,0.27489524391635123,0.2882321791596816,0.222742626950102,0.0044254961757238965,0.005137252363858796,52.88472503158108,9.862144319304942,7.662067344634974,35.47181007740603,
8978528,1874.01,CONFIRMED,2.3619795372206616,0.06485041634600404,0.10772550176274648,0.1206106194700397,0.0017674096504479886,0.0014018420907715805,14.494930835119948,1.3320541679680578,1.1842779496434508,11.178767069198209,
8978528,1874.02,CONFIRMED,1.5179264845654423,0.04528918108850928,0.09254982598813123,0.06514074026669152,0.0009545624936147472,0.0007571226547455864,49.69147226237258,4.566543540843416,4.05993761547628,38.32301099365611,
11622600,1876.01,CONFIRMED,2.5785403553725486,0.13250264171074852,0.1071256188363294,0.3156512531663083,0.0036400624313733523,0.0035951340791605963,1.1278107242088842,0.11844047453426465,0.1076193357551398,0.9504681296275702,HZ
10454632,1877.01,CONFIRMED,1.7712291962291584,0.03289057950697516,0.3691513164387104,0.1318282173961918,0.001992461202601469,0.0021065641713096067,14.426985756046186,1.0352307180279503,0.964768250126928,11.479880192485457,
3098810,1878.01,CANDIDATE,3.5777342093228435,0.21889338110090348,0.7569104090323592,0.25289590166995835,0.003143360893603284,0.004021478327780168,42.13947548664749,3.7971067100476152,2.9492816614569977,29.797471831800824,OldAO
8367644,1879.01,CONFIRMED,3.473275874706014,0.5853581473042133,0.2984116507467986,0.12805600450894974,0.0010803807568082811,0.0011720785501599885,4.19077685772695,0.4943952164184108,0.4875073055713962,3.189217952279782,AO
10332883,1880.01,CONFIRMED,1.4048089905942902,0.045544347762843766,0.04126978211268626,0.017935367799012596,0.00013190080212698924,0.00013370564878593716,255.77046828770574,23.884118394523462,22.858645718337804,202.2682730030296,AO
4035640,1881.01,CONFIRMED,2.473047802555373,0.11228972155965676,0.06620324603284068,0.16850506131418608,0.0019324293821419696,0.002594788269732431,13.34733594134354,0.9980653704943429,1.003118786840414,11.68010856301185,
6205228,1882.01,CONFIRMED,2.2417331535595544,0.101741561478042,0.10195395315431854,0.049261787664905035,0.001004867947611793,0.0010620364050827702,738.9741140523503,72.85784880111609,67.04266734315301,440.90798361333725,Desert
11758544,1883.01,CONFIRMED,1.2935846069248655,0.05243597594856916,0.04308490224272988,0.04076853795865228,0.0006003488544680925,0.0008487674623293089,1815.0599661895515,136.94294900987157,122.74565600581468,1085.6154848081874,
11413812,1885.01,CONFIRMED,2.2820299816964056,0.06752740486535097,0.1053512846419144,0.0638612382361353,0.0013885840851325048,0.0015439917545172989,402.4245632957665,36.61364987966662,34.72633574231335,266.7421820341681,
9549648,1886.01,CONFIRMED,2.4708617937977717,0.06607722040047216,0.3672554102568005,0.07194971997628655,0.001192757181339714,0.000985596442797582,833.7712751398129,66.16470521351543,60.29398431381189,556.7122738402692,OldDesert
10063802,1888.01,CONFIRMED,5.609190721019167,0.6400988112660623,0.23621855202262804,0.5365581947837637,0.008245568200440836,0.0078065408769544065,18.420376501285784,1.4727004690482248,1.3924225735229248,10.588225724258251,
11074178,1889.01,CONFIRMED,2.966442187117687,0.11245892100094017,0.528283037201877,0.10988680427324857,0.0016998644743264665,0.0023012373293917953,44.167396687917865,4.338399383558281,3.957465331160583,36.67518681499127,
11074178,1889.02,CANDIDATE,2.114280581389133,0.2300096275823625,0.5745759172889399,0.08176576535622737,0.0012648536409308965,0.0017123296672652572,79.77188898482272,7.835696489219362,7.147681548228973,66.2400130072289,
8680979,1891.01,CONFIRMED,2.1570129773013917,0.07169970402097071,0.0957415166456684,0.11646731717903527,0.0018158583473388144,0.002105906083333129,26.373579589673163,2.226748759054001,2.177316428166801,20.869860695686086,AO
8680979,1891.02,CONFIRMED,1.3344269729160552,0.0807528282648351,0.05460859419421685,0.07508936033011028,0.00117072881726445,0.0013577297640644573,63.44836173304471,5.357011195989797,5.238089136434509,50.207764411950755,AO
9030537,1892.01,CANDIDATE,3.553807493573716,0.12422693512107535,0.44680658613039503,0.2975534388560587,0.004000702386738961,0.004490098513849218,6.902664447780063,0.7038534366244229,0.6700551199912909,5.875662083772618,
8689793,1893.01,CONFIRMED,1.934220519279101,0.06542504896675709,0.07295560005892007,0.04743574506068584,0.0010115488189906506,0.0011092264583271642,876.1478472165587,75.13077415721871,76.85881603658531,572.7571173682045,AO
11673802,1894.01,CONFIRMED,6.723532440644607,0.8703495555298678,0.30986069414576345,0.06460397106668404,0.002909843018957603,0.0035248682834763635,1601.6430711477883,204.2469487639821,216.06313013015102,454.36948386415673,
4263293,1895.01,CONFIRMED,2.39820135270394,0.13006333797307268,0.0948081077635295,0.07185930481135888,0.0009483627648280512,0.0009295187474096713,31.04939092159318,2.9018395725304678,2.45379057563596,26.471132857402417,
4263293,1895.02,CONFIRMED,2.606890285320113,0.13912997393575002,0.12513725906775894,0.11571018283867175,0.0015270845045613516,0.0014967412572021472,11.975011755053648,1.1191705218904384,0.9463686782371026,10.209286486084654,
4263293,1895.03,CONFIRMED,2.3497831763405532,0.14002403721203216,0.1778733985152194,0.17497098265977376,0.002309178691007543,0.0022632951963103853,5.237053931391595,0.489448906001655,0.4138771579919298,4.464846049615689,
5695524,1897.01,CANDIDATE,3.2473823387363865,0.09771024007712496,0.4551122246094451,0.30065235908997673,0.007172623207760675,0.006843006594981523,18.23762293135621,1.6379281911957984,1.536098536951481,11.226712566944737,
7668663,1898.01,CONFIRMED,1.969743204156693,0.04015295040080944,0.3389911121580525,0.06866790536371263,0.0016108520595685234,0.0015562256230539804,300.4825428640427,24.44715439518981,22.928113867056695,168.012922223592,
7047922,1899.01,CONFIRMED,3.0350073656855536,0.19080386786421105,0.4806287034338621,0.14686889405278014,0.003420714943716928,0.0037507417243450797,85.37746328501383,8.8082236438195,8.468394085547548,48.05073040794805,AO
7047922,1899.02,CANDIDATE,1.1652989301939245,0.2825258991119492,0.12461181264054925,0.0964858151738275,0.002247245826192872,0.0024640575595576445,197.82262269621467,20.408968336702518,19.62157116886093,111.33525342673802,AO
8766650,1904.01,CONFIRMED,1.2647200941559948,0.31920666737428555,0.09356328726743844,0.09595036240181357,0.001632292811366109,0.0015108713098939224,30.61571988510775,2.105346328766029,1.9298935955054284,23.188695995555744,
10328393,1905.01,CONFIRMED,1.1782042559686396,0.04679796690969147,0.041522192632331374,0.06802022321750924,0.0009717278754630696,0.0010711645993994286,53.269821404981315,3.667581607864829,3.5357496623803777,42.83393843458702,
10328393,1905.02,CONFIRMED,1.0111134705767233,0.06045051085042478,0.03279417192406398,0.11145352305954796,0.0015922102771784724,0.001755140834809848,19.841282656946454,1.3660553350879932,1.3169522067049806,15.954254348436965,
10328393,1905.03,CONFIRMED,1.1219717801155908,0.06045896482047638,0.04663680949379997,0.1850155110029744,0.0026431072170986715,0.002913575824400923,7.200142093799823,0.4957236266470403,0.4779047434171021,5.789590335237361,
5706966,1908.01,CONFIRMED,1.470263066182633,0.3651945579767607,0.06733127149042847,0.09195010240748347,0.0010382825516065234,0.0008336041466676693,16.561892242199455,1.1568650149334896,0.9745917744324696,13.326075547050891,AO
5706966,1908.02,CONFIRMED,1.268581577215138,0.0451670945728218,0.06899397172110028,0.1420047769389091,0.0016034902628009162,0.0012873915571380114,6.9439803177014205,0.4850440905715051,0.4086215560280357,5.587284650671933,AO
10130039,1909.01,CONFIRMED,1.3585765411197102,0.04917666764092755,0.03099303636849825,0.1081490502064048,0.0012144047329579644,0.0017264421848938796,99.43415500751341,7.04065637165204,6.839154756168433,82.2266165761448,
10130039,1909.02,CONFIRMED,1.0495066510536908,0.04356879299537389,0.02686554764842395,0.06149552403442427,0.0006905326991951482,0.0009816865404813112,307.53460646417614,21.775671414580604,21.152457791400504,254.31432657837365,
10130039,1909.03,CONFIRMED,1.4462899868002892,0.18138706525036324,0.15810938782422848,0.16979812775078834,0.001906661709568175,0.0027105800022501052,40.33807901375979,2.8562273538506666,2.774482926354372,33.357388678286966,
8226050,1910.01,CONFIRMED,2.2210309668143062,0.29830744784139945,0.16374671553236556,0.1937442334356381,0.002878976733977472,0.003772400310554617,10.639852685102957,0.8122379081027554,0.8271780713621092,8.619639009533861,
8226050,1910.02,CANDIDATE,1.048632127434562,0.2656484620590222,0.11639467720468427,0.12791983489688624,0.0019008477996386769,0.002490731573144532,24.407168801504298,1.8632239466808216,1.897495762924279,19.77292266539389,
9965957,1911.01,CONFIRMED,2.621295532294928,0.06652855062718137,0.5311596456326788,0.05854009352101475,0.0009092691779543924,0.0012345630332250765,112.29190845520759,9.865065381980287,9.486808794873891,91.89596809599875,
9704384,1913.01,CONFIRMED,1.5088582502512884,0.1115325946252469,0.2399501484698749,0.06025731538929826,0.0006224407252222343,0.0008653428645477853,190.1047849366753,12.153645273731744,12.125572561395463,159.71130109791426,
8426567,1914.01,CONFIRMED,2.003334163595321,0.6933825197681552,0.1117258586947656,0.12723510973135546,0.00195986776562622,0.0022909928196972315,17.51390530559735,1.3158203800815689,1.2577951517741042,13.998673452292895,
9101496,1915.01,CONFIRMED,3.0685714679652327,0.3655117331220744,0.1812251443430136,0.07618600318097457,0.0008730572852576747,0.001186217120747651,651.12084310842,56.0037832529269,52.35842632881929,355.70777931239985,Desert
9101496,1915.02,CONFIRMED,2.647236042821295,0.1182798004685604,0.15014684055471658,0.3615623988775344,0.004143343737455691,0.005629532628582928,28.90982484926335,2.486573149876921,2.3247189741955885,15.793457860063581,
10074466,1917.01,CANDIDATE,2.7772743125377435,0.0835850024503235,0.5071001068813091,0.21523740456746152,0.002833946246617921,0.003931056233715354,32.72617663525206,2.590860932740973,2.4992248655880385,26.133961279675514,
8218379,1920.01,CONFIRMED,2.06562322619381,0.28788708375639666,0.08864174913419444,0.11994384100053568,0.001628262221689663,0.00246272374166775,32.709187689070504,2.4418077192878678,2.7507397388027544,27.770260683916565,
8218379,1920.02,CANDIDATE,0.7556589295673253,0.06571274905916663,0.059439913438710426,0.08644247448070619,0.0011734748043263096,0.001774863735854845,62.975450451846896,4.7012463636437625,5.296037414473617,53.46646613053069,
7755636,1921.01,CONFIRMED,2.7711978919074007,0.10071747701518004,0.06214235389466982,0.13797419786219525,0.001987476513289128,0.002175997721756443,206.97105540959342,26.950736857731307,32.8103586985377,151.28975876071712,Young
9411166,1922.01,CONFIRMED,2.384075298220896,0.3586916078676887,0.18162762926917436,0.030971914604659975,0.0007048483214419707,0.0007145409675350554,1435.341192818544,185.18965024099944,167.07347832065105,874.0020310278228,DesertAO
9411166,1922.03,CONFIRMED,4.2147931276183614,0.2218275677485115,0.23683164960858244,0.44279344822762623,0.010076943160052554,0.010215515159312384,7.0224536703876295,0.9060464144619226,0.8174124517566527,4.276083485533671,AO
4989057,1923.01,CONFIRMED,1.8262434887066767,0.0854690456559087,0.05182939168118123,0.07162465093359863,0.0008005254219022597,0.0010197001462998343,121.95816263615144,8.897849210718643,8.72127359371077,102.08381638377008,
9955598,1925.01,CONFIRMED,1.126726741416613,0.16800128265516864,0.14580428659206407,0.3191125631912389,0.0060031021019294785,0.006793340300503386,5.998312221497793,0.43938290381515904,0.4320339414613019,4.291661430261103,
5770074,1928.01,CANDIDATE,2.729276086563754,0.08219327640874972,0.06494764818753823,0.3224643568502843,0.0025425288044533603,0.0032049069280122447,14.270886248287328,1.0437407158317002,1.010153390801952,12.066569543576586,Young
10136549,1929.01,CONFIRMED,2.2992750295324744,0.2877906415046761,0.18941449258352552,0.09297526796983714,0.003455569534957648,0.0018556757237807946,369.939910458096,37.873369714489584,28.909759412931184,139.3382034914712,AO
10136549,1929.02,CONFIRMED,1.6957153342802,0.2702294428061383,0.10475562616769488,0.04526524707811514,0.0016823528701428029,0.0009034404761863018,1560.7605312118094,159.78611387522474,121.96902852550949,587.8618725677654,AO
5511081,1930.01,CONFIRMED,2.4062435243602183,0.0881965463622516,0.06344326579394304,0.12259378141824932,0.0018102717933202047,0.002086308512605848,272.8370814667105,22.334720190379105,20.510177484557513,161.09376555139136,
5511081,1930.02,CONFIRMED,2.31961278294936,0.07829144585829323,0.06444792394637128,0.17945315224694086,0.002649881413896948,0.003053944804616228,127.33215653790764,10.423539482832533,9.572031484490873,75.18192344750442,
5511081,1930.03,CONFIRMED,2.633089108011496,0.09890902770696557,0.07172806670250746,0.268247711912817,0.003961059571614688,0.0045650560945984684,56.98600672571183,4.664932309729147,4.283849935586924,33.64678421947537,
5511081,1930.04,CONFIRMED,1.5754099052259096,0.04280368174270397,0.07724123065139453,0.0948474490211559,0.0014005576958589663,0.0016141197382415235,455.81537263336253,37.313508743094104,34.26533579232707,269.1313599272547,
10978763,1931.01,CONFIRMED,1.353361899428637,0.0343495790975192,0.08408884398329802,0.053952418990487916,0.0006357310110974878,0.0008327753563360488,161.45390785527198,11.70502680755767,12.589312199760704,140.4202712814273,
10978763,1931.02,CONFIRMED,1.0903184694159802,0.05447793799534094,0.06818613946574435,0.08906960728931547,0.001049523218324038,0.0013748220948968663,59.23949243848687,4.2947232595952975,4.619178815078674,51.52198363785076,
10978763,1931.03,CONFIRMED,1.0740077055470851,0.06274892891053642,0.049929152895409584,0.06764457790885266,0.0007970682089826906,0.0010441188755441367,102.70803524522108,7.44608989629911,8.00862329054813,89.32760044956328,
5202905,1932.01,CONFIRMED,2.763574663927534,0.14203177652944593,0.13953017941024082,0.1854445465915529,0.002222572318484511,0.0025722908624952576,262.1958816163483,28.969218812493178,26.27467810125629,262.1958816163483,AO
5202905,1932.02,CONFIRMED,2.0432108152126585,0.16021844713727254,0.12899447791148816,0.1392055118744671,0.0016683928965957114,0.0019309120347397802,465.30866014653486,51.41052713856588,46.628632356510636,465.30866014653486,AO
9072190,1933.01,CONFIRMED,2.9310691977442414,0.4102055104104965,0.14167706394734314,0.2596282624646593,0.0054979857773230275,0.005802920624959392,12.685174799051238,1.2790471818933524,1.1878047695060394,8.380069473190959,
4242147,1934.01,CANDIDATE,1.9073263134291467,0.1071610547277896,0.061498433993416673,0.16206336743113214,0.002291774659688889,0.002049123330778988,7.688890635211758,0.6073425358739649,0.5340534994855918,6.023727969552608,
10190777,1937.01,CONFIRMED,1.513643712605076,0.02533588317996316,0.22751441513865564,0.021365394422613485,0.0002371929750426093,0.0001804907463974804,314.5002360689135,20.51161149049717,17.57276445830148,250.68889570239853,AO
9651234,1938.01,CONFIRMED,2.259815846962544,0.2717368234049019,0.10131832452409167,0.3761088213167729,0.007119931223544559,0.0066628287319202275,2.442015820321984,0.18518783033754932,0.17227672969577967,1.7731607451431917,
7045496,1939.01,CONFIRMED,2.239054638851937,0.1186173987089916,0.09268881712771962,0.10576332104735336,0.0017759692847094638,0.0023482490205853387,48.37264886323005,4.558455054892279,4.537812027196117,38.35994282424686,
10005788,1940.01,CONFIRMED,1.8519510378810868,0.0641221051822248,0.08709529408149536,0.08360950138871243,0.0008972641519397967,0.0008113021504139165,17.403322907393935,1.1328204628128486,1.0368672260740883,14.695142292165604,
2832589,1942.01,CANDIDATE,2.9423732610859403,0.31411105868365724,0.14414725384370944,0.09091700926496908,0.0019443529691771204,0.001976946729985648,62.52797956019124,6.103081724854405,5.732226319985237,43.418701309824186,
2832589,1942.02,CANDIDATE,1.8363827767450185,1.0307943790342995,0.448982557073262,0.03356437553929633,0.0007178084055912072,0.0007298412389760715,458.7832300145412,44.77981806392806,42.05876036156829,318.5737356311406,
2438513,1944.01,CANDIDATE,2.167111233674185,0.5784481691243212,0.19107646608838205,0.10231914538680813,0.0008900323176714084,0.0011587478733182186,80.75803227087064,5.9027395080669205,5.334974904338218,73.05503354711111,
11656918,1945.01,CONFIRMED,2.9301060695315466,0.3297378594849355,0.2505388415934736,0.3006047611195004,0.005410583883693243,0.006211674523265084,6.924209142762942,0.5852789912384914,0.5660417839869585,4.864048433032518,
11656918,1945.02,CANDIDATE,1.2114696719669045,0.1719254040292554,0.28731434377808385,0.12726978841561373,0.0022907327941676546,0.002629897303093023,38.6288022743522,3.2651576248052976,3.1578370639858986,27.135570474336042,
10844890,1946.01,CANDIDATE,2.840228972498388,0.1548296519498005,0.5381708767984935,0.07807389543656751,0.001886155572400445,0.0019372708931472949,132.86758242266137,11.836236303421256,11.261902971425808,84.40507040483973,
12253474,1947.01,CANDIDATE,2.028690852867137,0.06935083739124903,0.08149092396233765,0.06896619481816514,0.0015906552235609355,0.00171409589633125,361.7389579543743,30.360391124112216,29.900883453262768,198.20651425262065,
3118797,1950.01,CONFIRMED,3.664281572552666,0.1940484057442936,0.20847448041165373,0.2976705456155895,0.005984818955334504,0.005684029510606796,5.00926184051696,0.7001387418737687,0.6220506965562049,3.4760901993033824,AO
7747425,1952.01,CONFIRMED,2.022694514278205,0.09464805422730954,0.06762065936745881,0.07973359121096736,0.0017833375958121636,0.001825519341661515,239.16223548452396,21.727910585739757,21.09866190898016,135.35506765199742,
7747425,1952.02,CONFIRMED,2.19956426660926,0.6529390760304853,0.09727037327553784,0.1821837761877596,0.004074759190535579,0.0041711405209887385,45.80953204595039,4.1618001221080405,4.0412727853900465,25.926134603250073,
7747425,1952.03,CONFIRMED,1.2705078513714132,0.08852107257451765,0.05496894836735969,0.05974417701205228,0.0013362503770010512,0.0013678570505828115,425.9749774302157,38.699865359478736,37.57910234426054,241.08267666638332,
7747425,1952.04,CONFIRMED,2.188452715280258,0.09748783745008084,0.10484820755108157,0.2424451177892097,0.005422576596210428,0.005550838197183786,25.867137321508714,2.350031766192678,2.2819739401572594,14.639636207710907,
9892816,1955.01,CONFIRMED,2.453728425086878,0.07375911211246665,0.3712147136336307,0.1308375118088261,0.001669873478979728,0.0019417096489082945,168.95808230999882,11.488031331749475,14.654654203765542,121.03844549663353,
9892816,1955.02,CONFIRMED,2.780109810926671,0.07402476962572807,0.15848897582213198,0.24745184468740056,0.0031582173204360462,0.003672338672372222,47.23480566730213,3.2116541826709533,4.096931838577758,33.83814123088851,Old
9892816,1955.03,CONFIRMED,1.1690009673069346,0.03310921729412218,0.22871674346020904,0.0297424598471535,0.0003796017259066088,0.00044139651397364266,3269.5633493256946,222.30866808522543,283.587027384588,2342.2547169365503,Old
9892816,1955.04,CONFIRMED,2.7383650820140724,0.3303124126999773,0.8883628655910029,0.1885043222573642,0.0024058725238366233,0.0027975208468731523,81.39559439378958,5.5343617099053475,7.05988299182,58.31029851311088,
10028352,1957.01,CANDIDATE,46.75670135362297,450.44860833335764,29.45736794303434,0.029842269456322002,0.00037250186164955576,0.0005141826288781603,19872.81724734685,1919.6120111775808,1898.3378087798687,13451.698300774691,
9836149,1958.01,CONFIRMED,3.4532052348254263,0.131951787313821,0.6012497752240222,0.13531310214369635,0.002254921080975776,0.0026716774212887837,63.89293292375696,6.968409378283718,6.667174900861768,48.081879537352386,
4813563,1959.01,CONFIRMED,2.2423169908832605,0.2804948525882243,0.2674037039831154,0.1905934254088948,0.002955165696658071,0.0024794873188229345,5.976655970840158,0.454429043701552,0.410939994784466,4.539720564990737,
6949061,1960.01,CONFIRMED,1.912370991115096,0.3233241978961757,0.08806278651724822,0.08728167600951905,0.0017292392716851653,0.0018429554858905234,206.14238450766464,18.155766743406907,17.545879411776994,127.1339305889786,
6949061,1960.02,CONFIRMED,2.13253526652004,0.09911018841337377,0.4059616019500619,0.16457917839191408,0.003260670430576019,0.003475094830584409,57.97805871535204,5.106354590407265,4.934822260615271,35.75673440474455,
11657891,1965.01,CONFIRMED,1.314960732403758,0.05651758707263861,0.041172874313811315,0.03429800826045342,0.0007764300916680499,0.0007291380672086608,449.6845420384533,37.572448566711756,34.458016871523505,298.90087951501994,
7948784,1968.01,CANDIDATE,2.959063355087043,0.12302487505521058,0.4550656962644354,0.09229169527774267,0.0016426232517244095,0.0020297279683813845,141.83361336262942,16.10554068876925,15.18132781061676,107.10134042173361,
9244756,1969.01,CANDIDATE,2.9288635260462548,0.4348792783199095,0.24100087139010665,0.12514582127444493,0.0019438624227509711,0.002371698176929483,57.40893124267872,6.162760210515567,5.544304126287502,45.358698810226116,
9650808,1970.01,CONFIRMED,2.3635952023700155,0.08983139456182569,0.14186109373069794,0.1494234502408652,0.002276230636887137,0.002598638222025849,30.549737584264218,3.3128988809166815,3.073051508138417,24.79772395179269,
9650808,1970.02,CONFIRMED,2.6562582505984316,0.1477733605298533,0.11755690062082112,0.4778328841816688,0.007279030968635388,0.008310040071791591,2.9873969676655787,0.3239616738133132,0.3005074851101095,2.4249192037823453,
9347009,1971.01,CONFIRMED,2.246839779647753,0.12827615627210293,0.07879364589001313,0.13147627340330095,0.001669007700646992,0.0019265219833862228,16.940242130233386,1.5384125399676116,1.4370431371444197,14.804152817646592,
7289577,1974.01,CANDIDATE,3.0931324953828283,0.1509188884317109,0.10972282931156084,0.4200994908895852,0.008382096266603854,0.005956917208280363,2.8081066984807683,0.2584692762262437,0.22969039714804876,1.634607368998185,
8543100,1975.01,CONFIRMED,2.4019816150696918,0.1674040699611616,0.1453984091787611,0.07302414236382854,0.001792737240308034,0.001801775882208116,139.0178899962423,28.11088588171541,24.408592201163334,90.79518464570742,
2693736,1976.01,CONFIRMED,2.064537507614183,0.09752639434754744,0.06346529681716657,0.09562087838122657,0.0013608201993353262,0.001772275243489039,39.26261470465986,3.10361791232343,3.2425026144299336,32.598086908125026,
9518318,1978.01,CONFIRMED,2.7278964495431848,0.11175468830402197,0.3850647071312665,0.0663129948753234,0.001068020957247493,0.0013846246489378807,159.7710318713984,15.303992736850082,14.9245284981355,127.59552909885655,
9518318,1978.02,CONFIRMED,2.9763521114491387,0.11500310479963215,0.4221306158777513,0.15758205250589746,0.0025379781999324363,0.003290335403488205,28.293183670632445,2.7101200546792645,2.6429223200793728,22.59535848307767,
11769890,1980.01,CONFIRMED,2.732433355632052,0.06931736139910243,0.4006674785213188,0.4720569570655384,0.005608192291120914,0.00728372185478248,2.697538489345965,0.18144734055772047,0.18175592242080088,2.230251771917547,
10153855,1981.01,CONFIRMED,1.2742446294537182,0.04707981471457375,0.07692822601401902,0.019298079072889548,0.0002196552261532339,0.00029534844243254933,991.5093495634708,70.57357310471744,67.91486300686186,852.8753402548591,
6862721,1982.01,CANDIDATE,1.9500438567199947,0.14332450691018994,0.10167022685618406,0.05251571274194016,0.0009107692393302886,0.0010382230151590463,157.1691175753311,19.086557715483078,17.3167886408714,134.49320897414194,
10094670,1984.01,CANDIDATE,2.7722228695033633,0.06832973931975678,0.5003406654944156,0.1625884637951269,0.0010891136211600887,0.0012606596125821039,77.22222794041717,5.279190104393093,5.634972308764732,68.27370217732856,Young
8142942,1985.01,CANDIDATE,2.260422979171055,0.0388333546903112,0.3775614852953749,0.05750609006644292,0.0008317284819481947,0.0010086849769384858,84.23121200787033,5.812775683322222,5.682779593700339,68.46609784163287,AO
8257205,1986.01,CONFIRMED,3.527792240861824,0.4780271071936514,0.4159231513260277,0.5168590379154848,0.007604323190286098,0.010174170950922842,1.6267480955962828,0.14589679259555954,0.13207880122279658,1.3347656231572922,
8257205,1986.02,CANDIDATE,1.1838411186072328,0.07457367483673565,0.055437281060400495,0.0682752986801752,0.001004504905476151,0.0013439729423233655,93.2260576820294,8.361087278633414,7.569202620105525,76.49305833724684,
9044228,1988.01,CONFIRMED,1.273007184193608,0.13876399748391907,0.1254595567110882,0.01679277077772231,0.00024359776089450283,0.0002189250657442593,709.9971433856082,51.207246634972975,46.43814679779558,565.5782386831123,AO
10779233,1989.01,CONFIRMED,2.335749638686355,0.0941059814402991,0.057132913669310816,0.6729344691770314,0.009953473539988902,0.013613289769484277,2.0976458103791478,0.15455547519547633,0.1492282925495378,1.6230982999741879,AO
11614617,1990.01,CONFIRMED,4.118307293218545,0.17749774832339515,0.6232661511639191,0.1775835468447472,0.003265271905653013,0.005106066056101757,102.37822457741316,9.891490586139977,10.514231354227984,55.38570388568257,
11450414,1992.01,CONFIRMED,2.8451802601844287,0.28641573927825736,0.2446618658044396,0.10880434056740612,0.0031972751656051852,0.002587441116655277,195.02933728323742,21.196961366324068,18.726931515811152,86.89045456954685,
11450414,1992.02,CONFIRMED,3.5698782405057856,0.5407835113679184,1.3286258367840478,0.180390305067732,0.005300868055832411,0.00428980409436165,70.95222208894434,7.711514275821601,6.8129104663587094,31.610992048208626,
11450414,1992.03,CANDIDATE,3.0110315392629485,0.08940044144763863,0.7571461981597224,0.3859938983237219,0.011342643496540971,0.00917919866075074,15.496424628242623,1.6842446869300107,1.4879838038423354,6.904045303682895,
10384798,1997.01,CONFIRMED,2.7047143367837383,0.3964200906509268,0.14847164968857596,0.21550323394280108,0.005517689563979421,0.005133266897515669,16.746761388092477,1.523779657624062,1.4044348454227693,9.727518938827695,
9834040,1998.01,CONFIRMED,2.2112794407895544,0.12140873234861292,0.10663066135413464,0.06999298594935686,0.0010886556305560037,0.0012265900671366578,222.79239023355598,27.455893852481037,25.54902704127953,182.33636591821715,
8802693,2000.01,CONFIRMED,2.7042438395017587,0.5071840887220155,0.1885622598406929,0.16361366367261154,0.002860356839111464,0.0035825155560003327,17.022895555643274,1.7691414663742366,1.6690871293381648,13.443598157860794,
6061773,2001.01,CANDIDATE,1.0824026144432402,0.06212801683744966,0.045073459195483785,0.07454561341985037,0.0011682806905961472,0.0013605544161844382,59.44920127538126,4.100179230680791,4.000140007670787,46.86281079328571,AO
12154526,2004.01,CONFIRMED,3.5337637732075784,0.10321013554736758,0.5256812419921891,0.3082778033684079,0.004810390719997542,0.010059772530480637,28.06009189286104,3.042309463365957,3.34318163128003,14.734460873556104,
12154526,2004.02,CONFIRMED,1.3508998073034946,0.028498950865832314,0.10241720815929473,0.045528010780583036,0.0007104226167899013,0.0014856776217675894,1286.5191336369314,139.48597726479392,153.28057928714938,675.5560854908473,
12154526,2004.03,CANDIDATE,0.9695902909975324,0.356861587596602,0.0972635424696139,0.030179640061857013,0.0004709254686364171,0.000984827045080964,2927.827521177321,317.4386403358531,348.83204464236223,1537.4133563077721,
10525027,2006.01,CONFIRMED,0.9533873461043652,0.0286528109237235,0.04847227302684764,0.035904410035989674,0.0002587033402667102,0.0002661072685529482,60.01426532544985,6.029031671442926,5.5279902644693575,46.04221086127001,
11069176,2007.01,CONFIRMED,1.3718045990455556,0.06377263334565067,0.0705024059049328,0.12293457833454925,0.0012871570785894222,0.0018676004915833492,75.31498526191572,5.125788456854356,5.069269493003687,62.270522447889974,
11069176,2007.02,CONFIRMED,1.3407965557923696,0.06690098565870746,0.08280916574097102,0.15192777899265872,0.0015907234739685411,0.0023080601152881165,49.31228525621761,3.3560962945008206,3.31909065407586,40.77145810127117,
2449431,2009.01,CANDIDATE,2.469001409737698,0.10332604054760408,0.07132316771615475,0.3763301183050839,0.009560957694489622,0.008935646366811281,8.955627776796899,0.8121294920571753,0.7504879238108426,5.1961268951170485,AO
5631630,2010.01,CONFIRMED,2.603065644800478,0.09884022953794347,0.06815356795514306,0.18930380726052665,0.0021976779650855877,0.002254262480161699,102.35145316705929,9.162169935607126,7.736808502068603,77.60138030701458,Young
5384079,2011.01,CONFIRMED,1.544907421405106,0.32777421637944515,0.07361272449147413,0.0785041466404079,0.0006279400072469198,0.0007327950109636147,504.9034439764341,43.88415445573194,36.803933003796395,431.7473275366482,Young
5384079,2011.02,CONFIRMED,1.066292906903488,0.06581373471812776,0.045775942007385884,0.14254103483267894,0.0011401595955570936,0.0013305461673663707,153.1488402543186,13.311074694294453,11.163480538172758,130.95890567588458,Young
9839821,2012.01,CONFIRMED,2.700941184099629,0.08197058113023466,0.1445953230891335,0.20799785307459906,0.0030605382274778025,0.0039016918599161276,20.065704279925967,1.7338424394350551,1.6635071268065966,15.713734121671168,AO
9839821,2012.02,CANDIDATE,2.5856533024453268,0.15585161697591107,0.10515467493003093,0.6235723168378247,0.009175418427280924,0.011697175363493078,2.232535938269263,0.192909533714796,0.1850839370251654,1.7483301688112145,AO
4056616,2013.01,CONFIRMED,0.8389104077217954,0.03874963448419357,0.030433855386471625,0.030219387892609924,0.00029321824154866934,0.00026110029898120037,137.65122804780046,8.555289986850765,7.781031122893928,116.45119837077863,
8492026,2016.01,CONFIRMED,2.6653487868588632,0.09882070922310757,0.38450956841089207,0.05393037916547573,0.0011598190600630482,0.0014137752714453355,795.1362156691619,73.25115440583583,71.60926358486526,428.97830650440676,Desert
8750043,2017.01,CONFIRMED,1.14643855089445,0.09632062928077137,0.05759851120090189,0.033170041725119344,0.00044559840776154714,0.0005786338890310938,599.7913561230018,41.48366728844123,42.129506123752115,485.9763381713576,AO
9973109,2018.01,CONFIRMED,2.8057320782139525,0.5004006312243711,0.17978611384749954,0.18626073378157312,0.0036387062446750773,0.004114371115453442,51.63159686431109,5.2867808213269605,5.26355624683395,35.16186085132492,
9973109,2018.02,CANDIDATE,1.5197990534270431,0.10593796326067607,0.0927351029140629,0.13035919888361594,0.00254663927646759,0.002879545102741175,105.40830031534223,10.793208543048136,10.745794497788275,71.78457017324298,
6226290,2019.01,CONFIRMED,2.693180299136323,0.1394705529598146,0.1121073666360731,0.1123169002528588,0.001812128966533884,0.002278187132513716,67.37491891712753,11.427494160471275,9.436382508175084,56.94593811869769,AO
6356207,2021.01,CONFIRMED,1.7876690253673209,0.07756891458963261,0.08364942854227868,0.04341711136746955,0.0007458999273281537,0.0006528547913699866,153.67845221924964,14.594713551163876,13.327844825770258,113.00107008662268,
8564674,2022.01,CONFIRMED,1.9915129787118453,0.18750039744078076,0.14249542919408364,0.06489410041698396,0.0008524178400264699,0.0011072072257742548,232.16598351857442,19.585755787797552,19.031436686626783,184.2301196423356,
8564674,2022.02,CONFIRMED,1.9700674155539104,0.2178556885702093,0.18112589681123395,0.10524866402555193,0.0013824964567028155,0.001795727189927452,88.26242133727156,7.445906803957679,7.235171605118924,70.03866887151815,
8578780,2023.01,CANDIDATE,2.3048289826609376,0.10990846827912767,0.09784703852905688,0.10912884635426284,0.00214960256361005,0.002638285749831297,67.32786370352947,6.843035434911388,6.649040198625202,49.050648061008566,
4636578,2025.01,CONFIRMED,3.0719590458419304,0.2311694403739892,0.3337873303577788,0.14472329188404795,0.0021044365509310797,0.001953808639964461,148.74002696254863,14.991400228737195,10.871632201960155,110.613614065721,OldAO
4636578,2025.02,CONFIRMED,2.6158635847246123,0.11127545453429014,0.08603491096417905,0.18662380635258025,0.002713716338655876,0.0025194783999249,89.44800006823591,9.015399531325068,6.537888816783493,66.51986530155527,OldAO
4636578,2025.03,CONFIRMED,1.6915718657816554,0.05610121616187735,0.11126947769488682,0.10600982141693814,0.001541499996507308,0.001431165047052265,277.21231201213465,27.940029456853114,20.261864832833485,206.15470039478527,AO
11923284,2026.01,CONFIRMED,1.681830216602912,0.03802277892319258,0.25214448930701144,0.03859283360612471,0.0005904783844995241,0.0007758269995431285,763.0690930861407,65.25410188303971,63.035009784224265,600.8099795283098,
7102316,2028.01,CONFIRMED,3.0406852023438558,0.1765654167405004,0.13417761740317374,0.2728952141605901,0.0051193213192754355,0.005833728115091826,5.8210465479520455,0.7238753882797265,0.6510649979976509,4.53540997865031,
7102316,2028.02,CONFIRMED,3.0390145445015566,0.3874492128438791,0.4909905923292167,0.20419759648262484,0.0038306026134924467,0.00436516731683566,10.396607754483998,1.2928686312067177,1.1628265397836328,8.100412557324281,
7102316,2028.03,CONFIRMED,2.3978336504993183,0.17454340435933471,0.13439908516300825,0.5013250330315893,0.009404505267186558,0.010716913563984314,1.7248611034271817,0.21449485329140666,0.19292007178655687,1.3439082123508677,
9489524,2029.01,CONFIRMED,1.5335114194558903,0.2407016905797962,0.2695046574033915,0.11540943437163123,0.0015969970994291227,0.0021138473195724877,24.974897845524033,1.7806048607838718,1.7313362168917208,20.617115861242834,
9489524,2029.02,CONFIRMED,0.875017290302441,0.05688226373936647,0.04201821739064737,0.08352282652325417,0.0011557609698935535,0.0015298100199345364,47.684362357147094,3.399693912648289,3.3056257062198813,39.36408587404815,
9489524,2029.03,CANDIDATE,0.6890469703107523,0.040040072459175735,0.07250533016392656,0.06489867069335271,0.0008980462210649809,0.0011886887333024225,78.979566001006,5.6309100274923,5.475104945366693,65.19869962972615,
9489524,2029.04,CANDIDATE,0.5969060335574126,0.05236200242461523,0.06280016981971229,0.0509333651950267,0.0007047989599991344,0.0009328991843689984,128.2276263969694,9.142089056447114,8.889131020476915,105.85363937783937,
5940165,2031.01,CONFIRMED,1.8056255470287743,0.03614913922764483,0.14168271961646925,0.07775179924800685,0.0011250415440812143,0.001041102042649392,33.753646738638004,2.643063596627165,2.3497705273959277,26.94792475392552,AO
3657758,2034.01,CONFIRMED,3.617125434772145,0.17548587758009346,0.2127078641521537,0.04539398406785265,0.0009397046123794244,0.0010853778647892279,435.1357914875163,55.09457105398878,50.99186197841442,311.28088790297323,
3657758,2034.02,CONFIRMED,1.434758682443252,0.1789865566757639,0.14467367395236172,0.03429651400675077,0.0007099750282857195,0.0008200355237226582,762.2921545371503,96.5173641720792,89.3300378906608,545.317078824122,
9790806,2035.01,CONFIRMED,2.2570263379465088,0.5328017794707034,0.4046669998778291,0.02971669523127316,0.00021595399697142294,0.00026612187352852097,891.4128605653922,55.24816327246104,58.464338637614354,817.8155581920435,YoungDesert
6382217,2036.01,CONFIRMED,2.129043498287767,0.06477576282952778,0.3840694134592665,0.06910640543950458,0.0005432947470121633,0.0005352599501728892,21.672765066097714,2.309544666088848,2.1903930611990066,15.813978651344758,AO
6382217,2036.02,CONFIRMED,1.2502842499289757,0.3507298724252895,0.1061829979147378,0.0539101002694288,0.0004238258003888668,0.0004175578336091341,35.613171542721595,3.7950953803320484,3.599302802846772,25.985882870306142,AO
9634821,2037.01,CANDIDATE,3.4570568076895585,0.9034242510714284,0.3477921847549271,0.3136679122550839,0.0051272062049249785,0.004429243884237607,2.633711223031562,0.22015488282104134,0.20272715866517385,1.969839501307849,
9634821,2037.02,CANDIDATE,1.7537186734726318,0.10802414765684587,0.1027825939294694,0.05541592451601607,0.0009058270114134336,0.0007825175287550988,84.37993274852045,7.053413449161317,6.495056791363346,63.11053512328957,
9634821,2037.03,CANDIDATE,1.8274843164545205,0.1099259210023726,0.12232886928946535,0.07464556474605129,0.0012201541343620265,0.00105405556322387,46.50507239415698,3.887411293465317,3.5796791596517084,34.78267769529636,
8950568,2038.01,CONFIRMED,1.6964110973127258,3.4597168957722313,0.1761279208996221,0.07828724464193622,0.0010037431736857358,0.0012471213678926386,103.73578321690785,8.103905936126228,7.8243152455203475,85.35445120047649,
8950568,2038.02,CONFIRMED,1.8792984052761257,0.42180847203108796,0.09540550046726284,0.10288958325247936,0.0013191768025752318,0.0016390383718913987,60.05757471229082,4.691736267344704,4.529867929680266,49.415748076828365,
8950568,2038.03,CONFIRMED,1.3961512037164183,0.3753556974265662,0.2019294353465861,0.1306884288304904,0.0016755940313536455,0.002081876175468087,37.225139413758534,2.9080518240592133,2.8077219097020687,30.6290775178214,
8950568,2038.04,CONFIRMED,1.194927413701336,0.13639372822777618,0.0625258839634899,0.1641432788646636,0.0021045286143075662,0.002614814613857982,23.597413215912532,1.84344512050224,1.7798449178926348,19.416099173643687,
8804845,2039.01,CANDIDATE,1.4713757274199892,0.06680960898875896,0.05018561113218836,0.05983424238072526,0.0008724620879810504,0.001112367644335747,189.99961049605287,15.122628797230199,14.219142988081774,146.2740257196908,
8804845,2039.02,CONFIRMED,0.7475358306823372,0.08090749854870527,0.037927467161586,0.016168032531632282,0.00023575121986657379,0.0003005769891927747,2602.1837153391307,207.11546915891773,194.74156982053643,2003.329831630281,
10480915,2040.01,CANDIDATE,3.1102441363455613,0.18485745759260355,0.7924337881113362,0.1408268658919921,0.003096078951899325,0.003197007379276371,48.808708466265955,4.168120329438916,3.8851157071472104,32.670495707638494,
9111849,2042.01,CANDIDATE,5.493175231630422,0.899950041828958,0.4555435406732452,0.3681285013175174,0.005791151572854913,0.005795610470687813,71.01980420471506,7.242813550398258,6.073512802060354,57.306456322876386,Young
3448130,2043.01,CANDIDATE,2.9687747467579912,0.12583877710074706,0.09569924509275272,0.3599342587754121,0.008671851452868664,0.00846746952309179,10.732756912912967,1.1423225344571877,1.0775481706615997,5.750819949919169,
9656252,2044.01,CONFIRMED,3.4554789535559274,0.7039929542081322,0.2008421060379151,0.12893534843755,0.002537239354364545,0.0027947251744147106,55.013062887177504,7.835643213686283,7.157019490315106,37.45814733341906,
6026438,2045.01,CONFIRMED,1.9401315249289923,0.04419611792324656,0.25251879946323963,0.054046853014568325,0.0007336397731516937,0.0007578213347408841,64.22054847601254,4.985288478038805,4.930611781226432,52.70304778741535,AO
6026438,2045.02,CONFIRMED,1.4534590119531814,0.05260591953008331,0.113872207286769,0.14557681575002146,0.0019760809122661613,0.002041214664555784,8.851775723311937,0.6871423119838549,0.6796060037158683,7.26427241778297,AO
6026438,2045.03,CONFIRMED,1.269224026949168,0.07787319255239822,0.0912934699979882,0.1147132424748997,0.0015571343360668794,0.0016084591543632527,14.25567289760818,1.1066340122202718,1.0944968830921378,11.69901889338481,AO
10663396,2046.01,CONFIRMED,2.640808077543499,0.08938218725994163,0.06884327035105965,0.17132261677374205,0.0033702204598046056,0.004622063032401622,82.20820429838574,6.055317647794943,6.7188056130223,39.36627290959861,
11457726,2047.01,CONFIRMED,1.7297647291056737,0.04496872261817498,0.2040248074068944,0.06942136077768765,0.0010718515319097783,0.001329972260911101,413.7795611899437,31.51757707276108,32.592977972852424,312.91435230281365,Old
8956206,2048.01,CONFIRMED,2.264395584501676,0.1411377159594021,0.10894678290026802,0.06316383463512919,0.0010932438949664317,0.001147513457618568,123.02156564371471,16.15821556843945,14.25971361506559,95.86877943955866,AO
9649706,2049.01,CONFIRMED,1.5892191877044335,0.06742698770828329,0.04928437612396715,0.028091026228948816,0.0004881514383856714,0.0005432427258629711,2890.3871939055743,250.67630040915432,227.87045325658866,1933.6097285365304,
6307083,2050.02,CANDIDATE,0.6860561100411903,0.2174610580178234,0.6255959657743725,0.03926125527746889,0.000601050708611612,0.0007399589600960725,217.39748991087072,14.89257565281719,14.900887510784845,173.69618537265214,AO
7265298,2051.01,CONFIRMED,2.946162434842924,0.13951069852292838,0.1513749683070507,0.1712971301314704,0.00415303627107181,0.00396010840902114,51.46591388933793,5.886709232117952,5.374656989011017,27.819293228313978,
7265298,2051.02,CONFIRMED,1.6100173481394298,0.07785945201571985,0.14995584579183688,0.0973165039199682,0.0023594034012481245,0.0022497981669860664,159.45820309547105,18.238947504910023,16.652442535222278,86.19325247213672,
3248501,2052.01,CANDIDATE,4.225887066908387,4.1997882284253265,0.7780057560637151,0.052916842021690134,0.0009222334636115377,0.0011000410873073152,586.7854173433129,79.2133701892387,71.02902193666606,451.264987471821,
2307415,2053.01,CONFIRMED,2.238147682766331,0.2987273324898417,0.2189353472486372,0.11414678147989038,0.002183222388817477,0.0027913803004010287,181.71075465175645,15.154051905819118,15.218023951897655,99.69035444003644,
2307415,2053.02,CONFIRMED,1.8010952850307935,0.20156693848165336,0.14777655046428198,0.0568556739894464,0.0010874470432963722,0.0013903660357190131,732.4202591380939,61.08133026190472,61.33918193768986,401.82120960573616,
3128552,2055.01,CONFIRMED,2.2337589624090133,0.08777820778068504,0.07504002139875593,0.08251412378097997,0.0013132184724214586,0.0016439845242441995,138.62611953408708,12.418498357904689,11.444530349776606,106.29191572379122,AO
3128552,2055.02,CONFIRMED,1.5578284742121662,0.07727709324906455,0.05866395168120625,0.049444912509235626,0.0007869194949634026,0.0009851243321002344,386.0632171927729,34.58457501488209,31.872148065224263,296.01491467716977,OldAO
3128552,2055.03,CANDIDATE,1.2902195167782573,0.07076469699166199,0.05445828331900139,0.03603531433417792,0.0005735047386803713,0.0007179558700869597,726.8503794861115,65.11320007911749,60.00644950743146,557.3143036810333,AO
3128552,2055.04,CANDIDATE,1.4764192361683317,0.038905661457546585,0.3711549431073085,0.06544760807744021,0.0010416037054656313,0.001303956913449718,220.35052677562308,19.739589487356213,18.1914370811972,168.954304574387,OldAO
10134152,2056.01,CANDIDATE,2.0271773901948364,0.08019204738206606,0.06064790132789926,0.22215836555161514,0.003112760704852784,0.0044225582219127,16.543396952170458,1.3268929478166291,1.3591937095576114,13.736147814958224,AO
9573685,2057.01,CONFIRMED,1.173806801176505,0.05776322940006073,0.046453011240650495,0.0537468654596641,0.0004085862351194081,0.00041393756280472987,29.57465136258307,2.760755271296878,2.720372531490252,23.333801173007267,
9279354,2060.01,CANDIDATE,2.2044072953042084,0.047612196585662986,0.3036701832229191,0.035140413622759416,0.0005431882894861318,0.0004941766992720533,184.03025359176,15.110235712985011,13.589696370317945,143.812223178408,
12061969,2061.01,CANDIDATE,1.8024281959362085,0.05375301315456522,0.05239706214029111,0.10464627476318276,,,26.444732037355124,,,19.90338713673038,
12061969,2061.02,CANDIDATE,1.0272036709094503,0.06532338285871211,0.07855590979381767,0.01899695333645041,0.000326756557754488,0.00030561713229545383,802.4515206367055,82.5450669076944,76.01151518954532,603.9578412490404,
6774880,2062.01,CONFIRMED,2.864973885419104,0.15169610351865356,0.4061711295421803,0.20683614028634012,0.003975499937249436,0.004520270966913606,22.69449437586946,2.210764476820592,2.081714099559993,15.938011222450166,
7449541,2063.01,CONFIRMED,3.6896217710875363,0.4120282108400307,0.654311402266594,0.04015325353682643,0.0011099946184983489,0.001020952999516954,1761.634973728959,427.41851140284297,341.9943223923136,510.76423996195933,Desert
2579043,2064.01,CANDIDATE,2.75774790584221,0.1586510820529447,0.13053058016672114,0.0689216905356716,0.0015220101718297664,0.00161665360864834,530.1145303186008,68.543457192114,55.59557350544422,307.97216706985125,
6342333,2065.01,CANDIDATE,2.9472071544760734,0.07106384900292702,0.5636689767420636,0.3461134806897363,0.004007493963402834,0.005117598480764935,5.012234982334251,0.4050872258295856,0.3861271347080028,4.271350930803699,
3239671,2066.01,CANDIDATE,2.9797565261641954,0.15526521645283192,0.10893074019689368,0.5318643785911058,0.00589138981499941,0.006457866668129403,2.5461469038865805,0.24341472831465785,0.2199171551539426,2.2749115372486544,
11360571,2069.01,CONFIRMED,5.921626678672321,0.43382365257587785,0.6285553356392786,0.4150597231270259,0.0057887782634916006,0.006597949280448241,45.69874266642127,3.890304024673541,3.7295796621299817,33.1824036493511,OldAO
6035124,2071.01,CONFIRMED,0.9613099928443126,0.028172465307669464,0.05284290729884306,0.046394096174427316,0.0005866313715671628,0.0007834623244274413,233.20888838912913,16.55775336089889,16.074413781547907,191.47948303184256,
12058147,2072.01,CONFIRMED,1.263042941578893,0.043606877032522466,0.04556316801427217,0.027070913828845054,0.0005644858297069692,0.0005921000740937947,3079.4359596760664,264.06830086956035,239.85496142488557,1829.6486019812671,AO
8164257,2073.01,CONFIRMED,2.2122829208712913,0.11081820911402243,0.08356992870130414,0.24177928974387056,0.0033900081437511827,0.0040664441742576,4.817680660028908,0.4547178349550189,0.3860394755635276,4.101928065521261,AO
8164257,2073.02,CONFIRMED,1.7022497491075783,0.045650786505812085,0.11316987659019913,0.06230509123019805,0.0008735849880182034,0.0010478985534585574,72.54861598260159,6.847516843921722,5.813301358331684,61.77022202463128,AO
8164257,2073.03,CONFIRMED,2.2266421435428394,0.5487569808900238,0.25913957094989304,0.11791108409586283,0.0016532413518454447,0.0019831261337108423,20.25661806282136,1.9119252867737981,1.6231574337017365,17.247135293507245,AO
8866137,2074.01,CONFIRMED,3.2624502451383117,0.11814209249015982,0.6375270835118653,0.1871243428701606,0.003328723153577783,0.0032102259362106304,9.134803589404514,0.9758359008501958,0.88694231739973,6.825457369719679,
9517393,2076.01,CANDIDATE,3.2456750010503472,0.4400273636119144,0.23713299066702376,0.2922341111191881,0.004886216829499069,0.006264143003881564,14.163858555175006,1.5494122526922274,1.4525908319739589,10.974880401855637,
9517393,2076.02,CONFIRMED,6.178052284424718,0.2450729640276445,0.23735221535057774,0.7194549066399991,0.012029439702555343,0.015421773866634712,2.3368790703150792,0.25563578210622395,0.2396613249270089,1.810733156533608,
9351316,2078.01,CONFIRMED,2.1883232192254054,0.4826658182519745,0.18533722431243865,0.12099938268506202,0.00145622036143234,0.0013311909412622644,9.37729380345358,0.7485341466504515,0.6217114934269836,7.914520560884646,
9351316,2078.02,CONFIRMED,2.954472944690404,0.21755882723293768,0.1159178490084473,0.5078431627279553,0.006111862619963739,0.005587105137244939,0.5323344997313787,0.04249312875281625,0.03529360247447329,0.44929511986076,HZ
9473078,2079.01,CONFIRMED,0.6759684677431318,0.03186342858884265,0.02178948050374608,0.015488671182116304,0.0001815602542434023,0.00025345166410506735,3337.57225036445,233.52553971532842,225.2834345137552,2588.5212109582176,
10864531,2080.01,CONFIRMED,3.012168603191384,0.15324099833712646,0.1780977083761434,0.3571248491098116,0.008321765933741145,0.0065861665292336795,5.3555434645778455,0.6508750069453755,0.5744704660549047,2.8975039494273025,
10864531,2080.02,CONFIRMED,3.030319885658628,0.42635928270503337,0.3261657426213937,0.19644354007223586,0.004577550795811244,0.0036228502256062094,17.699792880569092,2.151108074656713,1.8985950363568147,9.576100000812296,
2853780,2081.01,CANDIDATE,4.606033389149159,0.13337867645477075,0.21841586678860836,0.07300695417614889,0.002655454361707141,0.0032849997988138057,1218.1340832516632,128.37660328923212,134.7332602357274,493.48657016034014,
9472000,2082.01,CANDIDATE,2.6039838511908715,0.12514666444739736,0.10413798255963004,0.2114897540084441,0.002909973529136845,0.0032298129539726703,52.55238803666509,4.620810556800003,4.476043000893078,33.38202882451454,
3967326,2084.01,CANDIDATE,2.1481843872039423,0.04993067213056735,0.16442979290809345,0.04621116812415064,0.0006710702899221068,0.0008568392499011287,128.75367963205446,16.062304777691978,13.213787498674922,109.12888529229426,
6768394,2086.01,CONFIRMED,1.8015555476103668,0.3242279586414013,0.0953665170379026,0.07556317106881902,0.0015839742899778069,0.0018345181332502074,429.50429351506114,32.92697499655002,36.8647960302464,234.69051238471096,AO
6768394,2086.02,CONFIRMED,2.013788878075681,0.3619547157165027,0.1066460392404282,0.08770183431538456,0.0018384280229019245,0.0021292198763772875,318.83831559496264,24.443018182315026,27.36622114759811,174.22020870260755,AO
6768394,2086.03,CONFIRMED,1.8562193353095515,0.4788515838123594,0.1525610147265195,0.10628178809103224,0.002227905834426321,0.0025803029868293192,217.10516475628967,16.64387659154876,18.63436023474013,118.63099654028021,AO
6768394,2086.04,CANDIDATE,1.809387035819419,0.19148087028742364,0.1530825566392005,0.9847220047190142,0.0206421309717633,0.023907142130876743,2.529068394192584,0.1938856986009259,0.2170728957949522,1.3819381232057977,AO
6922710,2087.01,CONFIRMED,1.3589995909636876,0.24952514344730625,0.11342922731279127,0.1616887569014698,0.001357035006001243,0.0019313252590950672,49.30918933839354,3.2740875510781065,3.0480337549326713,42.754621881340896,Young
11348997,2090.01,CONFIRMED,1.6373123342719982,0.0746948357255202,0.0648904080414638,0.04762252479548736,0.00037885193868934314,0.0003827611959134947,24.450670396869178,2.492136878431586,2.236480190623775,19.07346840060146,
5705819,2091.01,CANDIDATE,2.6286452798066366,0.8379700574858725,0.14605770724403894,0.08049835337262802,0.0017757585113337864,0.0016251252101010894,99.30001302326244,13.909538911873364,12.77029869632052,58.99467387005981,AO
6525946,2093.01,CANDIDATE,2.5792363474193882,0.4664314227940262,0.1798263975240282,0.07285880304552246,0.0009942414393905078,0.0010586579056006064,314.53152353835793,39.86192536266337,35.682567538446584,265.1440871483875,YoungAO
6525946,2093.02,CANDIDATE,1.5261126580922748,0.0764019647912524,0.10880550577278596,0.03753314250471222,0.0005121825368245035,0.0005453666168168017,1185.2184066408572,150.20779853152825,134.4591328366679,999.1165558384241,YoungAO
6525946,2093.03,CANDIDATE,1.2433669241840797,0.0728998603688943,0.07443428457505037,0.012741243517432095,0.0001738687947414502,0.0001851336776324804,10285.007446683912,1303.462986946942,1166.800289787586,8670.065499596285,YoungAO
7918992,2095.01,CONFIRMED,1.4417891190091243,0.06611956848396176,0.05780439827879168,0.02525846685173941,0.0003693763886073639,0.00047046049278780754,1833.1302768944504,167.97679412931538,160.24381847914742,1425.6346192341098,
9307509,2096.01,CANDIDATE,1.6872435314422267,0.048413444863994785,0.11735854046949674,0.0808915835702608,0.0011940997626568874,0.001438427858739956,40.10313109673281,3.7803313785835115,3.5357853758990028,33.506953414478986,AO
10158729,2097.01,CONFIRMED,2.187032738578948,0.09599042761757468,0.12110140643802045,0.2867545143552762,0.007382059707967797,0.006503548049177523,15.74138036960158,1.5377603836209857,1.3931889253843026,8.270536066010322,
3120355,2099.01,CONFIRMED,2.9500398259959244,0.14942855737579114,0.219433773080226,0.3658066433743323,0.0073079470737931985,0.007896174260988598,11.383621179887404,1.4510171457415229,1.319330076793012,7.902830357385478,
9411412,2101.01,CONFIRMED,1.4421908232298062,0.2564435605960335,0.1890135058260433,0.0348992485969668,0.000437548577286611,0.00035017961963305303,127.68732311960581,9.80340535995584,9.07103784030982,101.3645489517417,
7008211,2102.01,CONFIRMED,3.107433824568928,0.17567430691129776,0.12156709177124105,0.5986154691516516,0.010394861671137564,0.01231408817425288,1.0738005699416469,0.09692092877397704,0.08937709375675529,0.833370040161134,HZ
7620413,2103.01,CONFIRMED,1.4240279597520882,0.07125366873049366,0.05843398977778001,0.037292264421676435,0.0008276642989368065,0.0008585613075901697,1070.6680552382736,106.54519066356441,100.07262374335735,660.8294903300324,
7620413,2103.02,CANDIDATE,0.93231580825083,0.06346392620782311,0.08102253532210428,0.04758240332503176,0.0010560436481613664,0.0010954661359317637,657.6572425310943,65.44532344199585,61.46955295433585,405.91413768944375,
10854546,2104.01,CONFIRMED,1.8896482924497924,0.07513678604771877,0.08008136644246103,0.03185322992728453,0.00046896625162310497,0.0005928394936340983,715.6118167935044,70.45549364349849,64.8977202730393,604.3438975360548,
8165946,2105.01,CONFIRMED,1.2809225748668305,0.04768344303851408,0.05445862032545252,0.06833730518155409,0.0008280917587684942,0.0011442115889983078,261.96414803661827,20.24988017774421,19.782230981234864,215.50308899615214,OldAO
12017109,2106.01,CANDIDATE,1.7735771636083202,0.09570242824675072,0.10691378566666944,0.08621058532766349,0.0013851102330144274,0.001651977813442665,88.66812157284048,10.011563844526744,9.202731684693696,74.00704815893991,
9225395,2107.01,CONFIRMED,2.029694838853297,0.12037019567629395,0.08843568083713782,0.34086165337364305,0.005666798277418871,0.006847093374587799,3.7859509812689978,0.3194578144720606,0.3309195588801652,2.9522977410978313,
10709622,2108.01,CONFIRMED,3.2647032638729945,0.4894788473997926,0.16511030646849967,0.26979450461431764,0.006805505716657111,0.006764173256469973,19.507693031687715,2.048443344785732,1.8881071830071618,9.70519248540565,
11499228,2109.01,CONFIRMED,4.173240298282156,0.13075775540162407,0.8919379912345192,0.15331448165140496,0.0027174347672568678,0.00475911158650167,143.22579531698938,12.15288774943186,13.422679009128489,75.31918146507262,
11460462,2110.01,CONFIRMED,1.6303715148928764,0.047965081284525486,0.3615205339519965,0.06337040259762952,0.0008647419948312538,0.0008910119784232861,782.1972499340454,71.73321808161039,57.29393479795455,510.72359101513524,Old
8612275,2111.01,CONFIRMED,1.3969277571839231,0.07063904170339598,0.049043351531658085,0.04258164270036408,0.0007345290290270133,0.0008581175478852092,394.0803278614553,32.94435891206151,32.019577437077444,291.52529073587147,
8612275,2111.02,CONFIRMED,2.236463192065995,0.05804614194123476,0.383410137694372,0.07169001543510757,0.001236645514433586,0.001444717872864094,139.0311871225112,11.62274035245346,11.296478275410388,102.84986177105681,
7207061,2113.01,CONFIRMED,2.499338505993168,0.15056132340383382,0.1249338922525518,0.1132632358903448,0.002223595224897797,0.0020021128505336807,30.29737880531579,4.16177792665339,3.632294712777543,21.15169631984669,
7207061,2113.02,CONFIRMED,2.2323151613357783,0.13870915517553573,0.11202688794848592,0.095436460627497,0.0018736181844809965,0.0016869954581812685,42.67311418529362,5.86176203021448,5.115997923442445,29.79164494953294,
6921944,2114.01,CONFIRMED,2.052475252906408,0.06747925046241304,0.3801378004227448,0.04540738867159709,0.0005116572127935846,0.00036290631993513933,55.964641140604925,5.544042848800991,5.328466837671233,40.827281191599,
9532052,2115.01,CONFIRMED,2.955584172200976,0.1772527205118724,0.14305369078740207,0.11628984471962595,0.0021371192239536155,0.002157078869887064,31.803697896536104,4.6416885254664155,3.981928671025533,23.741325101494585,AO
8164012,2116.01,CONFIRMED,1.5766277803085935,0.04954806658220733,0.0722964917722468,0.023132633080057963,0.00047022959438474483,0.0005113869737265133,2585.709952419391,235.00751550910462,224.8853134278701,1756.695032551616,
4055304,2119.01,CONFIRMED,1.4742703661735577,0.04798657108207513,0.2487347336244413,0.012667888953055794,0.0001735732969944577,0.0002231968980561583,2163.7172849897847,156.6381740447846,154.38772516483385,1781.0824212286057,
4857213,2120.01,CANDIDATE,1.3872755734821227,0.03433924045672744,0.290073778218966,0.07591360528153446,0.0009624066588671822,0.0014427457479370225,53.67459742064818,3.9831671800916806,3.8466967994331673,45.92706689792506,
9415108,2121.01,CONFIRMED,1.4338925819467023,0.08303438880221621,0.05943646316467732,0.05149372032681036,0.0007343577377019068,0.00090978402585427,209.89523625908922,17.91077108975075,16.587074916249982,169.70054094316643,
4262581,2122.01,CONFIRMED,1.8448669490431249,0.08563166510089741,0.06616176481009428,0.21721191429247125,0.002433953378538562,0.0032960077481163693,18.33424596504944,1.424867234354703,1.3993405677746023,15.760429438549403,
8591693,2123.01,CANDIDATE,2.3631059248497506,0.10545185019302697,0.08574428588799579,0.19011797511951145,0.002283692042871013,0.0033228047282099693,37.43602429372185,3.3731669490694958,3.1730331357972155,31.40680217243686,
9405595,2125.01,CANDIDATE,3.170169320220944,0.20743738675971626,0.5799766478788256,0.1530662604599461,0.0035418429770866368,0.002616723324547032,38.336864930334286,5.153837522598831,4.006965531946691,17.058440645568524,
3546060,2126.01,CONFIRMED,2.4222423707427505,0.473537228952648,0.11927349831385395,0.0795762604739895,0.0012847523039222885,0.0011356495548220356,35.58105475079822,3.677783561375791,3.1802700755044664,27.34564846800797,
9351920,2129.01,CONFIRMED,1.4677076567064462,0.06862636353824447,0.049601236637748326,0.08116200583411537,0.0009079454564429232,0.0011461335235977885,123.53885444396956,10.129284786842657,9.739137310514726,106.84898713898816,
2161536,2130.01,CANDIDATE,1.8304958229015167,0.1096222720033108,0.09085178151534357,0.10997096176623697,0.0011904150531110607,0.001021220931199492,8.870383373622943,0.9218143264319912,0.9209139806034689,6.79069254063542,AO
10549023,2131.01,CONFIRMED,2.850110251037933,0.16821913683303244,0.1525618858671396,0.126010449585665,0.0018959762785035472,0.002042905359927609,197.5858897192789,25.52063792902985,19.774725978847478,125.14998865340674,
8219268,2133.01,CONFIRMED,15.090573829228976,0.5814739908762894,2.7076743642735748,0.07390532153543676,0.003944065632156985,0.004496916482265418,3129.866731180556,433.1309583724839,456.3490673214656,422.33165485786105,
4254466,2134.01,CONFIRMED,2.5468150553709545,0.13650850131886344,0.12707400112772893,0.24090787408251615,0.005263568216853424,0.005462435026814857,21.87125889972022,2.259749448966557,2.096771761732789,13.148251260669053,
9904006,2135.01,CONFIRMED,2.9028052626197307,0.11194859172075243,0.09835028799027133,0.3045243133823319,0.005048615321489458,0.0057965323552392435,31.890505909182803,2.5419879990281604,2.5339805282189216,20.052010626115766,
9904006,2135.02,CANDIDATE,1.6288315388199162,0.05759312084434806,0.11886256416326307,0.15576738960004854,0.002582420260640494,0.002964987636960555,121.88556375294016,9.71548240269258,9.684877837520856,76.63881615751689,
9904006,2135.03,CONFIRMED,1.5702580342773955,0.07778532265239305,0.06412003413497136,0.08740824197021509,0.0014491144723157686,0.0016637906416039241,387.07986720971917,30.854084909703012,30.756892010152267,243.3868447414563,
9364609,2137.01,CONFIRMED,1.3178128856922675,0.06172095585515744,0.04779951858512147,0.11074579492656243,0.0023248040173466486,0.002208628867037952,37.578144167305375,2.9158463666476218,2.6976400907124227,25.772628814640413,AO
5022828,2138.01,CONFIRMED,1.8247981298423084,0.06267525835696552,0.10020033975713714,0.2036027927366558,0.002903303563114894,0.003347274572681525,512.2226311876584,69.47561430399391,57.78536018218458,490.1992091656703,
8233702,2140.01,CONFIRMED,2.461372376071058,0.12712626861848114,0.10195258665679677,0.2286126504206968,0.005331061363000797,0.005629260767156638,14.738070072240742,1.6376076448310872,1.486023284021809,9.613891141651328,
3764879,2141.01,CANDIDATE,33.68151981867689,1396.147921096704,15.533350144374864,0.02543166577505392,0.0005648966162128036,0.0007496942443199172,6725.133413698336,632.4702587276428,646.1878896112629,3270.4690955034966,
11403339,2143.01,CONFIRMED,1.0506828259812302,0.027098097562473708,0.07324985768650609,0.054206827415369904,0.0007189198606401461,0.000938828374633566,192.91815543819004,14.164693162603507,13.886210904606775,155.56334894256597,AO
6774537,2146.01,CONFIRMED,1.3565451634917014,0.07059016657022135,0.04028743257843408,0.03714228212881041,0.0004295201330740648,0.0005444635158178372,190.0144494775993,14.371851840352022,14.556947021383472,167.2965063255945,
6021193,2148.01,CONFIRMED,2.0892442138779432,0.0904140750612526,0.0643198176290826,0.11060284386663133,0.0011344233052340232,0.002215819546726946,211.94270078230002,15.548595259506266,15.52670053751461,113.49806970461414,
6021193,2148.02,CONFIRMED,1.818993718550448,0.05856736159154202,0.08282251338549154,0.08146309910300306,0.0008355448795369637,0.0016320333356487676,390.6872120045375,28.66169638737492,28.62133647949168,209.21807760833968,
6021193,2148.03,CONFIRMED,1.3025727399791254,0.0393004846188575,0.10766161693782858,0.04988805132754299,0.0005116882304481743,0.0009994582252186028,1041.7367164418624,76.42415913154649,76.31654261283188,557.863545289164,
10617017,2149.01,CONFIRMED,1.6328929315542258,0.043587674721782495,0.22740682300642834,0.12118837327812053,0.0014073131981204804,0.001569556890175108,233.6021720408545,16.81375106611111,17.42486026057141,166.34890824447294,Young
9641481,2152.01,CONFIRMED,2.622757439333455,0.1552512644547554,0.1152436820271699,0.2342758264863503,0.005293908621835826,0.005096220146615042,22.622073558353964,2.3264472332095845,2.1636699393824648,9.906333092201026,
10253547,2153.01,CONFIRMED,2.61314584232494,0.08322362618602848,0.42964947799184205,0.3182967203440443,0.005243312527924169,0.005998725058253788,23.50340826105742,1.7705056807727548,1.6688362636592269,16.833578875748405,
10253547,2153.02,CONFIRMED,1.610199733923324,0.2643915822329457,0.10215626161453267,0.1811175932924749,0.0029835564069953238,0.0034134021498260195,72.5895150167459,5.468149519997634,5.154146823766417,51.98996303065283,
12505076,2154.01,CANDIDATE,3.7931843502601006,0.3166539920130652,0.2768320033246085,0.10382715867127623,0.00318735472054424,0.0027059083841615853,192.71262307716358,33.88769346479879,29.387084347396,82.77761380250857,
12116380,2155.01,CONFIRMED,1.6889474930534014,0.2372902713641179,0.22741354804222286,0.04986240657484568,0.0005308210122852391,0.0006522434469362487,209.2434695824252,15.150526461487374,16.601611880551427,184.53992921882536,
2556650,2156.01,CONFIRMED,1.959355570896386,0.07190008494350701,0.09441303419832107,0.03147034118365718,0.0002658754322334786,0.0002690342907624967,55.578863338198566,5.2058035353919,4.816355748418072,46.012122128368034,AO
5211199,2158.01,CANDIDATE,1.0194226193389433,0.020660613695268552,0.20943747918941688,0.05214191829399663,0.0010196218441070543,0.0011566312231670215,250.49888632602082,19.249410091471233,19.18322288129409,180.32485950678046,AO
5211199,2158.02,CANDIDATE,0.7553255436288738,0.031396004593297965,0.15799724978751672,0.06725100132745705,0.001315076139174057,0.001491786508213282,150.5852029873071,11.571613738795461,11.531825879746052,108.400703774568,AO
8804455,2159.01,CANDIDATE,1.150507356077786,0.22247661450890185,0.09006960915143139,0.07580924038367337,0.0007322926769562398,0.0010206392197325141,165.17764587292672,11.168167680718208,10.508262210510527,140.57636794723015,AO
9205938,2162.01,CONFIRMED,1.6492962285758124,0.08101096310378368,0.059827257805368385,0.423732860015752,0.00959066015930038,0.009168128931716184,4.708092922959024,0.418845896002939,0.39721769585845457,3.051651607886482,
9205938,2162.02,CANDIDATE,1.4235989088406509,0.09261181506154743,0.0675191038211925,0.6359613211588644,0.014394186139225438,0.013760028375453034,2.090104059803719,0.1859418558720616,0.17634026385998627,1.3547458640092767,
7204981,2164.01,CONFIRMED,1.3759975308952892,0.06527769003905387,0.06616112823638226,0.05531863788903811,0.0008415488698809562,0.001036409173194971,164.05416956674276,16.454288473588537,14.882777577968756,134.79947721849152,
4370527,2166.01,CONFIRMED,3.1559183421821766,0.2041995444265524,0.16721234711874755,0.2979346369332618,0.004689784808671471,0.00499440946995652,6.492120538846392,0.8472763405550755,0.737345776180373,5.22610223190923,
6041734,2167.01,CONFIRMED,3.3376374002814466,0.1380318745862378,0.6732247998616763,0.16417175579069646,0.002592204237991019,0.0029955208620273646,33.70460565009335,3.833316874874498,3.539303343945214,26.490979254863205,
6041734,2167.02,CANDIDATE,1.3064379477356487,0.3722645297301075,0.14131998077235644,0.07124226839770131,0.0011248884986328133,0.0012999072517783168,178.98253612155625,20.356176260568112,18.794868046049537,140.67580854089653,
6041734,2167.03,CONFIRMED,2.4472371031576157,0.14803166470197396,0.1301817658615922,0.35237166499809874,0.005563803499381186,0.006429466053581208,7.316176581137732,0.8320887535504137,0.7682679535424477,5.750332285383048,
9006186,2169.01,CONFIRMED,0.9588252453446694,0.06758357046318858,0.15876914886301022,0.058694269613242735,0.0009686909797642836,0.0011744272029477075,157.53852072963943,10.987794300473826,11.005734397337122,118.86488039976462,AO
9006186,2169.02,CANDIDATE,0.7073583132289454,0.20913776327004932,0.044718429366793294,0.04170989529592042,0.0006883806518120997,0.0008345829360065184,311.96075965499693,21.758238210425468,21.793763529646398,235.37848530041734,AO
9006186,2169.03,CANDIDATE,0.6646184962495808,0.21424414190629854,0.0689918307189533,0.04988210522039329,0.0008232549163267068,0.0009981025784217411,218.1165502624757,15.212912904284966,15.237751477158909,164.57179831370988,AO
9006186,2169.04,CANDIDATE,0.3886741745438852,0.017340827499925517,0.059583812268895475,0.0319743422894824,0.0005277050467190759,0.0006397820779400149,530.8537979698851,37.02530995885035,37.08576227327704,400.53615403524316,AO
11410904,2171.01,CONFIRMED,1.4735092257840894,0.07921395004961017,0.11301350796156022,0.04568568677557951,0.0006788920901832421,0.0008546566518818851,452.344787782544,42.44523440325461,39.95376432840089,350.3525900523676,
4173026,2172.01,CANDIDATE,2.902406314317115,0.3542028668949597,0.54791237876178,0.08929478888426214,0.0013960312842546145,0.001952417159884398,68.41894624583217,5.83423289961876,6.243828037639845,55.47281931959551,
4173026,2172.02,CANDIDATE,2.4735371722204063,0.09556755351359053,0.3007699270066527,0.4460930781291466,0.006974204142181949,0.009753759766579108,2.74143303459208,0.23376798897379486,0.2501797821962949,2.2227033263313483,
11774991,2173.01,CONFIRMED,1.2220952360231845,0.31429583481699297,0.06082610729003149,0.19937528480026145,0.002554929889116633,0.003001984390431358,5.4049312055380785,0.3534658787220943,0.33488547678204345,4.550023682950088,
11774991,2173.02,CONFIRMED,1.176965015923003,0.2772869128985019,0.1430899158407859,0.2515077561894757,0.00322299079087178,0.0037869406865519524,3.3964877042504087,0.22211985166071946,0.21044382768185768,2.8592592404050086,
9022166,2175.01,CONFIRMED,3.3225772703889938,0.09118543647482803,0.16814819753292956,0.18752203000068035,0.002845916968845879,0.0032175167244788048,115.11857714163948,9.570986126435804,9.022329459332026,43.97750940603714,
9022166,2175.02,CONFIRMED,4.372096929203861,0.6211439031600912,0.4793885480709928,0.36324964915481933,0.005512837069265053,0.006232664356649451,30.67888684891161,2.5506500330836896,2.404434052190132,11.719924520129844,
10965588,2177.01,CONFIRMED,2.337986684460826,0.5214533410095207,0.17088898998414587,0.28960195455901144,0.004864961818003003,0.005601633760399385,4.69265746962477,0.43884982998677396,0.4093308002520952,3.6482892299732943,
7286911,2180.01,CONFIRMED,2.064851250504351,0.06801986033078551,0.3397116128687197,0.09621425796924273,0.0012497497505495525,0.0015866067869392494,55.197187059546565,7.837430927964486,5.233863782765983,47.44317261435147,
8591173,2181.01,CANDIDATE,1.4326559163979535,0.031193247241107537,0.16606838644760272,0.09523543139914202,0.0014952516446139694,0.0016770013743225302,30.758886772285226,2.4298611833606896,2.2423258180451517,24.55277137672504,AO
6962109,2182.01,CONFIRMED,2.2711482414332385,0.10983499993951797,0.110387632543819,0.12164546967498036,0.0020989384077671584,0.0026152220920025704,28.18447301414334,3.3957896588781784,3.0872672138515784,23.113056993196604,
5706595,2183.01,CONFIRMED,2.2246242592535457,0.4528764539018258,0.19301292613112167,0.14061116031008464,0.002756335090501916,0.0031000053194848443,54.521699969671246,5.935323475809003,5.5636694814716305,37.598831043532215,
5706595,2183.02,CONFIRMED,1.4757633747648826,0.08981386013412915,0.07666298947987472,0.05441383161205061,0.0010666490015418695,0.0011996428115555436,364.07457894171233,39.63376778500213,37.15200783360627,251.0702818967351,
5706595,2183.03,CANDIDATE,2.4701486878051315,0.4976160566727687,0.475495411943634,0.5579931459418354,0.010938084958558449,0.012301885321038715,3.4621927599725435,0.3769001194211754,0.353299650530466,2.3875704663420287,
12885212,2184.02,CANDIDATE,1.933544070503316,0.05171455191098465,0.21348512577408152,0.35536465963687874,0.004831776265709998,0.003470058843026967,1.6571537128245837,0.14212200067844996,0.1267548829234175,1.2147015480658483,
8611781,2185.01,CONFIRMED,3.422091508657984,0.6167315378346705,0.20284531282819296,0.3496854735040009,0.007634479110274044,0.006545800595863759,23.128707408220052,2.3327268559131307,1.9683011190416333,7.087499621219554,
3097926,2186.01,CANDIDATE,3.678762522304765,0.2263120678987376,0.8404194327744182,0.11064980907044837,0.0021266792906600184,0.001658109449191553,32.01888270484751,3.5211316564586195,3.122713629435776,20.983883168220363,
10518424,2188.02,CANDIDATE,0.9062265311995336,0.10009532793965588,0.11373318560334053,0.06954113202997002,0.0012302316604451708,0.0015355434958902931,204.75561591932492,23.842517271799718,21.93796733690132,158.42289902372244,
5601258,2191.01,CANDIDATE,1.2372390818077836,0.06552428171228641,0.06631827202825066,0.0698979548530997,0.0005151976270038329,0.0005217788313011821,15.356299434270301,1.640596023372343,1.4969171570792992,11.506583596957476,AO
8282651,2193.01,CONFIRMED,1.4657551049270596,0.07302456896009786,0.05747438089353438,0.029919049714875693,0.00036111657372034096,0.0003521376574925297,145.8442863038691,12.194102978102524,10.975894675608703,128.50471422732895,
8282651,2193.02,CANDIDATE,1.2626255537224749,0.4633472092420871,0.04146494789781961,0.043657422165632835,0.0005269358218625629,0.0005138339241957016,68.49657142903153,5.72702756018816,5.1548893300607235,60.3529460091438,
3548044,2194.01,CONFIRMED,2.2952257022514133,0.4712566642685931,0.19140873098451955,0.2081535569970885,0.00512287606278975,0.004917911998259858,40.8930637030581,3.990967940090992,3.687301759089495,20.83294543117382,
3548044,2194.02,CONFIRMED,2.2375328394966902,0.0801322480445401,0.09715982441146943,0.3254700323044217,0.008010156944078792,0.007689674023998194,16.726123853453654,1.6323899029339957,1.508184043190662,8.521113214806556,
3548044,2194.03,CANDIDATE,1.795537636839333,0.09568178031992104,0.13864147693579856,1.1394264075538896,0.028042488532479617,0.02692052200632471,1.3647237869779136,0.13319055141550826,0.12305630479207633,0.6952576698382614,HZ
11401767,2195.01,CONFIRMED,2.7598945203439342,0.13977529337294636,0.5470346544829278,0.15047391609392988,0.00293670511847297,0.0031577840422461023,97.15807741363881,10.435322392956708,10.074214480831486,65.59803731151675,
11401767,2195.02,CONFIRMED,2.36109702685528,0.1218871155519575,0.43310052594955306,0.19721223822714604,0.003848867763849917,0.004138615445221308,56.563156273526495,6.075200220918949,5.864971655945673,38.18964037226906,
11401767,2195.03,CONFIRMED,1.9153903209125465,0.09019251097287892,0.4665375161934465,0.07352544256026006,0.0014349499865504392,0.0015429748596127034,406.93595618498216,43.707203869006754,42.19474296628084,274.7501880216594,
11075429,2198.01,CONFIRMED,2.670903734932584,0.07952033453616739,0.4850282070939319,0.18311172713207527,0.002951491435160079,0.002671678209449668,181.31521293174308,17.28721747981195,14.383338438086298,108.46870064009302,
11705004,2199.01,CANDIDATE,1.8652537900479127,0.10725901436962773,0.11777324925234832,0.07831460452505437,0.0014229352133771195,0.0016298677134926902,58.83045272650271,6.9776175973775985,6.402088847239402,48.768709438409616,AO
11705004,2199.02,CANDIDATE,1.1227979341819596,0.08324540500152433,0.1025134204642858,0.03799775209238421,0.0006903991918989265,0.0007908015352674381,249.90324695258403,29.63990949176669,27.195146674977888,207.1624179913089,AO
10909127,2200.01,CONFIRMED,1.5284390423464442,0.2226759055084329,0.18113736818910875,0.03963351655169984,0.0004147073387927101,0.0004549385498279416,300.02134320738185,30.013562462580914,24.693082450452398,270.53894238445025,
4144576,2202.01,CONFIRMED,1.062951477190163,0.054380882983793614,0.027464107684314083,0.01646096869415085,0.0001580499295108356,0.00019049623702835868,1725.5116971566586,117.47578676741207,114.46018083867806,1499.766898028808,
8494542,2204.01,CANDIDATE,2.4314901604592905,0.11371013655132108,0.11588406065368477,0.10292979332934683,0.001656578222716267,0.002731800836946943,403.3102072667836,36.07908547300157,39.343235189077966,231.57276914687532,
9992325,2205.01,CONFIRMED,2.6587640295905137,0.8838330623043628,0.35430237479415394,0.14856554696754226,0.002297373513127586,0.002540989192966549,11.973773597146266,1.0165560795398871,0.9101184383972636,9.616298096623344,
11073656,2206.01,CANDIDATE,1.4425069011199467,0.0649695790336674,0.07724411996121051,0.02796161611576099,0.0004773294544893661,0.0005742313871295272,769.9554745398497,74.69159027132676,73.42625597104191,601.6270721866234,AO
10531955,2208.01,CONFIRMED,0.9974062193242192,0.13230643847953438,0.104300067489524,0.03407239731225484,0.0007610573117127802,0.0007452671697925477,1008.9827573483203,79.19906218793155,74.96465555819752,465.37356944139805,AO
8168187,2209.01,CONFIRMED,2.5789611445756058,0.3825615695442219,0.2385323741768592,0.1341735119897799,0.002813647917725805,0.0025535511591194163,155.72702477548805,15.47933252389854,13.98133785899086,46.95920269002599,
8168187,2209.02,CANDIDATE,2.0675907542943,0.6487803672741395,0.2622894127124503,0.20868852798047605,0.004376245980189352,0.003971701272462764,64.37250506236758,6.398654879005227,5.779432485284425,19.411412484419692,
4142847,2210.01,CONFIRMED,1.5272653732048087,0.035015472639237794,0.20399820492968404,0.03546808934491789,0.00048746427418221535,0.0005294036410553241,177.5379633576548,14.5528904199017,12.796148952890682,146.28182047504376,AO
4142847,2210.02,CONFIRMED,2.9248913030094457,0.5355484884924138,0.216835336260134,0.6190102932651639,0.008507518308307944,0.009239469168587634,0.5828691632608745,0.0477781256058565,0.04201062437642519,0.4802531283340306,HZAO
10203349,2212.01,CONFIRMED,2.7417160234849534,0.09786086445363966,0.5047875107133011,0.1297495248989858,0.003030660460385837,0.003026814097191843,68.18193107790097,6.96618792136491,6.500508386761598,42.43450667932744,
10328458,2214.01,CONFIRMED,1.2399755244025628,0.08396558544999934,0.05140134088456632,0.031231657019914438,0.0004906923942829657,0.00047106932690203,231.4511962680703,23.177666922738066,20.015908539943236,183.8939622723805,
4248120,2216.01,CANDIDATE,2.382280792544889,0.15311320067840642,0.1101332429840829,0.15703332622175728,0.0033750313091024317,0.003864074706572671,35.07852428590208,3.7524116742083504,3.5689495762102537,24.41460697893852,
9580992,2217.01,CANDIDATE,2.83865392190384,0.1637346918136443,0.8311745747173945,0.20586678733435468,0.0033578618701365238,0.004350634162739639,9.255010606823404,0.8523118426174427,0.7931917918020008,7.420667823726502,
12058204,2218.01,CONFIRMED,2.1304965747235842,0.10087400112867527,0.08548486918351693,0.062432915941020385,0.0015055336101537304,0.0014522638398380664,443.0519801630906,44.17174454233578,39.44997913148775,211.36109609198698,
12058204,2218.02,CONFIRMED,1.9029081722610064,0.1138574542708996,0.14649224104036673,0.13049163263307678,0.003146730227191153,0.0030353905754920765,101.41836170530644,10.111287596838867,9.030435393082787,48.38235027410657,
6871071,2220.01,CONFIRMED,1.5952585526991918,0.08588416833228353,0.06858875133919573,0.04493285490194048,0.0008993865186560398,0.0010376090774467924,961.9149259523548,100.89405269551624,93.65905333681484,529.9677833033439,AO
6871071,2220.02,CONFIRMED,1.8132496899855644,0.07895410011501255,0.09146495424544676,0.0597046570831383,0.001195062362269534,0.0013787259751491213,544.814018321356,57.14486052440969,53.04706666931289,300.1657109296773,AO
6871071,2220.03,CONFIRMED,1.5433418542385673,0.07981148404792357,0.07298047698145699,0.031182113114579132,0.0006241484578329112,0.0007200709511023883,1997.3473834052436,209.4992671878785,194.4763096960603,1100.4401082788083,AO
6871071,2220.04,CANDIDATE,1.4305115294590849,0.08624180107549739,0.09234855296543444,0.07907908131888126,0.001582865428309662,0.0018261286839929977,310.5570977887731,32.57394550674823,30.23810443808418,171.10167673226027,AO
6871071,2220.05,CANDIDATE,1.5754948095352042,0.0912301866926352,0.1230110226732232,0.10620573389202102,0.002125838885423217,0.0024525492107255647,172.1744727154028,18.059165093041,16.764162639071614,94.85966085416966,AO
6287313,2221.01,CONFIRMED,2.291618919681558,0.14618826312085806,0.16459322136628593,0.0970951641609072,0.00215837691194569,0.0022451641383169642,182.5705869782256,25.455118015623906,22.81891951616148,107.06885462169683,
9278725,2223.01,CONFIRMED,1.5520966363065818,0.06521682766697279,0.06422934494906396,0.01900868058329018,0.00028898580185180047,0.00032997308395841764,724.3099225712127,56.615173034510825,58.083748580276755,586.1929419028849,
11569782,2225.01,CONFIRMED,0.9493863773149152,0.055072082821986015,0.0381634628773189,0.03468740869965989,0.0004987511355630792,0.0004642881698352677,160.47795488374322,13.986708703758314,11.807950097634778,129.609591071916,AO
11520459,2226.01,CANDIDATE,2.4837835218957185,0.11628468660884285,0.1379239473854533,0.07712673669477951,0.0017567086788343922,0.0016286161521072721,91.93956464861445,9.77465575906418,8.901497643804547,60.1165992687629,
10600955,2227.01,CONFIRMED,2.4483393090978187,0.06852652067217538,0.5691723304304079,0.29747440578908463,0.0040943370082526355,0.005265291132421347,5.3061241144290845,0.4320658202659413,0.4492169721738029,4.379686463694805,
4473226,2229.01,CANDIDATE,2.3862809559704314,0.13816402053802354,0.1564139082280268,0.11436343576713168,0.0016848818364850345,0.0016836666620545745,54.48879886686311,7.626035066131477,6.926465294607,47.22061928841408,
2854181,2232.01,CANDIDATE,3.5252554739747137,0.19788701744191492,0.13820916227748073,0.4175179661195112,0.007250009180200571,0.008518694763599677,3.9568178651109815,0.4116474076371064,0.38658337160589823,2.911023342043106,
2854181,2232.02,CANDIDATE,1.5759620560640408,0.11153423679555366,0.14093891950772727,0.10544090681308296,0.0018309333612364926,0.002151330001990475,62.04090606941282,6.454423513017565,6.06143208638948,45.64337603760262,
10723367,2236.01,CONFIRMED,3.0271354548510163,0.15525483844521346,0.7589983599551348,0.1400114960812865,0.002391284238470571,0.0026151827660653593,36.50140918164344,4.52584240497242,4.057583287382341,28.705770679223225,
10723367,2236.02,CONFIRMED,1.794622867177401,0.3014881183120153,0.2350599183439207,0.10034096922069646,0.0017137434082290515,0.0018742030552419801,71.0690385843551,8.811913724676911,7.900203025339866,55.890760650997734,
5005121,2237.01,CANDIDATE,2.8228039235543307,0.18563030433453706,0.1895735917304597,0.3517602635303321,0.008475142785358034,0.008148522372210566,11.1865627126095,1.338329623086199,1.2138502610738813,5.6144845702338175,AO
8229458,2238.01,CONFIRMED,1.0155970033260329,0.051908777677759116,0.04132226936498383,0.02292300393290532,0.000165566228424314,0.00017045825574011364,164.60807739259303,16.165462031080402,15.359365472708669,125.35888979087323,
5125347,2241.01,CANDIDATE,2.3234514842459686,0.1185347423832576,0.11888415921359377,0.07495579158916299,0.0014381689278419865,0.0018247763725334602,270.6685924248772,46.773493957913885,31.225600075265614,210.9021476880024,AO
9336200,2242.01,CONFIRMED,1.9690174886359744,0.11376288092690688,0.34164561710393304,0.02714395865338394,0.0005072475984418509,0.0006097527981373277,725.0431266266576,94.14457007757632,82.75174231583424,563.8703539283615,
4770617,2243.01,CONFIRMED,2.1446095805507417,0.11081455973880222,0.08094733652216637,0.06421382001483908,0.0007676698780595241,0.0007793593784608955,791.6854828530006,84.42591574503588,76.24087035437019,608.469574976996,YoungAO
4770617,2243.02,CONFIRMED,2.315034319336516,0.6111066248351696,0.17145036079486364,0.08897663795148844,0.0010637069420714243,0.0010799042719453146,412.34213098372925,43.97246481890178,39.70935891630103,316.9158038374249,YoungAO
4770617,2243.03,CANDIDATE,4.17142559164661,0.2898984065255082,1.1898742173455106,0.2135334969669366,0.0025527719244155377,0.0025916436166494115,71.59417177104676,7.634854561360305,6.894659676288457,55.02548197722552,YoungAO
9458343,2246.01,CONFIRMED,1.2388847364235045,0.0655245007349848,0.04164640285059451,0.09986272957572508,0.0016112476628150365,0.0020017722820781835,91.52707044444185,7.212308595139566,6.8594709705851225,72.06102394219663,
7802719,2247.01,CONFIRMED,0.9109940782584622,0.052166620344320784,0.034172842760694516,0.0474134501220063,0.0006412547480232553,0.0005249327893937382,80.88023900829214,5.726723180763623,5.159149899501375,64.20744251198043,AO
5942808,2250.01,CANDIDATE,2.9428069503394587,0.10165667019538613,0.4768758722921954,0.03681542760652085,0.0006355780299332685,0.0005717449459874633,217.12340994465396,21.53751226700934,19.103665747352892,160.7398028004751,
5942808,2250.02,CANDIDATE,1.6420386513704588,0.6621547743042839,0.08525640087475092,0.013145241696180948,0.00022693819852492018,0.0002041460874079627,1703.0570553475152,168.93439647810712,149.84396542749369,1260.7993550962453,
6206214,2252.01,CONFIRMED,2.6460339640773007,0.13903372271278905,0.12146912558507605,0.12748662873870978,0.0019036322617234766,0.003489601109527594,438.1639330357075,39.41272888144058,41.838149209531544,231.8741735550413,
8959839,2253.01,CONFIRMED,2.192288079090768,0.12251084466231305,0.09014316543036376,0.1624773002406482,0.003411923460913893,0.0035953171048272296,69.8313059308058,6.574586306454778,6.289448261048335,41.54991979564842,
7672097,2255.01,CONFIRMED,1.7200937237938434,0.0999250679020761,0.07805567740214846,0.07328550672875354,0.0012390613556609964,0.0014619903352222202,86.32192255982397,9.557270476547384,9.016148939218477,72.80561416366707,
9112931,2256.01,CONFIRMED,2.48787246189277,0.2832025008080604,0.21364533864317406,0.08312581861049417,0.0011968732451277265,0.0008952925952319029,29.695017661547052,2.8637502530116343,2.5010368124839104,22.521887284027795,
9071593,2257.01,CONFIRMED,1.90396893890804,0.09029426601182952,0.10512495712655508,0.18510558960910228,0.0036447060058193686,0.003815338197627807,13.81924105152745,1.51855609912395,1.3858134782007845,9.971215334736765,AO
9071593,2257.02,CANDIDATE,1.6806128754139116,0.06655976236016953,0.16484945582147628,0.2759882366796668,0.005434174276250388,0.00568858299300243,6.2164452850023775,0.6831070481432802,0.6233941282264606,4.485449983992895,AO
8126558,2259.01,CANDIDATE,2.3342788597698205,0.15695278163936613,0.11139477677827032,0.10218894869224956,0.0015924987656775265,0.0019920163163828536,84.72401191290703,9.96026163006161,9.082358350936254,70.71462427385356,AO
11811193,2260.01,CONFIRMED,1.042915834537817,0.03461110095023619,0.04607719343594202,0.07025474694270295,0.0011213720346120468,0.0012879460691366086,514.0682401514923,42.757331275183525,38.740656259987134,370.3016713751967,Old
3734418,2261.01,CONFIRMED,1.094032865102796,0.03389855884455214,0.05305628837794553,0.04581487342158815,0.0006021865446588277,0.0008670011374587298,165.80747764463376,22.26727637562049,17.07240398490746,143.3021797090592,
3734418,2261.02,CANDIDATE,0.8358619508613004,0.15741133864683052,0.15528606019094254,0.06439527357157987,0.0008464063842020257,0.0012186173381780485,83.92843202024105,11.271250736280857,8.641710251454676,72.53669990590674,
8613535,2263.01,CANDIDATE,3.010041658748856,0.13880053509600027,0.14358178506544422,0.2019120984869715,0.0040831742629093394,0.006039863726839553,83.46506794231827,8.376115442518495,8.681301519216039,42.67982870773827,
8613535,2263.02,CONFIRMED,2.310944764700653,0.12103194689059606,0.10373416313084466,0.09372989101699476,0.0018954558985529019,0.002803773388078433,387.32293315189384,38.86969340313339,40.28592140517998,198.05742508861172,
8613535,2263.03,CANDIDATE,1.7018269730114088,0.09260714636791133,0.13166869045043006,0.13062614686313687,0.0026415921169505637,0.003907463647650779,199.4202256072683,20.01276601774416,20.74193663027018,101.97345164397082,
12256520,2264.01,CONFIRMED,1.5684451976995677,0.07179958890112265,0.07054038898721861,0.19663437795846053,0.002413328958713027,0.003110069671864983,14.665079698291414,1.1016096893697855,1.0848935038957026,12.107571478393359,AO
12256520,2264.02,CANDIDATE,0.9465209448467536,0.05950790891090856,0.061854953828791685,0.07125432292207359,0.0008745170330608747,0.0011269947030643002,111.68141029902044,8.389270676859647,8.26196914038354,92.20479437017352,AO
10489345,2266.01,CONFIRMED,1.65449683231648,0.09972444743620416,0.07288894118201539,0.01801506254766551,0.00031709173437945734,0.0002945420342188651,921.1019852222439,101.8235937906266,91.82248429354429,689.387867051159,
10329469,2271.01,CONFIRMED,2.017227345934776,0.11705441931824735,0.06992483086594009,0.25720728395776465,0.0036106347183249405,0.00403517320856978,4.067695257630047,0.38051861434538736,0.34413950952225497,3.4052244689817432,
9717943,2273.01,CONFIRMED,0.939609271978764,0.05382434803189378,0.06274523097404326,0.06886457650789947,0.0011314012073898449,0.0013147403719331481,361.03975765626114,28.19162974474295,25.925495675309893,250.80269869222556,AO
7960980,2274.01,CONFIRMED,2.68383936694836,0.16613347070890713,0.1360004490572555,0.08519647712827136,0.0016994377955050766,0.0012849958827550409,66.59458217935578,8.453684756298188,7.395194140638026,39.8369393733111,
3458028,2276.01,CONFIRMED,2.377634449648798,0.10104650118918704,0.0853786810623955,0.028917020421758824,0.0005278147505986069,0.0005100827079504587,9308.298992943017,920.1443917700113,768.3628915079132,6731.364741946251,Desert
3342794,2278.01,CONFIRMED,2.5690700640768505,0.07879711905777363,0.3568435377040021,0.11887182522272427,0.0025471344355274066,0.002852284154414114,175.1220419437553,13.38774114578792,15.258774733998427,96.1886327140376,
3342794,2278.02,CONFIRMED,1.2698942608274295,0.06379524828211232,0.06281047399363174,0.05871943209630196,0.0012582147954305028,0.0014089504132182914,717.6868378793297,54.865769822604456,62.53365765846425,394.2011804239104,
3661886,2279.01,CONFIRMED,1.9722085569002523,0.08727943369162024,0.0730900695781299,0.18487062024509612,0.002566159407671765,0.0032878077384904275,53.495490356812866,4.2989555826332655,4.41387884292588,41.17268134145104,
3661886,2279.02,CONFIRMED,1.5239039531776644,0.03576659569035582,0.13872061833020582,0.11065341443690783,0.001535962294548093,0.0019679014061646074,149.32183913562068,11.999664833727426,12.320449865522235,114.92521068679862,
2439243,2280.01,CONFIRMED,3.3564315727608967,0.6210551663586292,0.2958737236290333,0.16389246916772396,0.0037650623099771945,0.003126405389505852,22.706940444319784,3.041171348211931,2.6762808593794745,13.414900623766316,
9221517,2281.01,CONFIRMED,0.8921596441743367,0.21494226472722627,0.0714107037114169,0.01546286758192754,0.00020440330184980289,0.0002632868326802797,1397.153146666301,97.62485346240652,95.7965523575008,1156.704396872855,
9221517,2281.02,CANDIDATE,1.4816176488606747,0.2952599712124316,0.2618939096606416,1.089430131421954,0.01440143500778541,0.018549987392541455,0.2814655980921865,0.019667217563504008,0.019298895455761928,0.23302563191337855,HZ
6751874,2282.01,CONFIRMED,2.622923989065168,0.14317107868889953,0.09959718892312168,0.07325251026257304,0.0015782258779358526,0.0014283114229481251,612.1475325066548,55.20110449645114,50.35767480413007,222.57767836728385,
9945370,2285.01,CONFIRMED,2.623128031592868,0.15389455315419784,0.1482884562337201,0.20944548413427908,0.003868109055349832,0.004631900554747949,11.490143909734687,1.5732560212675923,1.3780778163709884,9.39608693981125,
8973129,2286.01,CONFIRMED,2.0247552898361723,0.10442601575361167,0.11135799258405464,0.15786916191655564,0.002918990416074332,0.0034131188209834693,28.53038404452169,3.2392554139970158,2.8303220256606347,21.708010966071743,AO
9718066,2287.01,CONFIRMED,1.0536324276818008,0.020014224588128283,0.26136344852337123,0.11237518917586173,0.001622047509003403,0.0015396641723768394,16.758932451329255,1.129065954692898,1.0456772313184064,13.397275812080341,AO
9718066,2287.02,CONFIRMED,0.8441428388210755,0.18210908856140667,0.15767001064098676,0.1660547594989694,0.0023968700335657693,0.0022751336923193034,7.6751092533324945,0.5170797523651439,0.4788901148421441,6.135567158192687,AO
3440978,2288.01,CANDIDATE,4.2864125325011315,6058.648572015926,0.4567768732160365,0.20600430182595164,0.004126858753190101,0.004088995510087104,10.370476447153033,1.1650741358564414,1.0275847755175056,7.3403400063796544,
3867615,2289.01,CONFIRMED,2.3163000180732616,0.10132016609411958,0.08695359899074713,0.3274265643367749,0.0056698932058004865,0.00635193626579075,20.02222280545332,1.5988073870161177,1.597455609865148,13.714245553261886,AO
3867615,2289.02,CONFIRMED,1.6029583915702077,0.08405187464664042,0.05501801042992888,0.15322158285677467,0.0026532667212618107,0.0029724336097405085,91.4324217649072,7.301029091457722,7.294856137539001,62.62674707984071,AO
12121570,2290.01,CANDIDATE,1.7676906095868117,0.0964583124169509,0.051157024946357585,0.35449088713696125,0.004617755660848382,0.005530605022742613,2.011292949976125,0.14378019075328985,0.13864902268898988,1.6511325756836075,AO
8410415,2291.01,CANDIDATE,2.2852498172406555,0.919542787790412,0.14086549456221145,0.22733175585362875,0.0038818104432651592,0.00467322364664116,8.424472240224487,0.7289169634293964,0.6963459790693305,6.519431627319252,
8321314,2293.01,CANDIDATE,1.643419314331248,0.09517427248848584,0.0546341850777026,0.11557226817490528,0.0015697583271553578,0.0019362074264070031,45.83935522500258,4.0343762867827815,3.655766209318767,37.74895027475573,
6934986,2294.01,CANDIDATE,4.126712444250576,0.1874251627335418,0.3380222995852586,0.5255153310752843,0.0190687272227352,0.011527960986842691,10.807975801711429,1.4284743928807668,1.1236188356026058,4.298444190145964,
11498128,2296.01,CONFIRMED,3.1354434351063225,0.7539699557282431,0.17592345716268312,0.4451936168596188,0.016503976320202104,0.011229441597861062,11.406384129371517,1.5970383275169018,1.6180995709525383,4.362039300012064,
5342473,2297.01,CANDIDATE,1.5264309914933305,0.07747202188409351,0.07194350492513055,0.05666279090421422,0.0012046926220992302,0.0013328527225418042,610.1462892083658,55.32213874389578,54.88703021484417,397.2355477691851,
9963265,2299.01,CANDIDATE,27.01154764020804,8113.496192461563,54.151388245924956,0.12709648453834402,0.002835501272498743,0.0031607356820973443,72.71645904408128,8.838711499343962,8.162072927816368,48.42473242329937,
10583761,2300.01,CONFIRMED,1.310690691531896,0.158749850002133,0.13290823069146498,0.03492717861528926,0.0004610436209543247,0.0007031732210714928,297.0666818774135,20.65656014930052,21.709298564639425,252.59782661629833,
7542813,2302.01,CONFIRMED,2.414688151956592,0.4296506786072879,0.19088340471277251,0.1370788270081067,0.002671223621973833,0.0031396117746730072,138.0367811774075,22.694304065636924,17.189093457141,92.88141408344852,
4458082,2303.01,CONFIRMED,1.6551986279837612,0.09272262298608,0.07271628940081679,0.05859111730192934,0.0011938928630204374,0.0013243493856934102,756.7016111055377,69.86618789692618,57.78394174321233,457.57143698354963,
4458082,2303.02,CANDIDATE,1.8845644686737335,0.5645257338937834,0.277049940219837,0.08752890912761603,0.0017835492526239575,0.0019784374420527074,339.0667367569748,31.30599981467748,25.892125067953177,205.03095499498468,
8042453,2304.01,CONFIRMED,2.3129268124541094,0.15306944562524935,0.13539616271540547,0.10051723590524436,0.0024114873653390038,0.0026154417316489216,186.8973849833397,25.12909001899717,22.465316760329856,103.81303027721549,
10874215,2305.01,CANDIDATE,2.7409470353755494,0.12626534876546378,0.2534843552083461,0.19193193600915653,0.003661720324474003,0.004339307948360825,26.188793482886506,3.563190596351996,3.1754009514425285,19.818878413931245,
3749978,2308.01,CONFIRMED,3.9984543875677114,0.890434298373884,0.4380160768066652,0.1820912061440748,0.005304985327702923,0.004743765559532539,52.18782986435242,11.396349216561621,9.247116356574077,20.965971131434497,
10010440,2309.01,CONFIRMED,2.5227469777542715,0.487440945501969,0.15812269201600493,0.2819924258801829,0.004955449571922095,0.00629853256487733,15.848960391661365,1.5883838025891712,1.5312988935479244,11.891104145592037,
11718144,2310.01,CANDIDATE,1.871314824370216,0.10536012228957556,0.07560764556854024,0.12481919478046592,0.0016383061155204554,0.0021288617694966566,50.0338484855036,4.138169188365607,3.964013206298546,41.0805599937851,
4247991,2311.03,CONFIRMED,2.1611213869228996,0.7151366376254171,0.09978415926100803,0.42847468265576455,0.01029788491089456,0.009256725018518566,8.770415010966259,0.7294916345564901,0.6659969208737897,3.3129975727794636,AO
10026544,2312.01,CANDIDATE,2.436389666589457,0.22457690817533865,0.16080562570137086,0.6793333853796165,0.025648800939602742,0.01186242317860529,18.174701642328753,2.0633801219950723,1.57889566934897,7.6574320091644426,
10132832,2313.01,CONFIRMED,2.489438836506014,0.1600703843036306,0.12238735269903958,0.12408522672865124,0.002852708887447978,0.0027922892977047106,75.64712789826395,7.986910405034737,7.484597022861347,39.47897391045015,
3219995,2314.01,CONFIRMED,3.033321254760093,0.1180188568738837,0.41929892965653615,0.14036512417194094,0.002976503568210759,0.0034115740883451096,65.93711154792051,7.069422734195169,6.663029628297961,45.12912460075766,
6062929,2315.01,CANDIDATE,2.1114280333894957,0.16167360450865775,0.09609589896749668,0.14588987683082608,0.0029206587066622387,0.003153122291983938,22.99210287035696,2.5209958686231686,2.3355175629512046,16.664420355697604,
7504778,2316.01,CONFIRMED,2.896843256196812,0.16834847037899686,0.14229326266098452,0.13494794754102607,0.0038240800905512827,0.00357584087506956,138.39552238688105,17.332077145402966,15.407314724495775,64.77493945746097,
10684670,2317.01,CONFIRMED,1.2406965924143218,0.06592731368504809,0.06259470909948689,0.0490480119283596,0.0005458305769910684,0.0007477054381763653,482.4547666346617,36.89162205654774,35.37837572524817,388.01745116068486,AO
11495458,2318.01,CONFIRMED,1.0689451608553862,0.07510526831433385,0.04273761921914069,0.0807299313614572,0.000986041014240122,0.0007855915179777429,26.544102237846307,1.907906798819196,1.7110604142297614,20.947629062107332,
9003401,2319.01,CANDIDATE,1.6882018633115474,0.09284643381344218,0.0605380368015099,0.15634186063090785,0.002801107749307993,0.0031863410444950345,80.85427296284344,5.93143327471655,6.170100953645622,56.95249970708577,
5978559,2321.01,CANDIDATE,2.0760803553924525,0.09519706475749114,0.07057347915852755,0.4105740296911081,0.002632400892519021,0.0037115993111481774,7.996133551658032,0.5882474053367825,0.5897451783391933,7.349347282419018,Young
5978559,2321.02,CANDIDATE,1.2516191265330625,0.0941211969365205,0.20314641613683246,0.21508738011909967,0.0013790402534854785,0.0019443984848981754,29.136214798300443,2.1434490051377493,2.1489065717468367,26.77946280717947,Young
7120108,2325.01,CANDIDATE,1.3636338752699422,0.026175979701060576,0.158516984454135,0.01818066161893667,0.00026275281334363424,0.00031510590913822487,843.8423221571072,59.369075700403634,57.74907424027639,692.6898466745887,AO
10730703,2327.01,CONFIRMED,1.5830902753031841,0.09123768577226192,0.06928533232315698,0.06014472993940111,0.0009829573543274712,0.0011293923734467966,187.10492507189758,19.1984822946169,17.783567036613654,144.95817179922616,
10730703,2327.02,CANDIDATE,1.5261888184288468,0.11567178637776143,0.12369514196161352,0.24602779828116014,0.0040208825547400255,0.004619888941230149,11.181807656801903,1.1473441535272657,1.062785664126216,8.66302367357643,
8007644,2328.01,CONFIRMED,2.6208409007181386,0.1803219953896957,0.15230495007847253,0.16104914887870972,0.0039062239077759884,0.0031085614100585897,29.657036620164032,3.986342559785399,3.4888397724259845,15.129779630131857,
11192235,2329.01,CANDIDATE,1.649752819982342,0.052184027970861614,0.3131932536877302,0.02251430029729546,0.00018313481070503102,0.00020286639554683075,170.9410088510117,15.008662056452767,14.829369216903356,143.91585482251065,
12401863,2331.01,CONFIRMED,1.4893786360911674,0.0426861150032615,0.08836963783597986,0.04115640422946664,0.0007519451003143867,0.0009125080687036568,1312.387025293302,110.996104599371,106.4653937175765,772.7332125288455,AO
5534941,2332.01,CANDIDATE,1.70035654755368,0.41226492093545175,0.13945936446279486,0.04702725329643639,0.0009660080587704283,0.0010100656059530391,1197.2479598682617,119.19310283337522,108.37435188410416,380.63796565898883,AO
5599774,2337.01,CONFIRMED,2.47210481973588,0.6897068277041676,0.1722273659568287,0.07612740809931827,0.001491718361838481,0.0014023941711541088,70.62927119515365,8.325408706438083,7.481146363322098,49.58140494594973,
8099138,2338.01,CONFIRMED,2.6214296541902677,0.16806982002590934,0.4413087068863142,0.31602345316680563,0.005173976662123731,0.006342772841549214,9.268905018273454,0.8420454552891378,0.8319305353730421,7.25986448864355,
7033233,2339.01,CONFIRMED,1.15185189360959,0.10557919129946096,0.030620138739513813,0.02826938855122222,0.0003642632668432573,0.0004018700779851407,241.70904199073144,20.210447252194253,18.645291566605565,207.3976674821862,
8681734,2340.01,CONFIRMED,1.4238717657249251,0.07572527320124259,0.06098999006465498,0.07407480023413943,0.0011007218169179034,0.0013636099331537591,113.53237604818081,9.208453858922594,9.01822761238882,89.67448735905737,
8247771,2344.01,CONFIRMED,1.0543633944917834,0.064979488139529,0.04544159441323574,0.01891015203516811,0.000278648703599559,0.00025103897746883035,553.4748786333398,50.75206047906754,46.79176012212822,441.0206563703793,
5629538,2345.01,CONFIRMED,1.9331652712231535,0.2216950190170541,0.2290718954708625,0.12111788235859072,0.0017575349255835974,0.002410417577092484,80.51184363771668,7.6924965906682825,7.421519158503269,64.70245588598495,
8561231,2346.01,CONFIRMED,2.8903124475574047,0.12534491661044025,0.5601602879926573,0.1789099273847971,0.0032205945974049053,0.0037726558969929658,23.51147526949261,2.9412241442107363,2.6295723725420532,18.571460648938356,
8235924,2347.01,CONFIRMED,1.1841702970513992,0.035053483206484284,0.05461094775671454,0.011938916498420896,0.0002552783390725608,9.377590563474076e-05,906.6311056814012,108.658515373026,95.87167229477899,613.0326675491563,
6941084,2348.01,CONFIRMED,2.600829955143524,0.14467495241167552,0.12366272679769327,0.37545932757229294,0.0070576794612154,0.008680077405084778,6.238795238715451,0.6871921484588284,0.6183373935506215,4.664297343669855,
6200235,2350.01,CONFIRMED,1.5416640232038217,0.33024885618885924,0.2324175470222932,0.01909817543282621,0.00029793221134785897,0.0003962686042131634,993.0627294590961,80.59184436472887,85.21891569172278,807.663766283369,
1872821,2351.01,CANDIDATE,1.643225404909323,0.09644921810404047,0.06287569803328696,0.09031374794493834,0.0011538486416233394,0.001432565528512735,89.41718582264687,7.894687029428704,7.420621099317878,75.89016820519508,
8013439,2352.01,CONFIRMED,1.068799939554833,0.024320739233800227,0.05781197917015785,0.11521457623116955,0.002235539907723802,0.0027676640150205386,211.859137460096,14.199600753101064,18.70660667141773,118.94246616862907,
8013439,2352.02,CONFIRMED,0.9360868511037728,0.03226313423131523,0.029785101279061994,0.0646511997951162,0.0012544448934856908,0.0015530395954926296,672.8354659649173,45.095977896216844,59.409608479882095,377.7449045012726,
8013439,2352.03,CANDIDATE,1.0054266178522004,0.1873045617553511,0.10262914636127426,0.08345966502362195,0.0016193906881481095,0.002004853198106695,403.7465077210176,27.060618127037284,35.649758635723245,226.67233479299142,
12505654,2353.01,CANDIDATE,2.4945548899417687,0.4764763586254193,0.3170595494489403,0.054910841065764264,0.0009885346311265877,0.0011410770400897628,135.9424980651628,11.946725949671247,11.078558688430649,103.21134802294527,AO
7215678,2354.01,CANDIDATE,49.8612167985864,948.8829609856108,14.665883246749775,0.02220950081794051,0.0004319450819896125,0.0005351196053205279,3292.8470788828595,420.584397733248,360.7807950133789,2415.110636015648,
11670125,2355.01,CONFIRMED,1.46923807391176,0.07708818909381641,0.07707457464456413,0.02003714407224214,0.0003266497748365681,0.00032020792663835235,547.213795766116,58.32280354398055,55.62985003104972,441.1432403525379,
11461844,2356.01,CONFIRMED,2.7137415762706993,0.7493091381788307,0.16551671831010345,0.12006917464499957,0.004501693694289822,0.002588936358376196,304.5997182340344,37.8155946683448,30.225890254014487,123.74871826797414,
7449554,2357.01,CANDIDATE,1.7941393230596592,0.15890746241862755,0.13822677045323253,0.03476781575602602,0.0008542481880844172,0.0007879317905244809,1083.4752680434426,186.95091278406016,161.5508405918421,475.9743614147512,
7449554,2357.02,CANDIDATE,3.0001967064021815,0.8326448201492314,0.5176006625758993,0.12195609746318173,0.00299647170171785,0.0027638517109470915,88.05758689861294,15.194113556207075,13.129766423664355,38.68399669840061,
5716932,2358.01,CANDIDATE,3.4284890020427965,0.5953052915796588,0.2411190275187585,0.3265927095019267,0.004768471591671767,0.005092348830860704,42.808907818441355,3.8346208755129054,3.2764191981613657,27.231842492715806,Young
11566256,2361.01,CANDIDATE,1.934029887858053,0.099130827835892,0.08861316702647028,0.06236793745590905,0.0010418241659677664,0.0013664630932327018,231.3945976933005,21.904806041228188,20.88048911593996,180.16025638978832,
8495415,2362.02,CONFIRMED,2.3186918228164033,0.4119841885015808,0.3274041417483164,0.0883333874624151,0.0015202897246259645,0.0014504611094995096,32.065703464146516,4.062787153894338,3.6258667527839066,25.076884019669585,
7987866,2363.01,CANDIDATE,1.06461463767684,0.029567878347322524,0.07079615825545559,0.038542673790109734,0.0008177865916105741,0.0007735819941652387,338.8108062256256,29.639106674119247,26.5125596083482,227.73353593292518,AO
9532710,2364.01,CANDIDATE,5.1880011577038845,0.8300875403046478,0.9407645155915112,0.05559088804552019,0.0032182118037710353,0.0014398504716244458,1177.7820377476864,390.9029826020578,263.62346219366856,168.29471761784959,
11560897,2365.01,CONFIRMED,2.6369253231006797,0.2794868751328113,0.4202418787331068,0.22398655858130145,0.004021400002392932,0.004822630045885353,40.66514624310695,3.6323138796201153,3.2526765886417515,23.304452891595815,
11560897,2365.02,CONFIRMED,1.6634131975268749,0.09380245301428933,0.10271719898233367,0.4747163834173514,0.008522947277449044,0.01022107076091004,9.053110307146241,0.8086468266127133,0.7241297841033959,5.188172235113317,
11342416,2366.01,CONFIRMED,1.4739520151297227,0.2166253488448511,0.1854457483830212,0.18021056830020984,0.002278099310445775,0.002899944947757452,70.91840259668174,5.479881123170603,5.876757094654133,55.69543845585241,Old
9086251,2367.01,CANDIDATE,1.3212064445000034,0.044623558102647023,0.08928791687389404,0.07774607693905063,0.0010925856678180622,0.001100990810665848,503.1977709361507,35.40595162987896,36.35785028208731,339.63351542627055,Old
10863608,2368.01,CONFIRMED,1.6879612418744798,0.11084299910367912,0.1155636305595444,0.07589456416085089,0.0018132036819355976,0.0017867603613780179,124.54409260139788,16.555252287292472,14.884886003667916,77.37288082834266,
5602588,2369.01,CONFIRMED,3.0743957493537097,0.23650366061021855,0.4967030872939313,0.09639679480693206,0.00225111865565998,0.002203623395824034,125.51224543432151,22.149541673294483,18.908183747863546,66.71185511583616,AO
5602588,2369.02,CANDIDATE,1.563952120650939,0.2660431433705172,0.1675642229361129,0.06650810389196699,0.0015531392998380485,0.0015203703751437345,263.6708710475819,46.53083029833552,39.72152132079535,140.14547255309162,AO
5602588,2369.03,CANDIDATE,1.4857853374824177,0.1574385996662284,0.14047724566637876,0.07277435905113944,0.0016994729199424346,0.001663616576793526,220.21885926392727,38.862716827617,33.17555751191938,117.05000242926494,AO
11824786,2371.01,CONFIRMED,2.049958112467105,0.1204583157077763,0.09249548141146753,0.10987091744222463,0.0022199111740341415,0.0024104049984112696,143.1310606517101,15.696335090900615,14.613886688131668,100.88681683328085,
12254909,2372.01,CONFIRMED,1.5567491944377048,0.1067477205090809,0.21309310640172874,0.0628819464422441,0.0012462869524369233,0.0014452370534714153,661.4932331457387,64.26245587609101,47.274444310360316,403.6000617190674,
10798331,2373.01,CANDIDATE,2.828056110900852,0.11876064649066588,0.1909228629669608,0.5500199266669821,0.014287334904790587,0.013053687109557987,5.723993267202497,0.5926520789581238,0.5321421782162116,2.6598427229509736,AO
9364290,2374.01,CONFIRMED,1.6911016483573054,0.26211153652910824,0.14564856054454026,0.0609573612878974,0.0011823889744491196,0.0013505529831826426,384.586550996047,37.768834780080965,36.370848254766,263.34937649777305,
9364290,2374.02,CONFIRMED,2.7201181288615857,0.12088566063631527,0.7900576315395711,0.10656352882547084,0.0020670110850581147,0.002360989528701228,125.84304659195317,12.35858410094973,11.901139910561636,86.17224853739545,
11701407,2376.01,CONFIRMED,2.134976121111813,0.11968770969439828,0.10026682147603028,0.12863456368189927,0.002112751720495147,0.002678017049926691,22.21609638080265,2.259715066436038,2.0866377417897084,18.024693154683288,AO
10813132,2378.01,CONFIRMED,1.1295544222332623,0.08128334121238774,0.04851745716135317,0.05374979654028822,0.0009431377096634539,0.0012281902251606127,234.5592474022815,19.818853314020828,19.149496355800174,179.14438473451483,
3002478,2380.01,CANDIDATE,1.6048078278119766,0.12797656048382053,0.08089990435614197,0.06612243466616145,0.0014338199351278766,0.001594250662390565,204.48612599769746,24.326386999293984,22.307632588617487,141.415993352779,
9395024,2383.01,CONFIRMED,1.4230585061420868,0.09411149760699264,0.0730173468309048,0.052713239129367664,0.0011613348162037526,0.0012050649229507582,425.98307052745974,46.52503421493772,43.08150429812058,273.5602202232873,
12254688,2384.01,CANDIDATE,26.422494835746914,1594.4893397418546,24.78350236306353,0.3464872218663683,0.005123708555369943,0.008695032404463437,75.89131705091492,7.268242805262804,7.312649525573804,42.355980744312625,
12254378,2387.01,CONFIRMED,1.8721497192498864,0.1183000266455678,0.10280204631501066,0.031676789337253354,0.0006471972845728906,0.000752239554419539,1222.0359370121353,159.6145657361381,153.58738259243998,866.1639196030239,
8494617,2389.01,CONFIRMED,1.6883194557535206,0.3394133164188545,0.08383062102544972,0.16454504584841034,0.003327090597706014,0.003645604025859226,87.04379980307398,7.278368927532532,7.250735007446469,50.587762151497124,
10289119,2390.01,CONFIRMED,2.9577721534117964,0.1593778722327032,0.15640369026594414,0.14707251206563254,0.0019408198282047503,0.004377784712301541,432.4216293373312,44.524261957701036,47.721439608185435,282.6828820349428,AO
4665571,2393.01,CANDIDATE,1.2185325864429877,0.07844307765805601,0.04519962660200046,0.0489012994055449,0.0007884830516130758,0.0007291837752811019,102.23501716453518,9.37445390921398,8.904073678236774,78.61818874311388,
4665571,2393.02,CANDIDATE,1.1287618493880751,0.037111080951559565,0.061436533011249427,0.014803805157918768,0.00023869609787679195,0.00022074453108764761,1115.562102298608,102.29161972015166,97.15895212163042,857.861370258573,
11461433,2399.01,CONFIRMED,0.7703257293477581,0.03549811386423756,0.04513298079963832,0.027698848329464044,0.00044428433935415207,0.0005102223101109299,410.6987912699093,30.5415611024609,28.86887031722569,325.2024677783228,
7984574,2400.01,CANDIDATE,2.48111544310686,0.15185218106423212,0.13984608726027897,0.09917326229518897,0.0017096553497240252,0.002089257591002963,91.07645414298956,10.790207212504091,10.102023165228351,72.28434681891271,
8481129,2402.01,CONFIRMED,1.4716815131513101,0.054777492007911315,0.2773097961572804,0.11478180037454945,0.001845674552720759,0.0014071120483490538,19.843583619789136,1.4775496290771628,1.3229511478279392,14.356071322545116,
2142522,2403.01,CONFIRMED,1.2763231011797065,0.07051225851420431,0.05990635845512735,0.11702828069063975,0.0010213356710911288,0.001426883833147969,146.82336913881343,10.958268903930867,10.488597570030995,120.9497655486533,Young
6364215,2404.01,CANDIDATE,1.9829330090539257,0.19108881877619385,0.6131647095224846,0.03333800965980953,0.0004859733562942082,0.0005481040623853241,1116.9545989711303,152.32072772163244,133.68130983130055,804.9745985072524,
5007345,2406.01,CONFIRMED,1.9894327842657265,0.0901195569261521,0.12219068779283612,0.07336031817282714,0.001599367038268066,0.0017183846883195913,419.8831462779409,43.470862223012645,41.645598370088585,240.480442090413,
6429812,2408.01,CONFIRMED,2.1350662971153747,0.5507887232853693,0.121526748353179,0.3952191294007784,0.006918989988971622,0.008231639630641416,4.993315930079375,0.3904035289494393,0.3844908080330994,3.7976220514966754,
10024051,2409.01,CONFIRMED,1.3852539800822623,0.05062687248010096,0.030575165829662507,0.011955562222012,0.00020235415886041345,0.00013942649587513414,2088.9091039968566,174.95565781284492,158.90612545199974,1405.5144893959732,
8073806,2411.01,CANDIDATE,3.6231381712873594,0.18359421500749712,0.6507682638587381,0.10265724230994408,0.0024430697807858413,0.002605812310096885,117.54494294846451,14.444759990278847,13.320602360851208,73.63818603729794,
8611832,2414.01,CONFIRMED,1.8929189384787135,0.09701190115615198,0.06540278708568219,0.15432645209205345,0.0035459305092276506,0.003001887030450194,107.3303473414727,9.128042182004933,8.255312889481187,34.66910411129372,
8611832,2414.02,CONFIRMED,2.3385279199261584,0.3551215833752121,0.33256967412775834,0.24553773698213105,0.005641675380114908,0.0047760868556547655,42.40009027451199,3.605968127044061,3.261202626817997,13.695782977190714,
5621586,2415.01,CANDIDATE,2.242337441467292,0.15343124837537486,0.12529582851673354,0.05906935644435449,0.001336963761480532,0.0014592107887964455,322.3498486077001,45.66300581274806,41.25717737850293,213.08752870954248,
9210387,2416.01,CANDIDATE,1.7915654060107729,0.1478396789276956,0.11285461790036283,0.06189610121802785,0.001529399767629251,0.001480020713270891,206.94920432686226,26.135794186084205,23.651444322289766,122.66013222050137,
9654468,2417.01,CANDIDATE,2.8783852206990246,0.10402893198033733,0.63897752504726,0.226584763289526,0.0031683575125973453,0.0029149125592495195,3.451633818704208,0.3125212198083416,0.2976700431500969,2.781449224815056,
6343170,2419.01,CONFIRMED,3.1476680618527166,0.15798739110591373,0.7432812472652621,0.09250894901081144,0.0014801893475013762,0.00163247710733426,173.21374651109105,23.02550943748137,20.654799927136587,147.8663334189766,
7107802,2420.01,CONFIRMED,1.4913710109150415,0.07945149355508199,0.05938961833963052,0.09440576783165933,0.0017684602280256634,0.00206398680614766,124.84600664579816,11.418104924210631,11.126486011792666,88.6314026961813,
7107802,2420.02,CANDIDATE,0.9669353578065352,0.07297224930853324,0.06632836053856797,0.06142672380848557,0.0011506788873030345,0.0013429682893801391,294.8879371507613,26.969716760436288,26.28090899617937,209.34855835643162,
11360805,2422.01,CONFIRMED,1.4629032539240046,0.09176510703299587,0.05011004665723879,0.16472095964423772,0.002085925565490165,0.0028920402137179385,15.923812096214306,1.2608273278225421,1.1503831846128838,13.623311079273318,
11360805,2422.02,CANDIDATE,1.7239736358753837,0.3797004029453541,0.3099827376921323,0.27376922012413546,0.003466846419513549,0.004806623482735128,5.764684376098278,0.4564404317181774,0.4164578184964439,4.931864810693414,
9845898,2423.01,CONFIRMED,2.2981379289236026,0.11051123560591894,0.1592556059428534,0.2519209684967378,0.005435587366830332,0.00555255647309818,29.114128224945727,3.206780019387846,2.9597527178959764,19.433205132427677,
12453581,2424.01,CONFIRMED,1.9612811881307015,0.1089370191291604,0.13555451236507945,0.0944703117628359,0.0017299845073839226,0.001545120804316085,37.644524913046006,4.306103917668573,3.9241217898164527,27.042995289567145,AO
8081899,2426.01,CONFIRMED,0.7953634558053045,0.0503222388632819,0.035758066840422806,0.04867105431159882,0.0011506415453601034,0.0010597633457768826,273.24100796695353,22.284744621389713,20.451018159452364,169.8481073282281,
7047363,2432.01,CONFIRMED,1.971304684655848,0.1087327758216856,0.14129900551659935,0.18072508987999825,0.0031875076301963933,0.0038897331449444577,12.73419447590562,1.4982130006227434,1.3963412090522958,10.39592488338337,
11968463,2433.01,CONFIRMED,3.085062179928484,0.13681197344291593,0.6773799822278206,0.12266222226122996,0.0023539971844989227,0.0028096049416389142,96.73467566959029,11.206430029853813,10.423623566908024,69.81007511832482,
11968463,2433.02,CONFIRMED,2.9086184835175457,0.13908504754916493,0.6025542119994457,0.09321097022339957,0.0017888014272285859,0.002135017571237675,167.52120174899113,19.406842581484877,18.051209984082607,120.8942666842008,
11968463,2433.03,CANDIDATE,2.864537587273289,0.13534419220933405,0.49371749697727896,0.2945309893163041,0.005652312394678703,0.006746297062990892,16.77806391780939,1.9436897927329309,1.807916590397694,12.108149371823801,
11968463,2433.04,CANDIDATE,2.1681314934743647,0.3847571108057824,0.29738158233029416,0.18421018505654485,0.0035351576527237727,0.004219374698116704,42.89202586531044,4.968916139351864,4.621820803703101,30.95369397693392,
11968463,2433.06,CANDIDATE,1.5643313152185547,0.11955490965335135,0.08505680683827296,0.06657967128278901,0.0012777231448576135,0.0015250218964977119,328.3375427542428,38.03694670812017,35.379939296872976,236.94986689292696,
11968463,2433.07,CANDIDATE,2.8181745737847783,0.12160629393437995,0.7564008297023191,0.3914275678725764,0.007511844791651037,0.00896573502259506,9.499505930334195,1.1004900787317655,1.023617184792126,6.855465405690867,
8570333,2436.01,CONFIRMED,2.547092458333724,0.17630536767808525,0.12619563258067995,0.3545607450436389,0.007528198578450648,0.005935892180081472,3.9195078356646604,0.5318979407376343,0.4539783922787719,2.4013713067413884,
5036705,2437.01,CONFIRMED,2.166951171517744,0.22873486697283835,0.35897537934027784,0.05546570713868191,0.0008621492691535725,0.000877744728734706,1172.750868983905,163.54348033135352,132.93384369061476,723.3493689524661,
11080405,2442.01,CONFIRMED,1.9082943069926737,0.4120719305857156,0.1703691409382109,0.15786638568634825,0.0029782259753525914,0.002887628643092059,16.399882322380222,1.7824604322623658,1.6308688816063523,11.771402651725147,
11080405,2442.02,CONFIRMED,1.4814035332605806,0.3448997752245229,0.19704429208644975,0.09793555077268476,0.0018476017666979477,0.0017913979128988179,42.61272659931338,4.631466126016202,4.23757736869167,30.586290378673528,
9209624,2443.01,CONFIRMED,1.1426122530993472,0.06625854996341381,0.048826401626197835,0.06804956470323252,0.0016972862872619394,0.0015216006334645578,295.95575322074865,26.507609454186312,24.254741315383296,139.22312228301016,AO
9209624,2443.02,CONFIRMED,1.1259489005911467,0.04459712221352062,0.085668738125923,0.09855682160525316,0.002458195652778864,0.0022037484796069034,141.09255925389323,12.63711359838717,11.563091801465347,66.37257906446567,AO
3354846,2444.01,CONFIRMED,2.535149767213684,0.6979497200341579,0.2823551279448651,0.1296523452437889,0.0024747839654417113,0.0028666874890414386,28.486537659547587,3.3962124425846976,3.223586942349457,21.479985399077737,
6516185,2445.01,CANDIDATE,12.989457915069346,7728.306285894928,714.0964246779242,0.242802993832384,0.004283229849000958,0.003167592017891224,11.218604668129512,1.4716938935317567,1.2948801627035285,5.417446253449629,AO
5857540,2448.01,CONFIRMED,2.8816214860806717,0.07035539482981226,0.6395164029231971,0.10218706511692532,0.0016758886105324266,0.0017620579006213735,27.18251058787981,2.517959895171975,2.2704114063004464,21.269625552310206,
12208631,2449.01,CANDIDATE,2.6750724036873272,0.08303354987136292,0.5223751057795983,0.2651058393286064,0.003211132922308838,0.003816849018332322,7.825243227647296,0.6345341738470704,0.7044563338324534,6.788757475456768,
12208631,2449.02,CANDIDATE,1.144289141991799,0.22426444453187025,0.2997146585291898,0.017595194566132216,0.0002131243220084528,0.000253325977259452,1776.4307645306515,144.04740959437814,159.92063853009387,1541.1351802753709,
7289317,2450.01,CONFIRMED,1.5380228683281556,0.4833036649424958,0.06277712741057842,0.12392076711981913,0.0014034003151555056,0.0018376253939696176,35.83081684803728,4.179194416501699,3.4636261780697954,31.199369637700467,
7289317,2450.02,CANDIDATE,0.9279477461965684,0.06138329372552,0.062361451613076616,0.07030689325531135,0.0007962243540792209,0.0010425834837944708,111.31381830991792,12.983295716800807,10.760275443245735,96.92553139282387,
9753154,2457.01,CONFIRMED,1.903969570351281,0.1105205774778631,0.0954250721749234,0.0550747538375527,0.0008727061535970787,0.0008329502963682343,3802.54055669041,347.7173726824506,319.1542802859433,2714.1786238634704,
7604328,2458.01,CONFIRMED,1.4072966166494854,0.24490885286313666,0.12481574198685358,0.04870968946777675,0.0007868541993091588,0.0010327232943161313,165.90256838869922,14.842597077356064,14.22844473644308,134.2777657607018,
7604328,2458.02,CONFIRMED,1.5208751193231458,0.1836097179457484,0.23023973742406306,0.03746107053097182,0.00060514449328864,0.0007942345836401923,280.49392719737733,25.094598467172826,24.056242015448927,227.0254054492043,
9837685,2461.01,CONFIRMED,2.350575364113745,0.6360177079416557,0.18047036841358893,0.10557293714794967,0.0018498688053084293,0.0022585494593664068,41.98300658374632,6.018706326240437,5.104085614091768,35.398971509793206,
5042210,2462.01,CANDIDATE,1.5032557338510046,0.3276579831746044,0.10592912438056544,0.11268385779734875,0.001614972006320885,0.002131296387261096,285.99086604307763,22.207757538881207,21.77550721275079,163.45539395300924,AO
11818607,2467.01,CANDIDATE,1.5820078452587032,0.051097894022468296,0.13970896522863374,0.05732219613298789,0.0015164219078468131,0.0014121439354983162,478.38512762042876,47.973832839421355,44.00712534281796,203.922217996528,
8380709,2468.01,CONFIRMED,2.591607534297598,0.21274540264271852,0.18554052959436407,0.17277085311802945,0.003782514257651362,0.004567091411048649,84.3905573923767,14.502214899980226,11.992818458584974,48.69193754551673,
5436013,2471.01,CANDIDATE,1.5610256928941173,0.043602299505676304,0.3477061482659063,0.16017334392059207,0.0037270457167705813,0.0035157276983968423,22.690964487362987,1.9501274304612644,1.8158023058126866,14.873428933228173,
9395719,2472.01,CONFIRMED,2.8527744787295397,0.21774342389942788,0.21613277179236268,0.03742695992921058,0.0010468229872079649,0.0009160783054125467,1544.2873914415427,249.8828986881294,217.15358686772797,580.8423150648784,Desert
8753896,2473.01,CONFIRMED,1.4936871463357224,0.42978783596392,0.16789239507946815,0.03904591911038982,0.0004894327423573009,0.0005564790666989093,207.37209197819118,21.85325349310731,20.568136986872467,183.58743149995456,
8753896,2473.03,CONFIRMED,1.6843870121647335,0.24060670983939986,0.4209115749849806,0.10600625796805094,0.0013287677976445411,0.0015107926272622712,28.13446111095905,2.964861483476727,2.7905079390020333,24.907563031864168,
6846911,2477.01,CANDIDATE,2.403475075829877,0.2282783204305316,0.3487161420585114,0.11117140409770636,0.0028934234981987093,0.0027348366179768685,75.42133735164558,7.226096679480171,6.6765515584324255,42.94016999006161,
5963582,2479.01,CANDIDATE,2.619493771003801,0.08166585309819041,0.14733897101079438,0.179144156907093,0.003129769458884739,0.003375523780849516,113.02660284031323,9.417009647928683,9.144663222025468,44.42529617332519,
8189801,2480.01,CANDIDATE,1.6449701181983798,0.124317196897134,0.265303575338288,0.012758958495235995,0.00016329437125556885,0.00015414466464004742,749.1852400406866,87.36141808940987,78.02863932161037,639.3458146770802,
11403389,2482.01,CONFIRMED,2.557275957039901,0.08703802257542863,0.7032820412312061,0.2435768508718945,0.004384619978698907,0.004876848885234272,10.972717694075904,1.049734670807158,0.9798925188177718,7.375701522820704,AO
9851662,2483.01,CONFIRMED,1.5526421412693168,0.24672242876807016,0.26167674688703024,0.11662955268140872,0.0014580207168085565,0.002142952666038626,57.828818735771634,4.597789295055664,4.66699531979336,49.44473793239124,
10453588,2484.01,CONFIRMED,1.7328960672931777,0.08452150552597097,0.07925566981257501,0.3287053674263738,0.008844396805227967,0.007268280778432555,22.619292342686702,1.9866464430281767,1.8190632079651696,9.281133468648935,
11125613,2485.01,CONFIRMED,1.460354302043357,0.4581113014094776,0.13697576328964536,0.08149766190996117,0.001100198773835277,0.0012758122659912413,38.04149457453163,3.2298118011456416,2.9722423212743587,31.730823996969477,
11125613,2485.02,CONFIRMED,1.1830862237387094,0.057221811262994624,0.07115445147882564,0.04127335019160738,0.0005571802623123507,0.0006461172585065722,148.3229741591464,12.592967153468111,11.588709255800092,123.7178044761106,
11125613,2485.03,CONFIRMED,1.2207371075959252,0.05334440429282398,0.08652175297724772,0.05623771563944902,0.0007591955877508232,0.0008803782261922131,79.8900194920582,6.782849371268867,6.241933957343218,66.63713337157101,
7212184,2487.01,CONFIRMED,2.535954963939441,0.19663984977646606,0.15659134726550333,0.21387764547114105,0.005742561935588321,0.0050918348313608395,43.5576812299741,6.418081035363308,5.626656797164257,19.763604339556217,
8559152,2488.01,CONFIRMED,1.5488858393293994,0.4158485148545945,0.11769766792416345,0.11213326151760387,0.001878349566076091,0.002064689432360777,216.89915573897338,20.238707972923926,19.096106734005822,142.8749149510776,
2718778,2489.01,CANDIDATE,2.674682654780065,0.23714098638546416,0.2047067194122268,0.048496433062313306,0.0013101015083635075,0.00123496507848469,638.3184163350554,116.2739927643536,99.39512156187791,292.2092490334523,
3122913,2490.01,CANDIDATE,1.8665390977164424,0.1355748467375966,0.08016962371295917,0.08949871728803176,0.0014203362478301606,0.001310134452096667,27.71701584483361,2.7232710547203665,2.619324486381306,21.623833167529117,
9229657,2491.01,CONFIRMED,1.4543696417679213,0.0774853251647248,0.07467314726778994,0.03666686580520938,0.0005890419480192849,0.0006652503037532383,531.9648212915379,67.52161271117716,58.029596348591916,430.6910334183757,
11752632,2492.01,CONFIRMED,0.977557052411708,0.04696355193536489,0.046197806126435766,0.018481784817812597,0.0004558178317043798,0.0003952811419086624,3491.6143891296906,305.7203611787401,275.23296185847994,1557.4956454222001,
10028535,2493.01,CONFIRMED,1.7496938963402044,0.049110971631742835,0.24916789315778864,0.013921195973621823,0.00028844097633865933,0.00023843098371360402,2231.221917020562,222.40604151561737,193.9707383284613,1467.228686013033,AO
7047207,2494.01,CONFIRMED,2.8654440473736758,0.600244469122828,0.2694876315771956,0.15049970052815387,0.0038642468945192603,0.004074434297476182,160.03182968395132,19.026750995399357,17.763936080002104,75.19435968918508,
11179076,2497.01,CONFIRMED,2.5235881158171685,0.350405972642736,0.4320315343906183,0.2371342987466614,0.0035774911921084384,0.00403714895878832,4.755992590096697,0.4712254946371452,0.4092081834844679,3.9360840211630546,AO
5959719,2498.01,CONFIRMED,0.7694724745733539,0.05593968648091968,0.0327292771803096,0.06460472520489713,0.0012952341984353425,0.001055334661271333,97.69251213773121,7.476855681576105,6.723997807601781,65.01968582451106,
5959719,2498.02,CONFIRMED,0.8529714543454276,0.02687897928656398,0.07672099337616235,0.10043140604241753,0.0020135089716854133,0.0016405726691132686,40.42506797928814,3.0939157355147655,2.782383869689089,26.90508373602008,
8631504,2503.01,CANDIDATE,1.0174697498909082,0.054600871693341775,0.036688744738956086,0.10979817580830356,0.0016776487105852108,0.0019007883903773516,24.92033157122172,1.940333727785204,2.0056370134416017,19.735961820344187,
8110767,2504.01,CANDIDATE,2.1563763114629606,0.13784755373627303,0.10774102565095127,0.1404690200413095,0.002523770447556564,0.0030823587346046283,29.551138779576906,3.7300928574560976,3.311849403716885,23.43039261066819,
6767840,2506.01,CONFIRMED,1.6054824788804185,0.0891866270867241,0.07423315106535648,0.08121956364536323,0.0013362524625825218,0.001703639249897107,125.25097548378315,12.645495984051404,12.049862572205374,99.61796621175014,
8379705,2507.01,CANDIDATE,2.175122717572205,0.17228663464510738,0.2238816828207588,0.0974585507527411,0.002395187655358569,0.002490707422635565,127.95725291341499,23.070203752189173,20.209938235594578,77.63769036772058,AO
8836888,2508.01,CANDIDATE,2.0132203852660973,0.12916656480174446,0.12068736135293275,0.07171609650487472,0.0018176020269627397,0.0018571667880068208,211.38811705102452,25.815613673920836,22.8765153873648,129.20857486266368,
9880190,2509.01,CONFIRMED,1.064132257329534,0.05379511218562758,0.05053256799194192,0.050308006976922864,0.0007840166043403383,0.0009833463668310102,153.9862561470549,12.681705801157987,11.827065735708409,123.3045955750109,
9574158,2512.01,CANDIDATE,2.8263978190389447,0.12076190457165155,0.8413128606676815,0.11382566389769852,0.0020117299422047034,0.002327192821615749,26.890813483272986,2.969481466865181,2.7202825235747694,22.60161651049227,
7294743,2516.01,CANDIDATE,1.3550919861985589,0.0684372398275297,0.07246121891906629,0.041559577630737726,0.0005081169425784038,0.0005559460036086967,1970.805380493609,167.88376059000362,156.483377845712,737.6371886425106,AO
4047631,2519.01,CANDIDATE,2.288283799035689,0.042842717294776136,0.7629116767540666,0.04938421407283365,0.0006379033328883385,0.0005945531409802014,68.5207344987505,4.702860072441158,4.336549100698217,56.70161802697804,AO
10059645,2520.01,CONFIRMED,1.6482331934647143,0.11440103990709292,0.3725113417532616,0.06090527764870144,0.0008919344364339946,0.0008587379104578368,53.428493705824096,4.475035657854637,4.346215634684322,43.18001948610929,
7183745,2521.01,CONFIRMED,2.2935870982890814,0.08971256773490291,0.3555940569283881,0.1647341279167832,0.002899542471027299,0.0027735242054819057,11.217136251306288,1.2077610417523932,1.086531697413187,8.573536678311035,
7183745,2521.02,CANDIDATE,1.687879886211224,0.06292203486474279,0.3729856587852797,0.05073131366658061,0.0008929394188960047,0.0008541309926466343,118.27608500978391,12.734912389761288,11.456642077249189,90.4013582682769,
9177629,2522.01,CANDIDATE,1.3229851852194172,0.22032900560153276,0.1822900859743568,0.05733121897994786,0.0008688991869604435,0.0009083402759078834,85.73173711970294,6.159875301314781,5.810187506423861,66.59569611012124,
7778767,2523.01,CONFIRMED,2.8186300176301384,0.6866941795395567,0.3708332543390828,0.10911973362521292,0.0021558928260934887,0.0023156503576448845,81.27868657467654,10.289028056924208,9.375820883224826,51.981186636400174,AO
7778767,2523.02,CANDIDATE,1.7598238662968329,0.7679091981762478,0.2481823967159996,0.037362613379993005,0.0007381780320154706,0.0007928790350573826,693.280171927029,87.76198830833027,79.97263475196408,443.38223865298613,AO
7515762,2524.01,CONFIRMED,2.485775916979581,0.18771555944768,0.15951334003680592,0.24167856539566185,0.005835246239331409,0.0060031011106227465,38.282100620154026,5.097342788620617,4.500856336027174,19.192077253358597,
5942949,2525.01,CANDIDATE,1.8525419044385727,0.13449055628490822,0.08263926536920838,0.2595339520989118,0.003797009750555696,0.0037535716971240367,2.9284156589101817,0.2625905699443592,0.2598467935708825,2.383045707841831,
7879433,2527.01,CANDIDATE,0.6051805071546126,0.0319561908045446,0.02505321587129593,0.021153046509971303,0.00022997035383627907,0.00017727256328798388,305.2780992244633,18.92047067381345,16.03167741000583,245.17230758700418,
9205907,2528.01,CANDIDATE,4.394807555323488,0.2608651812641897,1.1032564071804245,0.10004259646164758,0.0024839323833998838,0.0022837713783833685,119.02575493816424,16.116264420208907,14.341320490647762,50.62471411768881,
8463346,2529.01,CONFIRMED,2.656745523797854,0.17426636672236864,0.5520080312906344,0.11342563301375222,0.001640862076051318,0.0015480403441970976,14.399241185009988,1.4173734846462231,1.3456409027757057,11.656990598188983,AO
8463346,2529.02,CONFIRMED,2.397868426321954,0.5093306817571435,0.2398686158349984,0.2767044483914627,0.00400292115155329,0.003776480411153892,2.419522958329717,0.2381630852670916,0.22610976763551416,1.9587390762447559,AO
9011825,2530.01,CONFIRMED,2.768319483367646,0.2082896554294368,0.3913318514184348,0.23830361174482215,0.0033385133852854897,0.007244832261592936,62.54277270542791,5.32119847141313,5.546711773148066,33.04762910809103,
4172746,2531.01,CANDIDATE,1.8677222781823195,0.11037475148350162,0.09672689951292482,0.11918107133495676,0.0017835629331370288,0.001695378101729591,14.438279367414957,1.2897233598940459,1.195241480071168,11.597259055578583,
5174858,2532.01,CANDIDATE,2.1641907228382404,0.06121327041994401,0.4493714931692556,0.07255075935541286,0.001290199835348942,0.001395487477872401,69.02927773509087,6.166348709576776,5.9683549624630885,52.24715515785282,
11074835,2533.01,CONFIRMED,2.875325455202424,0.10619153999650008,0.14637224237388868,0.06916868845605427,0.00280896189250968,0.003582767891441517,1101.4039250379615,117.93590450705273,132.908256131573,369.10118706545177,Desert
11074835,2533.03,CANDIDATE,2.5266480274186502,0.15021806142155336,0.2105546266502149,0.1837062332236037,0.00746036843106366,0.00951553195632255,156.1413453039356,16.719272778999745,18.841839133496762,52.3259038682769,
1996180,2534.01,CONFIRMED,1.4905397025388578,0.17041237587227406,0.17270871208439484,0.0424946898546701,0.0007657865487350526,0.0008741499122909368,943.5310838227318,88.9903192608848,80.0117649554755,676.881252195579,
1996180,2534.02,CANDIDATE,1.28636489477451,0.10244380627485432,0.2762686766361995,0.06269559756293387,0.001129822341640067,0.0012896989113986776,433.46241657101336,40.882552841567815,36.75776474383558,310.96228660489254,
9635606,2535.01,CANDIDATE,2.791343158709536,0.3679996417218843,1.050639437620505,0.2386027872527695,0.003760612397700504,0.0037889178358162094,4.592025541519266,0.3760749589454009,0.3580730547062437,3.5882100822193608,AO
3728701,2536.01,CONFIRMED,3.133152237101668,0.5443229143312273,0.3768749644968625,0.2821538832802181,0.0058973385835413535,0.007427904540543854,30.53531157559865,2.7678855581635813,3.0611269116794135,16.925951209430952,
12306058,2541.01,CONFIRMED,2.7780350691277853,0.6890612390475309,0.5028871173639647,0.08011703614594021,0.0023744977130562,0.0032529215085184697,670.7446671736194,63.629325099556475,69.92670558677801,276.8024882349362,Desert
12306058,2541.02,CONFIRMED,2.98114470645532,0.08677152219908926,0.4758108833455558,0.15771589312209067,0.00467436212585775,0.006403599712536264,173.08365531062577,16.41935724338673,18.044377425706802,71.42805423211504,
8676148,2544.01,CONFIRMED,1.9678106773118047,0.12740114156179322,0.10865032250919307,0.17240878163278167,0.002810178861013804,0.0031248776561877715,17.18054052426437,2.064947610405304,1.8815528007751599,14.835759977056377,
9696358,2545.01,CONFIRMED,1.42107387493786,0.4096752426650595,0.1059853713365816,0.08191780955086556,0.0012029165228482394,0.0013434683418226518,975.4651810350771,79.25953298419098,75.34808089178006,524.4263666896769,
9580167,2548.01,CANDIDATE,1.1982457684992411,0.07836178569624876,0.0773725812174029,0.015693729781294557,0.0002624352134121954,0.0002372807513184542,1095.1002735101426,88.3389543601964,81.24844461230795,829.1402145075596,
11622985,2550.01,CANDIDATE,2.023781146239205,0.08930109044370843,0.16911069430659134,0.13324306147540954,0.0021477053889369935,0.0025737146623188434,53.58795199665472,6.527778358099733,6.049712053652036,45.025523018463865,
11361283,2551.01,CANDIDATE,1.5953729096972329,0.10806119550104704,0.1048411605462428,0.11599074421338125,0.0019420438513817245,0.002110783378318705,21.57323291815113,2.2539752991191446,2.1600039657034467,17.140257269204824,AO
8757824,2552.01,CONFIRMED,1.2928809270784551,0.08570165204618632,0.08105801249621837,0.04835389786903418,0.0009614259297863377,0.0010336533232573693,839.7874088800364,78.20953558229756,75.09733973551116,554.2597556983146,
9832208,2553.01,CANDIDATE,2.265951915863054,0.1112638742289786,0.14481055108441002,0.3607761711406695,0.005873730195987617,0.006665955048818685,2.5253659287413246,0.3681264564637353,0.2665293977537209,2.0932587685844353,AO
5350244,2555.01,CONFIRMED,1.032267262370096,0.06603056995107126,0.05805831943044455,0.11023715040975886,0.0010213703522191037,0.0014300559598373068,148.30087185749468,10.37837470983977,10.839243915084717,127.05908629285801,YoungAO
5374403,2556.01,CONFIRMED,1.3891832918253917,0.05987693727522876,0.07285996672303363,0.22081449701310485,0.004231163110216917,0.0049464389068733326,12.666238802732547,1.0354492726993665,0.9995240174643012,9.478524261141715,AO
6605493,2559.01,CANDIDATE,1.2327421051419722,0.02776414756782272,0.09324283399757158,0.08912533659033245,0.001602420519621284,0.00189140528198199,175.79878798656398,13.381370372186485,13.585223285660724,123.11605581062686,
4670217,2560.01,CANDIDATE,1.5339043062020514,0.11186526117200636,0.07451998964407039,0.12194808982766828,0.0018183884403126876,0.0021232116064146085,17.400064905158725,1.5797414478722238,1.5976895875514991,14.519117469428508,
7259298,2561.01,CONFIRMED,1.241497583528373,0.053466538009339266,0.07297649375860893,0.04507506448949121,0.0008554711625997773,0.001080762862541962,1198.99610221,92.26437786678505,107.05217372102844,743.2012093764973,
5175024,2563.01,CONFIRMED,2.318180772481945,0.13227592804560798,0.1065177427892784,0.17975338540252542,0.003095793023820159,0.0030542181948146,179.1315821379002,16.676511945633465,15.604722582907975,100.87043581383699,
5175024,2563.02,CANDIDATE,1.3983147918357548,0.1137494808963486,0.08557123585545576,0.07447792108722177,0.0012826921566526268,0.0012654662978382092,1043.449000528331,97.14138520127598,90.8981671972452,587.5745313954673,
9026749,2564.01,CONFIRMED,2.877658944873728,0.13791331487917538,0.12881853708189034,0.3486836632647032,0.010063225170925843,0.007377893114899842,42.58762616035249,4.395858360395503,3.7645838200568598,19.56400766160504,
9026749,2564.02,CANDIDATE,1.731990303078856,0.0588347230589474,0.2829492985459507,0.14399770567864476,0.004155863686009621,0.003046888599211368,249.70974326349182,25.774828635776004,22.07339232149127,114.7122713999128,
8247770,2569.01,CANDIDATE,1.204082796550344,0.0840670009978383,0.06304353064083701,0.08169741921030323,0.0011962424457875056,0.0015807415395577616,156.16244799480714,12.399980893446276,12.310788543978338,117.47215688107079,
7501646,2572.01,CANDIDATE,1.9845188233385245,0.12129584363394977,0.12884010856119127,0.0638559697746658,0.0014697835909370151,0.0012925431784405026,138.3701974104419,15.510502986781065,13.915227918639284,86.60971457798362,
12257999,2577.01,CANDIDATE,3.3396648871578125,0.13987797624739318,0.09767800388707658,0.15363619419570682,0.001201193511184203,0.0015184016163622025,142.8346172922247,11.203895566405349,10.319137560699897,102.65381051296542,Young
6922203,2578.01,CANDIDATE,35.069053302485926,1063.7295417265573,48.536704730522224,0.11257835955970333,0.003018410780839291,0.0029406014968950548,164.34467933054668,17.918596588736502,16.354084414329563,77.61479514602368,
9896018,2579.01,CANDIDATE,1.3367364460483138,0.052300358239779264,0.10403255929480712,0.039503523606797014,0.0005591071769102484,0.0006547643516069035,909.0223457944372,99.25079398168766,91.93889284331436,718.6841235675082,AO
9896018,2579.02,CANDIDATE,1.4554760720230846,0.3009623610046845,0.15956462902279084,0.04747724722074961,0.0006719621335028146,0.00078692754860023,629.3252679714769,68.71231843571935,63.650216128652346,497.5522117178474,AO
9896018,2579.03,CANDIDATE,1.4004186932128926,0.07646141157680329,0.10484023577001776,0.09575673706863433,0.0013552786587485571,0.0015871521112957544,154.7061405090627,16.891452029726757,15.647042577438073,122.31255646977286,OldAO
11818872,2581.01,CANDIDATE,0.9039206977674492,0.049243707911466976,0.059648744452558536,0.10492545297888924,0.0014521770574408774,0.0019447894534455688,54.969479582760066,3.80207051175932,3.7907771487587256,42.925341248438784,
11771430,2582.01,CANDIDATE,1.9159880924596453,0.08426750449839608,0.10122318367093697,0.245431405509954,0.0034631335553422715,0.0039171134181407935,34.531364027429106,2.5682798627863406,2.5157036514951017,22.86019119114783,AO
10387742,2583.01,CANDIDATE,0.6209795395466388,0.036274864706664016,0.031475523190485265,0.040502240058710906,0.0007756334727008134,0.0008684618045664447,490.7274795006984,35.57646286732846,35.422565218942765,348.32677497429995,
7673841,2585.01,CONFIRMED,0.9461399985609162,0.05163043871351952,0.03489086573664988,0.0597854072577501,0.0013962997131716,0.0013284044871118095,473.89636952172174,40.70868443154778,37.96916714601232,294.1702021732367,
7673841,2585.02,CONFIRMED,1.067703452517062,0.5393863708402455,0.12055042064134636,0.09335453403529254,0.002180313151532141,0.002074295187429801,194.35822961372128,16.695776452304216,15.572223365473793,120.64747353351495,Old
7673841,2585.03,CANDIDATE,0.7774119051370605,0.026552271857223027,0.07721955014289197,0.07746334372643207,0.0018091713683047574,0.0017212002169675624,282.2807655865278,24.248505417299537,22.616686562095023,175.22520792048127,Old
9827149,2586.01,CONFIRMED,1.4409175061000217,0.07876443375206292,0.06452200503140856,0.03136637927678339,0.0005522915150057,0.0006923878228218693,674.1342468308145,70.26893022289295,67.13202872497129,519.8337678305139,
5546691,2587.01,CONFIRMED,3.116034313339177,0.33619705705097896,0.2951370423865564,0.12413287597674807,0.002958318532834259,0.003967579076368272,540.5275645417182,115.92208630627493,104.71811936112955,286.6448942803265,
12156347,2588.01,CANDIDATE,1.6468496078452453,0.0629042863635125,0.3826945072774432,0.05441712437856351,0.0007325803501545381,0.0006448572980540593,42.15826925432141,5.0541700987920235,4.207279676859064,35.11974116671137,
10468885,2589.01,CONFIRMED,1.2510778732763326,0.04006641508770102,0.1111737428098754,0.013884704862803724,0.0002744969106418822,0.00020951435929203083,2115.3532953795925,257.2381392615707,203.76028003496018,1366.7434354832478,
12016267,2590.02,CANDIDATE,1.798239895737989,0.04339497398306221,0.2606826197173052,0.17795802701256588,0.0028494037543983024,0.004189645460151583,214.444471365758,17.922611743112938,18.46975984491225,111.38767342037573,
6765135,2592.01,CANDIDATE,3.3449647725667213,0.1442443698322805,0.8141707485388611,0.6335169748826163,0.013317767110603066,0.014907176714096368,4.251084644891349,0.4942604309091777,0.4525109045522189,2.8726896778062034,
8212002,2593.01,CONFIRMED,1.0983475904160949,0.05340123310937333,0.03509750450442985,0.129134811042806,0.001711697113643714,0.0018261275651888602,182.19756403332028,12.026749475264007,12.685136258117902,112.79622487535936,AO
8212002,2593.02,CANDIDATE,0.7574535159656585,0.03930533175727938,0.045369774252746665,0.09646926666894312,0.0012787118034472778,0.001364196259857326,326.47601041810617,21.55048212716164,22.73023160952765,202.1171999906446,AO
8004903,2594.01,CONFIRMED,2.4663477668435974,0.1044286491723131,0.20824848975345375,0.09877564248564592,0.0024492944584741235,0.0024942589555368377,139.66316126274378,15.782667487190325,14.682388801516412,81.41275718565434,
8883329,2595.01,CONFIRMED,1.4146688144458377,0.06084790104270892,0.0683423064604223,0.09434421440838336,0.0014805079960002955,0.0012604368207149346,406.8506923138575,35.646664802893454,27.476539878331852,267.34190642284454,
8883329,2595.02,CONFIRMED,1.2832622370558024,0.06085742798345864,0.0692001027791564,0.12860134401973616,0.002018092255411228,0.0017181115168273071,218.96494352519767,19.184851217380352,14.787732175061945,143.88203473090906,
12120307,2597.01,CONFIRMED,1.3834823020272198,0.07642201480559108,0.07351454109923418,0.0790912112850954,0.0011413854421069016,0.0015600084684950866,190.60593226944854,18.019123688205735,17.49865765591537,153.73672464566283,
12120307,2597.02,CONFIRMED,1.468579184269858,0.08594460829814356,0.07133482543906132,0.1043461169312296,0.0015058454630033525,0.002058140538288224,109.50659684155417,10.352316394892798,10.053299133691914,88.32456222671338,
12120307,2597.03,CANDIDATE,1.2884062750886025,0.07700194533807828,0.06314949091161909,0.062427898682318975,0.0009009129342623418,0.0012313384685252182,305.93941582330285,28.922290679812768,28.086896566562807,246.7610696512459,
7446631,2598.01,CANDIDATE,2.2288070147633947,0.12564996102167345,0.16883223263394784,0.20032734162224067,0.0033876989528900244,0.005351402746245196,83.9338441922023,9.68095741247195,9.6667376755661,46.490625933914444,AO
10068659,2602.01,CONFIRMED,1.4096309927067177,0.09719404981333148,0.06530253026946031,0.09820094705173038,0.0014871085495277278,0.0017969221199418946,84.98325640122162,8.246374879097393,7.7594547763926895,67.72742091278003,
2443393,2603.01,CANDIDATE,2.05174436008665,0.09994665642789216,0.08590602025070708,0.37811038371947897,0.005640542677202055,0.005689430661418562,31.882519521083392,2.8845034488580312,2.6662373152070553,18.89929237846093,
9019191,2604.01,CANDIDATE,16.13162030143997,5114.8128012340285,14.07360174203115,0.1041551353581232,0.0014587927717842795,0.001673182208156252,21.026025118552123,1.7563537048846647,1.6266754828987375,17.451912648179366,
5095635,2607.01,CANDIDATE,1.669957441200928,0.056398646081030526,0.1698056814868889,0.016247891102069003,0.00023006596111834683,0.00030199641222653184,3219.822186786487,260.2119896938996,259.0328059028442,2502.73502570615,
2305866,2610.01,CANDIDATE,2.505175737785652,0.47211380799744895,0.1570709349087482,0.1890913545373638,0.003191325021864139,0.0031266779494602405,246.37300444811558,24.38613021965424,22.329236325386066,159.3520311996342,AO
2305866,2610.02,CANDIDATE,3.6812850543299303,0.105092129604092,0.7084929747236199,0.5365593555438831,0.009055599505141234,0.00887215914737072,30.598555306093946,3.0286612369083845,2.7732031341885417,19.790893692767604,AO
9602613,2612.01,CANDIDATE,0.5494192419938678,0.03629678259355235,0.026542569195638015,0.053751175194741665,0.0010593645607142276,0.0010592197864713274,294.1092360410465,21.285599803479307,20.629939640371674,168.91674123201167,
9602613,2612.02,CANDIDATE,0.5717266596922997,0.03385538957271453,0.039932589962379084,0.07480970545049292,0.0014744003473006054,0.0014741988536896517,151.83388388535346,10.988690256838886,10.650205719005331,87.20326236519199,
9712350,2613.01,CANDIDATE,2.4461519084743397,0.18953210489609712,0.17458981148464092,0.254133814767878,0.005004690396596507,0.004954986108141121,6.678991346435108,0.9039224706078492,0.7955504553349593,4.762042203242647,
5807769,2614.01,CONFIRMED,1.4889732343180433,0.08598261632226238,0.07785151445306693,0.07966090069700259,0.0018368130300080708,0.0018264020753764227,239.99636825912972,24.359459132146522,22.976361145937446,146.84001149456566,
8025596,2615.01,CONFIRMED,1.6814375098179668,0.13838801982814555,0.1174112066925695,0.05467718465822117,0.0013394099493600408,0.0013870433051650355,396.73277810508415,60.19905728247407,53.533185982297866,237.43652785117416,
4915638,2617.01,CONFIRMED,1.4032035121533215,0.052508907797167464,0.13526514340407209,0.07610314892335064,0.0012947580950549663,0.001573014877769587,63.544545391430404,7.0494088468927085,6.4855035403836565,53.10856339288897,
10916600,2623.01,CONFIRMED,1.2838724281051366,0.06335439047132482,0.08329833517313763,0.06810300670291806,0.0009758915260351293,0.000999601492373771,893.8112086109347,72.44286536336409,69.9286967472269,521.4306756106032,
10916600,2623.02,CANDIDATE,0.9418695475347074,0.07440776277057877,0.07492761956818385,0.054813178173083454,0.0007854532348757397,0.0008045363622667925,1379.7754098984824,111.8299768645216,107.94885755372148,804.9319780766294,
8429314,2624.01,CONFIRMED,4.881045386383495,0.3458782848360392,0.30654519884519604,0.4778497990808644,0.016068160415647282,0.010960257917903386,11.30475087230666,1.6303295291395568,1.3796157432811027,4.540410594318475,
9153570,2625.01,CONFIRMED,1.431957894661067,0.10430888895091604,0.1207603406452153,0.04527458248001782,0.0009476158256241207,0.0009685499220347811,252.5171739264153,33.462332646318714,29.800911092289414,176.9627733049874,
6124512,2627.01,CONFIRMED,2.5593624098928918,0.3405074617841912,0.4815364648498822,0.08328066453226991,0.001842970096888155,0.001935559335060598,410.1866868646971,62.739589724231,45.424034936126795,145.91236100176027,
10070468,2628.01,CONFIRMED,1.3428523461064372,0.06888401841271123,0.08599134767409149,0.02767186616514365,0.0007351288701584963,0.0006112369052448428,2695.4605788283347,287.0984318375372,255.8759061669004,1011.8852693774758,
7584650,2631.01,CANDIDATE,2.4706812280411232,0.08492041093412728,0.4852032805854367,0.2437672364320903,0.005821132008550489,0.0049629456548344565,43.26540623750989,3.7749533213907065,3.4630215924997496,14.629262950092956,
11337566,2632.01,CONFIRMED,1.4815648523139542,0.0721419662429946,0.05604376160218305,0.08277429009807892,0.0013976807206520822,0.001316649839287424,1132.0850054296448,92.08808067997887,87.50558004137686,611.7928410808895,
1995519,2634.01,CONFIRMED,3.0073041685076563,0.44432790651296894,0.4600530405941848,0.13911615535467287,0.003276376115745331,0.0032958105376532827,38.56649948257492,5.972225647869113,5.1894707276266585,24.179280435578264,
4914566,2635.01,CONFIRMED,1.702937898356305,0.14610675758801056,0.2763267242436309,0.16801450928883185,0.002508773656631132,0.004690469284601049,161.46581277161317,13.768951742176128,14.911254308810241,91.4742228880949,
6198182,2636.01,CANDIDATE,0.6137382373180881,0.044679722585534376,0.032085024622386,0.047272444005416234,0.0011444492781484314,0.0010672225929376107,394.1067559580758,30.962970442792592,29.4098386227958,223.64359218691152,
6198182,2636.02,CANDIDATE,0.6529106506518989,1.040382011637259,0.16378555467209596,0.057284270454375126,0.0013868507088245473,0.001293269539065008,268.385605301901,21.0858043678948,20.02813159619766,152.3006646132218,
6211812,2638.01,CANDIDATE,1.4430247323192051,0.11132429139772076,0.05864923607662693,0.034098368043022464,0.0006946376291228182,0.0006689876479360215,391.2957772171457,42.39808424277492,38.70851701760653,270.30790585790925,
11391755,2639.01,CANDIDATE,3.4976345118391787,0.3422029488238585,0.30367683549136065,0.17546105106909135,0.005809882182345976,0.004313204593925602,105.44908053843606,18.70121580493489,16.068433938075078,42.19683362028503,
11391755,2639.02,CANDIDATE,9.052768590518138,103.1500416466373,6.988781536210983,0.033776891391460166,0.0011184234311377443,0.0008303075269877237,2845.5413154668627,504.6519288894942,433.6063627032011,1138.6807057519652,
8894646,2641.01,CANDIDATE,1.2031485823386134,0.0627553044435967,0.06699879302792783,0.047383086608978366,0.001295705448932816,0.0011852824302091092,1159.4345258939802,117.89488474588306,104.98799461651886,537.7701679342211,AO
6933567,2643.01,CONFIRMED,1.4310696849129811,0.08815590236865725,0.07877500419595981,0.08031683897789407,0.0016181539442837061,0.0016777731833124985,72.83070244411306,7.222157110140317,6.749254883118493,51.80832638472711,
11962284,2647.01,CONFIRMED,1.632868017896374,0.04728601423970327,0.3880908112754564,0.0760751831378832,0.001231992415036452,0.0013997107141752536,56.44353049806542,4.569560010871267,4.320922237476776,44.11938863140448,
6842682,2649.01,CONFIRMED,1.3393708244407636,0.0820204086997941,0.06804606319144328,0.07484567603050196,0.0015733059014808074,0.0018299741663427324,176.9512465486686,17.520156446466068,16.764932306099535,124.1334365397636,
8890150,2650.01,CONFIRMED,1.3925793364353545,0.1096408558442412,0.07746428001952439,0.17849508706519884,0.0014188248419399242,0.0014246991416620753,3.206065860143332,0.3389285036799765,0.3253997829447608,2.379303584021773,AO
8890150,2650.02,CONFIRMED,1.2210910371592658,0.0703123160379479,0.10785351524802499,0.06137165355116725,0.0004878319197006954,0.0004898516704914312,27.119977448844228,2.866982063457148,2.752543177980839,20.126429823166507,AO
4346178,2652.01,CONFIRMED,7.2315162065992284,0.6344286576970998,2.0468736909396856,0.13040761456528635,0.005388352716098643,0.006211158465837518,227.2749478339977,35.334763829738726,34.04991737664693,72.02529558112737,
9664142,2654.01,CONFIRMED,2.108774708886824,0.4473184662777929,0.2005608297981943,0.11121111593856353,0.00267072370210184,0.00283220783520453,96.50893235303069,14.646135305212375,12.969123815165794,59.87933925121416,
10018233,2655.01,CONFIRMED,1.8271067311516047,0.12751544863428366,0.095230408312831,0.12503122761757754,0.0020895916681287832,0.002506167305308944,57.37127816486221,5.8790953958015,5.49242111374363,43.493855846784896,
8636539,2656.01,CANDIDATE,1.5208603458532977,0.12481758621643785,0.07942568191363167,0.07439931876575821,0.0011692367173613905,0.0014171590995263673,406.820959339217,47.273053061233576,47.82982236039313,316.30631614977074,AO
8547429,2658.01,CANDIDATE,2.2591793278762182,0.09799593111259013,0.7213975373982114,0.10386652047872302,0.0020151225033562853,0.002138409955038036,134.17934413895605,11.985497260717402,11.084980750066727,84.72007128141686,
9893318,2660.01,CONFIRMED,1.77573631986913,0.1100186149198872,0.08892266056749211,0.12674557554903487,0.0017316745745299005,0.0020080206767918835,40.850876550248906,4.962836301988609,4.559398126139609,33.68499583051086,
3426367,2662.01,CONFIRMED,0.8857712367516964,0.022319897449803058,0.1425348247859883,0.025039687102066974,0.0001954187730967376,0.00020459729461993413,58.33549355073543,5.459607598662939,4.914691129380667,45.724607837935636,
7762723,2663.01,CANDIDATE,1.0879814343022638,0.05040023805056748,0.06877105320861714,0.08945968772476456,0.0022502411613153717,0.0020077167767053807,196.9100799292273,16.95538111291728,15.291513720639742,81.7508227649558,
5342061,2666.01,CANDIDATE,4.865883658159345,8029.61640815045,1.4588243042504627,0.3162970672413875,0.0072803125284822265,0.007961223073451285,13.204089026779144,1.7178556351076493,1.5752691679883797,8.55782967552117,
5513012,2668.01,CONFIRMED,1.3296263937105757,0.04925831663291437,0.04205560585913644,0.014611622433713731,0.00022169107595506558,0.00029173560004277106,3001.409635748467,368.84917549031087,296.623886271977,2468.5782391774724,
11253827,2672.01,CONFIRMED,4.578816581263703,0.12809707404279486,0.1164774492377718,0.3815474577580105,0.006527664039800504,0.0077543058742259655,4.580548335019381,0.3232046466921133,0.3256921284978844,3.390308323593998,AO
11253827,2672.02,CONFIRMED,3.2267354034143976,0.4966191974585118,0.1937240605560817,0.2357619855105377,0.0040335088374283574,0.004791463076800994,11.996844730004089,0.8465003932989262,0.8530153191928884,8.87950515313699,AO
8022489,2674.01,CANDIDATE,9.627904266600831,0.2458069910016749,0.2553596730152174,0.6966586806440677,0.02416465008853309,0.014644766514037975,6.1134977642461195,0.6359451302058218,0.4682195834820206,2.509834615835888,
8022489,2674.02,CONFIRMED,1.5131677431680366,0.0445267626334826,0.10651213515541187,0.10265899715439694,0.0035608811855709008,0.002158039737758828,281.53722701837626,29.2863818407344,21.56232817459147,115.58225835129636,
8022489,2674.03,CONFIRMED,1.3787173704861542,0.05895975648816815,0.055972786741388586,0.03819688733138593,0.001324916268413272,0.0008029534641561053,2033.6392547290507,211.54550671067818,155.75203652501656,834.8900080559818,
5794570,2675.01,CONFIRMED,2.1879472815270584,0.3739239887141185,0.10725957540724074,0.05973757533831334,0.0007810831856368197,0.0010505635817726696,204.7229995081196,13.893978281978516,13.783243085588126,164.10197007607624,
5794570,2675.02,CANDIDATE,1.005595857557742,0.255561144944474,0.06524298323879962,0.020759405666236786,0.00027143423141288183,0.0003650813671598371,1695.2431069083955,115.0514157987452,114.13445444812191,1358.8738650271803,
9958387,2677.01,CANDIDATE,9.092355570773718,0.29346881884096176,0.29860508096759697,0.8125101589536459,0.012414927339786993,0.022190798108591443,5.434981485922449,0.4417242209328354,0.4780520919437958,3.006962972059744,
6779260,2678.01,CONFIRMED,2.188470826176934,0.038001012237704745,0.4037748661486818,0.04560561189507775,0.0005093655587731188,0.0007144569206319032,213.3320114512974,14.050575380014406,13.758345477978704,182.16446185431954,
6779260,2678.02,CANDIDATE,0.4656676966232322,0.7874566691375887,0.06382771841682848,0.031655032651732334,0.0003535665732068959,0.0004959172789950684,442.79944791256514,29.164002304495,28.55744242480464,378.1069825837976,
6716021,2679.01,CANDIDATE,13.529117976474481,8683.534055525983,1.7513992100007936,0.4788750643065299,0.00671289898203346,0.008175238200002833,8.869314785697165,0.7554267568066898,0.6152571958529952,6.767382447110266,AO
8326342,2680.01,CANDIDATE,32.13196985310105,7719.419359622337,187.55048062834572,0.11494972476312935,0.002531345128418714,0.002915865182898343,74.82350267393981,7.666494388778063,7.38103194782724,51.527001528772125,
7899070,2683.01,CANDIDATE,10.63745931392918,0.9543651167493916,0.8652489640040965,0.5122477236990387,0.012720681559082549,0.01231696099590871,12.739293246440662,2.472815177146937,2.130576108446221,4.616270197659981,
7826659,2686.01,CANDIDATE,3.5090757283914065,0.06698342419540053,0.4526211416779796,0.6176332791290347,0.008318281681116443,0.006519463330586261,0.468574616138337,0.03181963166746385,0.02851547571649337,0.3697702202581801,HZ
7202957,2687.01,CANDIDATE,0.7784528204248333,0.20169878007988915,0.05459938155286631,0.0278083561553308,0.00042269558946314665,0.0005453114192574058,1087.7940841366812,75.39134470961045,73.70118717557797,841.3240691336076,
7202957,2687.02,CANDIDATE,1.0736995699684158,0.17764865885295053,0.11906830279894713,0.07865827984345415,0.0011956301392244473,0.0015424593449712893,135.9591489011247,9.422870795858797,9.211624584714619,105.15382098278054,
10265602,2689.01,CANDIDATE,12.148861366748733,9.094336442970537,1.9286856024705417,0.5836170806613152,0.014724171777305329,0.01383171764198309,5.137314551721295,0.7065459008090689,0.6267860578330503,1.8468604431732438,
5369827,2690.01,CANDIDATE,2.077432431143885,0.32627558246821764,0.3057600867443001,0.04461214545944132,0.0005541793330953944,0.000760793063529666,281.49345416477314,25.859396624367264,24.16281721247785,233.01985375928618,
4552729,2691.01,CANDIDATE,3.0646614633962765,0.11715797745975486,0.08095120859493686,0.3692671344360261,0.005207732545828217,0.005285234263686756,1.5486973501408057,0.12810172709687698,0.11405714758241428,1.2481162062199447,AO
5185897,2693.01,CONFIRMED,1.035956208987899,0.05011361857110572,0.17808196163974627,0.043711439995363255,0.0005160487871956782,0.0004699828644475538,77.52429376457717,5.090921286210613,4.690674224787718,64.0455982145976,
5185897,2693.02,CONFIRMED,1.0226057028650035,0.026421443260079457,0.20866848824281092,0.08679290008199017,0.0010246601768227007,0.0009331922468789756,19.66344673262516,1.2912734184630086,1.1897537997075078,16.24467825242267,
5185897,2693.03,CONFIRMED,1.0467945230984217,0.054635578588792144,0.1890334419181772,0.061638974097585765,0.0007276977832617666,0.0006627386740766864,38.986768787657276,2.560211278210036,2.3589280562311967,32.20836731569974,
9475552,2694.01,CONFIRMED,1.4582732971913246,0.2292711366727215,0.12534100665050624,0.016088892379878397,0.0001828983190704038,0.0002258116721240381,874.6037121544698,67.93595881278844,63.48350223521986,764.3248867250709,
9475552,2694.02,CANDIDATE,1.5686682013423372,0.2686978995112902,0.1458068058753965,0.06319959076406233,0.0007184521344072117,0.0008870222421574832,56.68068333729651,4.40274437389445,4.114192796155868,49.53381316500437,
11071200,2696.01,CANDIDATE,5.33394723941776,0.4259140277765623,0.3906703879846701,0.4590601919071864,0.007731084769241723,0.006213254488712879,25.479903247084085,2.023460706216392,2.434462867650391,16.746253395225036,
11071200,2696.02,CANDIDATE,3.3981065746446477,0.2214544295578314,0.3857943908535409,0.2743519648522381,0.004620392717410813,0.0037132792062529634,71.33799394296302,5.665234560318763,6.815948096102373,46.885740172997025,
5128673,2698.01,CONFIRMED,3.3951073393717626,0.10825041699894802,0.08237146587996687,0.4082087579741252,0.004584767141682578,0.0062318795489407774,10.95066387412421,0.8587841021682514,0.8744450814817759,8.745742210542872,Old
6690836,2699.01,CONFIRMED,1.527518489562586,0.06259191166347025,0.048649297660138924,0.012716683331150749,0.00016940195846651626,0.00020759833952847147,2162.5604716896964,185.36104896896717,177.72936496934938,1793.259857488848,AO
8639908,2700.01,CANDIDATE,1.5015740168936207,0.03507351627360313,0.1691951815321244,0.01653534850492918,0.00024818275776607624,0.00022586368443369053,771.5334197488562,65.6106588067574,59.0448471412286,611.3741644581619,
5871985,2703.01,CONFIRMED,2.9774974623388766,0.14869859790912218,0.091292225150516,0.6235176532937604,0.008982684574144122,0.008185909733982347,0.4804735290140369,0.03972730018550872,0.03827915893246714,0.3883030896408659,HZ
9730163,2704.01,CONFIRMED,2.6406849944184456,0.29601870300933475,0.2469477953619747,0.036513362954474174,0.0003584699533138213,0.00035430332077698845,7.167160465042808,0.6998748557511866,0.6238659220505933,5.118353491199832,AO
9730163,2704.02,CONFIRMED,1.559058346215551,0.053229710797168484,0.10793332266179176,0.026337485007182075,0.0002585682717194406,0.0002555628344896934,13.775335773357682,1.3451646840910052,1.199074947724831,9.837513516253345,AO
9730163,2704.03,CONFIRMED,3.934747305200609,0.3194496597675003,0.3913055786964726,0.051471029078453065,0.0005053169188016295,0.0004994434298737138,3.606825186264136,0.3522073049782269,0.3139563217627049,2.575776888811748,AO
11453592,2705.01,CONFIRMED,1.5965075124840789,0.07041019253949875,0.34044877152605085,0.03131450574995714,0.0002583610188801108,0.00025410771669446,41.667129270510586,4.131222288707304,3.629569422091941,32.642784654122224,AO
9697131,2706.01,CANDIDATE,1.7709817311732128,0.08431091510475347,0.10077727942920599,0.047367662158878256,0.0007520239775921257,0.0007236925347983491,2714.6014227812625,212.77136978807755,205.79616522299298,1512.8205652904987,AO
5175986,2708.01,CONFIRMED,1.3858259959261956,0.07692882666696077,0.06497679566516475,0.015537071452218618,0.00022352615490469922,0.00022172137104551539,656.3480843315094,63.194006292581065,58.73646356157784,564.8094686966498,
11098013,2712.01,CANDIDATE,2.408738179403056,0.5382700139201738,0.2677696485210461,0.08494259937948602,0.0011584271762386039,0.0011878350469443912,674.3907764889824,58.55097929037228,55.66357414718975,378.53670774539165,Desert
12206313,2714.01,CONFIRMED,2.411297339881245,0.2924796000922911,0.16227017720053238,0.12632950570841,0.0018723756489257852,0.0021448278406122163,248.75996232960492,21.07857130488284,20.134589742518013,146.83881701298859,
12206313,2714.02,CONFIRMED,2.7555043045285066,0.1028461667923426,0.10889346196983617,0.27944020448999696,0.004141685278092143,0.004744348078213087,50.840790577327326,4.30797313321168,4.115045106372689,30.01046259400958,
12206313,2714.03,CONFIRMED,3.3757053605927188,0.22010325786475995,0.5013784664907058,0.6916593697752189,0.010251337460548113,0.011743024462340759,8.298613665771567,0.703179571574761,0.6716884182565099,4.8985319105135465,
9837661,2715.01,CONFIRMED,5.405570286241606,0.7293876019870695,0.3356247535155113,0.08429562735176416,0.0007574666141584701,0.0007304716807348497,16.563049777813458,2.174495038028186,2.2125810363745404,11.431189657433473,
9837661,2715.02,CONFIRMED,2.815081089104485,0.14790771219842844,0.102831683082918,0.02883596379477797,0.0002591152196362804,0.0002498807558527032,141.54073882132673,18.582304491620796,18.907771142774788,97.68605730371942,
9837661,2715.03,CANDIDATE,2.3832471207194503,0.14549254417186105,0.11216759754250696,0.05409535860800303,0.00048609202561408787,0.0004687684645036617,40.218918959189,5.280177325414795,5.372658945568168,27.75757463793177,
9092504,2716.01,CONFIRMED,1.8108276767742932,0.2614533963985956,0.1688422951587399,0.018665845343321386,0.0004192708479790108,0.00044797735048357625,2405.445619011202,361.46632717011215,318.76524122146463,1616.2457912400994,
9092504,2716.02,CANDIDATE,2.150987208503848,0.35150282704310154,0.2833429939098284,0.06639898538389473,0.001491449146996431,0.0015935652093450488,190.09381343205524,28.565398470020288,25.19088349643029,127.72615746209858,
9467404,2717.01,CONFIRMED,1.2579505127941746,0.039905127306040254,0.028351636246360157,0.01981567231555657,0.0002158384448597008,0.00030769757399798847,5508.134988900776,445.11849692949136,394.0951174857544,4502.910010139712,Old
5184911,2719.01,CONFIRMED,1.6057328778782791,0.3822501406368216,0.2328201049365277,0.04474288236672628,0.0006202241435216418,0.0006241549862467799,95.10738873336126,7.798999334013362,6.788721465633928,78.12301279122691,
5184911,2719.02,CANDIDATE,1.2474387506502156,0.15489978320211442,0.08036457551867117,0.3908377081276384,0.00541778125283035,0.005452117898835594,1.2464339177421802,0.10221012465010304,0.08896988638173234,1.0238444583121507,HZ
8176564,2720.01,CANDIDATE,1.327493416843207,0.2119503876570655,0.10365835182007853,0.07083933957637932,0.0018831335212372566,0.0016724277691150798,527.7759418619622,50.06942882205922,39.09058409023608,249.66540526509914,
6587105,2721.01,CONFIRMED,3.0498602705979185,0.09872257103712166,0.5707705760291008,0.20127628711074946,0.0036030035795607453,0.004090211890006161,18.28218336862337,1.768656874827738,1.6860314107606282,13.43838574601451,
7673192,2722.01,CONFIRMED,1.3690166094157108,0.2767403159479825,0.13043125482215742,0.06783138447477594,0.0007404261097161892,0.0010694128029994,358.0503391100605,25.95374906707073,26.23547484874963,296.50511233324306,AO
7673192,2722.02,CONFIRMED,1.3111439470286612,0.03870010122376002,0.08035754229738289,0.10169206759081408,0.001110038740190366,0.0016032519705777505,159.30569336617611,11.547482439679992,11.672829397773766,131.92265820573277,AO
7673192,2722.03,CONFIRMED,1.0982680095059882,0.05820863944033701,0.039318526852504,0.05130400077950888,0.0005600183830151385,0.0008088461716980772,625.8971658960965,45.36897813538345,45.86145460817645,518.3117824838448,AO
7673192,2722.04,CONFIRMED,1.1511290186553964,0.07162524363738597,0.04299457033277189,0.08715985931206383,0.0009514097436187904,0.0013741407953547177,216.85648343317646,15.719127105545304,15.88975691718561,179.58105036393016,OldAO
7673192,2722.05,CANDIDATE,1.062470486379978,0.040710712018399126,0.11378633758622292,0.1315088080598828,0.001435509387214044,0.0020733356349277466,95.25675196996444,6.9048109884753295,6.9797621311955735,78.88308111522906,OldAO
3346154,2723.01,CANDIDATE,2.915301223081612,0.13843462476076718,0.7308610397296751,0.03095161204628985,0.0005969302404224282,0.0006074071805889051,1045.8952728031973,93.89081824704212,89.19747375619797,652.8983613091453,Desert
4178606,2728.01,CONFIRMED,3.2127081712085044,0.5503745179423095,0.16825269117554145,0.2620535820781064,0.002683008431934637,0.0029504134913394533,53.615150447104476,5.883786858330457,4.858158918296651,44.17419537244782,
8415200,2730.01,CONFIRMED,1.2940208129047064,0.061528523688878414,0.051346290203875586,0.054415365948379896,0.0012466557340196065,0.0012756852442831592,597.650931493762,52.19348421894753,49.09599671963983,322.15877207929896,
9886361,2732.01,CONFIRMED,1.6571481089539584,0.06972017170296044,0.05969308371666441,0.07994684189645795,0.0012080294594731555,0.0011984151757422148,734.766910549857,61.94631984321824,58.59616862029606,427.0038863621745,
9886361,2732.02,CONFIRMED,1.7540390032400583,0.07715234172999637,0.060676641392271725,0.12417801260078558,0.0018763805492230813,0.0018614470933841238,304.5529465082703,25.676080386358013,24.28747889927323,176.98849784180467,
9886361,2732.03,CONFIRMED,2.4844472832429623,0.3446552439247302,0.3198569864369627,0.3122749281116412,0.004718601906723726,0.004681048206970713,48.15905776655569,4.060167055763534,3.840587045435964,27.98724947272157,
9886361,2732.04,CANDIDATE,1.350000051358752,0.06671960125908516,0.07963638493810335,0.18404815601559105,0.0027810434248333638,0.0027589100823197307,138.64023130090686,11.688403777006286,11.056277151372925,80.56965647423648,
7659389,2734.01,CANDIDATE,2.9415150170893773,0.15547587184907125,0.7740250651849439,0.044019637765997766,0.0007431521828376947,0.0008340203219581322,162.04673843809013,16.603108126770255,14.603553435025407,130.04152116365577,AO
9472074,2735.01,CANDIDATE,1.3464504440811451,0.09193679431439963,0.05690694347836368,0.012511229129658344,0.0001965983298238339,0.00022179378607231935,2359.901634471872,250.7403211283764,231.0974472060001,1894.3330188996192,
10842192,2736.01,CONFIRMED,2.3990560344895604,0.0707018582232431,0.4931462784435823,0.07596482918405721,0.0010315575896645843,0.0010366639507679838,27.74939474018845,2.6928327446102425,2.2900818659659814,23.590017526225054,
4831728,2739.01,CONFIRMED,2.9072662277892816,0.18641810839261108,0.15326890926531705,0.0957245972752481,0.0031467424671033453,0.0016480036073948086,289.23957382134967,36.93933321583601,30.342494728131946,107.68995256158401,AO
4831728,2739.02,CANDIDATE,1.7560819783777597,0.10541829479989936,0.19538242290981545,0.07561046844210778,0.002485533409537002,0.0013017171388244185,463.59735692778855,59.20689641582716,48.633388807016594,172.60700780200148,AO
5980208,2742.01,CONFIRMED,0.9004341628945727,0.036235340252924166,0.0532033059684161,0.014322054821835366,0.00013037091612324098,0.00013653648447157596,552.3258888981089,36.684092569173714,34.142754178625154,481.02210433950245,AO
8095441,2743.01,CONFIRMED,1.3606816059855005,0.042956428390953136,0.07520861241739678,0.09973228588239934,0.0014717084051563624,0.0019380900740730747,76.54225894277407,5.805895213449411,5.668338756864464,60.916637206529685,AO
12456601,2745.01,CONFIRMED,2.495630893894352,0.1330735441598963,0.11061959719606124,0.12214059440424074,0.002851234180985356,0.003093196752980475,75.31399426582803,8.07642109007623,7.6173557686469024,48.71185644810255,
6586746,2747.01,CONFIRMED,1.422453669912349,0.0636402146302348,0.0776484985908132,0.060836904381187135,0.0009865663488627821,0.0010577229366823212,76.51826196296756,6.924313445346838,6.17065269189117,60.484867259024554,
9962455,2748.01,CONFIRMED,2.6282091973107256,0.11096555658556913,0.11506117296860685,0.16034093849117392,0.003196529314852721,0.00301166322651222,103.20128472942568,9.284142207082953,8.42527092487146,33.27946914545924,
9962455,2748.02,CONFIRMED,2.1786953288724966,0.5609669624498289,0.18004109056216036,0.06346714865574953,0.0012652700862453596,0.0011920952369531884,658.6822664925977,59.256043171038996,53.77429660958993,212.40623333200972,
3663173,2750.01,CANDIDATE,8.571659081935925,1.3475789076417204,1.1604692634469371,0.6616589953314997,0.018214262409219844,0.017319038261740333,9.438160606471758,3.360107827328528,2.496350599665653,5.359677179001807,AO
9881077,2751.01,CONFIRMED,2.545099025941472,0.0603050274377987,0.5513523462508233,0.14652183495635313,0.002026474854198385,0.001790561588668146,8.015437827354058,0.7098199489680304,0.6374472361269394,6.523433905379735,
6265792,2753.01,CONFIRMED,1.0316958083597072,0.04933002030155596,0.04903703467251256,0.01966557473461005,0.00036419888425867885,0.0003993988280168749,4810.173090666483,388.74651408070594,394.89522079089767,3002.014339290619,
3545135,2755.01,CANDIDATE,0.8293646690220802,0.01940697193182553,0.05320488591043688,0.07948786931380084,0.0017581088709490622,0.001829235005014675,148.45251876762282,11.417018909982138,11.323365322599265,101.65844210096732,
6964929,2756.01,CONFIRMED,1.051738640057532,0.036918423457343176,0.05611942497689425,0.015200983696893124,0.00016599314890945803,0.00020928994408392612,5250.163322677553,510.98904278154816,465.5431994307729,4411.586460693706,
6964929,2756.02,CANDIDATE,0.9874185281144354,0.05231759195313551,0.08681079494211608,0.058881755689019676,0.0006429828749239414,0.0008106950773729012,349.9086657305672,34.05598778636396,31.027149813416358,294.0198689722125,
6432345,2757.01,CANDIDATE,2.525700082177251,0.11032369130589376,0.09714917253296393,0.716194789752885,0.012934024902495072,0.015212015885683597,1.1787384769828315,0.09422533363448182,0.09253233590468306,0.8836699812939498,HZ
8703129,2758.01,CANDIDATE,11.637643798851345,0.4221390193163016,0.28799130600226386,0.9331178214688496,0.009445865687985949,0.023273711116196256,9.819263627238644,0.9757402140221568,0.9346065186974358,7.927199009993202,
11076400,2759.01,CANDIDATE,0.8888306841212906,0.024418200232806424,0.06208057913411062,0.018627949903373686,0.0002560217429764813,0.0003117915893181979,737.0781070704775,55.99229015489863,53.64097989733983,607.7944347781572,
8210018,2762.01,CONFIRMED,2.7892869386915744,0.3967854238358614,0.27185499169600713,0.4618023432661974,0.007173765715092555,0.006633502527804282,1.1017502357191802,0.081966805789717,0.0767285494337621,0.8573110101627776,HZ
10073672,2764.01,CANDIDATE,1.3062568497173288,0.07838987751223997,0.06353077195938839,0.02846108683121192,0.00022904490088644687,0.00024563384974277217,120.23204600623198,10.698043990366642,10.248770967281336,96.42210726313859,AO
9008737,2768.01,CONFIRMED,1.08947135997418,0.09074092918146194,0.08060157899790364,0.0957344481502227,0.0014038700904574356,0.001968561894833117,51.037771599009574,4.197081090406689,4.5997172309033445,42.98448167051615,AO
9008737,2768.02,CONFIRMED,1.5034221018863487,0.4705238498295802,0.35764870126707804,0.1109151020658116,0.0016264815170501231,0.0022807170027915624,38.023038041924615,3.12681682658644,3.4267799669234784,32.023353108194165,AO
10917043,2770.01,CANDIDATE,2.2622613399519533,0.13012261938712727,0.07631112670671601,0.6009054706828092,0.00781976091605799,0.0076532932887633685,0.4503181979028671,0.038481838782511255,0.033248955568992544,0.37420714003775357,HZ
6346809,2775.01,CANDIDATE,24.209787240144454,593.5881857282707,0.8515798266071055,0.12388754602190012,0.00208831842333243,0.0025150578460137103,34.374561878742426,2.9969860875788785,2.730807544450337,26.544364549124364,
7769819,2778.01,CONFIRMED,1.5933789215659222,0.24168633935686956,0.19571822612170367,0.03132469425463622,0.000658986169153315,0.0006241907042944399,480.86785685063455,55.48164818307916,47.83012351161263,328.8899451310014,
12164564,2780.01,CONFIRMED,2.3430242167978337,0.1870084188160777,0.16204683592649308,0.044095396086417986,0.001166234949424438,0.001127349159222701,826.0505118747346,128.8878973243798,113.16200258976264,404.34969673641535,Desert
10001368,2785.01,CONFIRMED,1.8175944497962524,0.07127158894449358,0.06151748539602664,0.0562698903310092,0.0012878079485192776,0.0012752580565868882,453.869443000558,39.51938241377604,37.06664405640535,284.82348300264937,
9466429,2786.01,CONFIRMED,3.03081562791927,0.5386622356514722,0.14499808481848134,0.252334264331745,0.0052808620325463535,0.004712151275608239,61.9484120952386,5.463821869871847,5.0742782643994415,21.820309873625526,
8885643,2789.01,CONFIRMED,1.3564521381646129,0.047487730489467125,0.23605591106572785,0.043104208471372335,0.0007590180156958487,0.0008946054370051443,467.70285773012773,42.197390499692986,38.762443130861506,356.92366472923646,
11662184,2791.01,CONFIRMED,2.1747263442494877,0.07645100268200257,0.16242619844730244,0.17986168798163465,0.004320527143583279,0.004154175500035551,51.460622828913,5.202162714456233,4.789257779908351,27.557398500517273,
11127479,2792.01,CONFIRMED,0.6969964385629877,0.031853188613651766,0.02602969773801849,0.034038945489714645,0.000602340190977236,0.0007285568058458678,1780.812804084279,142.1493053752311,127.72257903022144,1021.7183618725239,AO
9823519,2793.01,CONFIRMED,2.3110167488361357,0.0943453333431956,0.08685746345011434,0.04306213323140765,0.0003784929852586816,0.00037907407066466804,31.290320776060693,3.2344997372876714,2.996885689424918,24.85045846199895,
9823519,2793.02,CONFIRMED,1.6743736545977252,0.07366897833434673,0.07312136231892702,0.023100025591616963,0.00020303680175650583,0.00020334851616759017,108.7367063232788,11.24018033379104,10.414449939057397,86.35759994664419,
11246161,2796.01,CANDIDATE,1.004222011087126,0.06245110595585674,0.04255858185503314,0.01308938206679528,0.00021822158955959656,0.0002675735843383098,7126.85405317077,674.347193450923,643.857317635631,5343.9192883508085,
10604521,2797.01,CANDIDATE,1.6154149085876766,0.11364052227296588,0.10446269304572307,0.017719471156611318,0.0004285078287365945,0.00044738033856811385,3611.021589612976,536.6590195236183,479.78315007307367,2223.513052174856,AO
6697756,2798.01,CONFIRMED,0.5605718053087918,0.027145997393248286,0.026301607757335404,0.015427844925804676,0.00015316146966356392,0.00012589023113093275,410.6041486265496,23.380740973218067,20.342894539663526,359.31708934044883,
5905822,2801.01,CANDIDATE,1.0651472756635785,0.0222544627661563,0.21591832752812845,0.07504084989901534,0.0014595986836041714,0.0018818699877288347,440.6138678613912,30.01319213212809,34.71732165145061,240.30582149637556,AO
5775129,2802.01,CANDIDATE,1.6943212323252368,0.0868462699175548,0.1081958781835108,0.04761173548077858,0.001168298799771413,0.0010996038671886221,591.5830077975966,60.85503458913778,55.713356574995615,293.73595619714973,
9898447,2803.01,CANDIDATE,0.5543994791672243,0.029377069660095206,0.030671104878987193,0.034420458756226686,0.0007298443710045254,0.0007640854584441799,681.5720350028834,51.27666086915453,50.041828325783996,443.8794742401442,AO
11135308,2805.01,CONFIRMED,0.8540252000949586,0.03860270199629005,0.0406463278508251,0.030166471173418745,0.0006856501374266601,0.0006821206749819577,2161.871300393867,184.41381371618996,175.84891577012363,1263.2342645111205,
7047824,2806.01,CONFIRMED,1.8848334019950768,0.4716866972841559,0.18688073182126536,0.1500622955398845,0.002310526549382175,0.0021736607246853872,9.968237466423057,0.8951721949161248,0.7945876090252243,7.8598331829162795,
2985587,2807.01,CANDIDATE,2.606526563701851,0.3215741523718468,0.7555818393483852,0.04786281013007995,0.0007496962885829657,0.0007243426711743795,1284.6857699756695,101.45361047203352,124.34051506781952,838.8333232593728,DesertAO
2442448,2812.01,CONFIRMED,3.247283333928098,0.2890128900524936,0.3802605734013395,0.3651832743520153,0.0075988716688384925,0.007978266715149705,15.965710112306272,1.5340752107886857,1.4212654975121144,9.84189880006961,AO
11283615,2816.01,CONFIRMED,1.3510061376869948,0.06662469048393779,0.08790597844458671,0.021809687733963686,0.0003633239803607218,0.0004653012269805375,955.0071351820433,102.51556052694784,94.22834093466007,793.0771704739866,
7605093,2817.01,CONFIRMED,1.3615806860195423,0.07620333459963742,0.07490812637613146,0.0133382024914805,0.00022328935337842412,0.00026911189314267136,1924.2968470118408,191.60156429838332,189.37251418104358,1560.7613077821086,
11963206,2820.01,CONFIRMED,1.2261347820144624,0.07637054816541643,0.06193609334681861,0.03974180396062798,0.0006320532148164727,0.0007363781695209851,488.85557945361217,49.19063983668149,45.71904870361186,390.1298921495341,
4249611,2821.01,CANDIDATE,3.345061231835439,0.21832340929988994,0.1791670916024549,0.3517516719463337,0.0070109609774608155,0.008226755318838794,6.057106233441813,0.6329097621894674,0.6013759579050902,4.3956391307941765,
8263545,2822.01,CANDIDATE,2.718799013598096,0.3846901980415661,0.21996201000952592,0.05423907726300459,0.0013402628377438249,0.0013983473433509645,575.4482194082507,83.83285417832491,71.20734172776015,353.7115454302715,AO
7428736,2827.01,CONFIRMED,1.172117614304646,0.03103678542559145,0.1200343047763844,0.06746230373769678,0.001027690966748626,0.001317043611315011,85.50780971301631,6.771703742928567,6.4292210292617264,68.93382790591764,AO
6436029,2828.01,CONFIRMED,2.3477564863625053,0.08215055734103033,0.1576683098929279,0.26399618678894504,0.003711542886990512,0.0038959126189325537,2.6854279351411097,0.2445333740236393,0.2325919230449436,2.228172152687137,
6436029,2828.02,CANDIDATE,2.784589244292714,0.08491498633482904,0.22484710508492625,1.0991601039036083,0.015453180744734434,0.01622081232458955,0.15491265498174545,0.014106248961283731,0.013417389726155258,0.12853521757641875,
6197215,2829.01,CANDIDATE,1.8115764533900331,0.05818070251637782,0.12814359328138894,0.1000227761877805,0.0017213647875644947,0.0023327658072486443,256.1442798870422,23.36044765021737,19.585623310247783,156.9040903450216,
9244508,2830.01,CONFIRMED,3.7936240553912537,0.15358186251593278,0.16954631682679633,0.26806877014122515,0.004569930059527522,0.004239610943546362,118.01233171601959,12.423010530380054,10.653648280163381,84.97427795707773,Old
9995402,2832.01,CONFIRMED,0.7542622874304997,0.023301770813365253,0.05239487242236771,0.04303959456409262,0.00046315188935520447,0.0006522558764426847,196.61843589235687,12.928814380089124,13.193805357902573,171.7319457760176,
9109857,2833.01,CANDIDATE,0.8589110735512491,0.05064723712284985,0.05859170917180004,0.030626706518182126,0.00041935481401371015,0.0005208842334502742,2638.759750660117,240.21209841747998,202.13440315470862,2203.131569615658,
5609593,2834.01,CONFIRMED,2.47700596734671,0.07993301712360101,0.20088432397955008,0.4673650914289711,0.007407897311134329,0.007777808863460601,1.0883438347751613,0.11456732243191088,0.10074939487920448,0.8885312018042804,HZ
5436338,2835.01,CANDIDATE,1.7225486775585794,0.10382339217604344,0.06955936634893338,0.058920982842985185,0.0007990654996280029,0.0007739547258391232,47.88121064752925,3.9979944224448287,4.049952208448103,39.59653246325533,
11414465,2836.01,CONFIRMED,1.1468059325291995,0.07366693140604255,0.051399985874036665,0.035948444797610724,0.0005857851692420568,0.0005043832183059757,185.34800164616072,16.69583873685527,14.546718827929947,139.86348615243313,AO
6607357,2838.01,CONFIRMED,1.3531827513070105,0.07267103572511395,0.06030630803913841,0.08065073792125925,0.0019135226513467907,0.0022024426012648077,413.3706168971753,36.96786985657487,34.46458412407145,192.14932618619653,AO
6607357,2838.02,CONFIRMED,1.1842786043527755,0.0656653608108375,0.0651035529463195,0.058646883191278185,0.001391458329236108,0.0016015525550101544,781.7473559432648,69.91192274324749,65.17782478364515,363.3839018841146,AO
6186964,2839.01,CONFIRMED,1.5052148306619475,0.07216095527305212,0.08641600066260359,0.028292477291364474,0.0003603625330068112,0.0002582633461189054,150.01235855864994,14.38879789240118,13.808386818720605,114.71882067076835,
6467363,2840.01,CANDIDATE,1.6370527700849882,0.16626073447080475,0.2533590869360272,0.04844740547456335,0.0012479726124198062,0.001308805710483446,1062.7383763354073,95.3860628604718,95.46280845380257,512.3975095707003,
6467363,2840.02,CANDIDATE,1.3651416566274754,0.05347723892407809,0.11529687681622315,0.07751546677789801,0.001996746449570189,0.002094078921756722,415.1362696501448,37.26054869975164,37.29052774206609,200.15724983480854,
8758204,2841.01,CANDIDATE,2.476979733513988,0.16204662609068746,0.1307221830677424,0.5410767241614534,0.008767432025781098,0.009714306205975602,1.6542173001164715,0.20427533621182334,0.1832295942972957,1.354122074145476,AO
8733898,2842.01,CONFIRMED,1.145014822900238,0.058324747768619824,0.030151353447702325,0.01504000230360434,0.0001447996448936673,0.00013901410953218965,27.987298064082125,2.4773678117010283,2.4680781238866585,21.927881828660443,
8733898,2842.02,CONFIRMED,1.1382067161018143,0.2271538958544529,0.08715022139311314,0.03326388528522063,0.00032025253291204103,0.0003074566982853629,5.721512222809899,0.5064543990755285,0.5045552853338183,4.482770848966782,
8733898,2842.03,CONFIRMED,0.9253115430927602,0.04587021867084284,0.034754587227679955,0.023391052709284082,0.0002252005083068167,0.0002162025202553304,11.57063632193909,1.0242046922264814,1.020364107153158,9.065524845197581,
10591855,2845.01,CONFIRMED,0.9687071238019752,0.07567873984804002,0.042234579948583435,0.02293829524184074,0.000248683556054953,0.000164985852902383,234.41828765048785,23.5869600083332,24.07550886126391,160.93811122699475,
10064256,2849.01,CANDIDATE,0.9588748498849295,0.05351219723075811,0.04887864096911018,0.060733054855771476,0.0012319098383842294,0.0013044003411078716,129.27182713677192,10.681342918468651,9.956167893494603,92.04344164723116,
6294819,2852.01,CONFIRMED,1.419800200509041,0.12369686111338787,0.10098501544732412,0.01510528325576961,0.0003200047234507957,0.00034664983582855473,4890.597534472248,907.501209563434,771.0618900831273,3669.654901174198,
12602314,2853.01,CANDIDATE,1.095274891736922,0.062455655324066474,0.05264027583518301,0.02331191304787096,0.00040174461546645167,0.0004564307012028712,805.6958641081961,69.31290891260365,67.31950405375301,607.9498349198827,
4547603,2855.01,CANDIDATE,1.2333604415649009,0.059144530249092025,0.06721214523387987,0.024741814181030625,0.0004042912348676296,0.0005105157265130184,1626.321383202998,138.02202307643938,134.27322108356023,1204.8001658749495,
5688910,2856.01,CONFIRMED,2.5821977815808994,0.15336228375728558,0.1294736603159392,0.1697413896743548,0.003394403202195677,0.004014556715992362,33.334285425896724,3.8889480791430313,3.573268004515754,24.159724846502396,AO
6606438,2860.01,CANDIDATE,2.9743712974316314,0.19971846241209276,0.19596180674525898,0.4283748586522069,0.008118113648269303,0.00938814278435638,5.316253013386961,0.7369953287735012,0.6765876863064436,4.105168810873571,
8681833,2865.01,CONFIRMED,1.2798585044424025,0.08458358146703764,0.08373893749367724,0.023056019698775496,0.000593021313129374,0.0005669432854255215,2021.7961592849356,254.21818562137008,230.31214400257028,1089.5884341912795,AO
8884274,2868.01,CONFIRMED,2.1360588447356315,0.14944894549968452,0.10938877862679837,0.0889929382771747,0.0015751614823721635,0.0019363993009973172,56.04680506874533,6.58559498542528,6.129325621836469,45.77105667154088,
7767162,2869.01,CONFIRMED,2.0665637503522443,0.10608581539400727,0.10261352323211012,0.05026230848231557,0.0007662508120497187,0.000822341443510369,2888.6169142991407,282.64512876485304,257.16280489560484,1836.0833480612978,Old
7767162,2869.02,CANDIDATE,3.7136080371889375,0.1997610370846435,0.2450338912960518,0.9582565265999716,0.014608670454794763,0.015678043715483498,7.947146898242322,0.7776117847516619,0.7075049628014468,5.051422364879442,Old
10793172,2871.01,CANDIDATE,1.0952404114243517,0.06128061427973998,0.06426943508376959,0.1003652944144306,0.0012311154388294538,0.0014990582839269294,60.86923404305292,5.003456960387183,4.46023183861128,50.8747046086082,
10793172,2871.02,CANDIDATE,0.9081423421746604,0.07113169026273547,0.035240592471030494,0.058350051941570384,0.0007157419034072246,0.0008715176578231664,180.08704364313527,14.803172454379187,13.195992601509907,150.51733923088025,
10793172,2871.03,CANDIDATE,0.7605574236384878,0.14683791929102386,0.0928536713305954,0.1311835781028457,0.0016091450354929198,0.0019593623884326832,35.62919564181404,2.928723650094719,2.610752310266468,29.778998080336073,
10793172,2871.04,CANDIDATE,0.7779092607059994,0.06326627354724576,0.06866668563996313,0.07603636109456267,0.0009326885567354274,0.0011356809838910435,106.05284259640244,8.717554174693294,7.771089712106099,88.63931220456979,
9149789,2874.01,CANDIDATE,1.0424294947326185,0.053558586655616185,0.03056476056873174,0.009211108266094649,0.0001324615677967361,0.00017782051796115734,5433.04211490096,449.6312783092959,432.21263756564537,4495.76014948461,
4367854,2876.01,CANDIDATE,1.3818503462437757,0.41880073208095897,0.08818764869444966,0.05406413124294699,0.0007314048052689598,0.0009533871137321773,104.8395063632512,8.850737600467726,9.050320978062038,88.82228137832786,AO
7019524,2877.01,CONFIRMED,1.1104622956740513,0.0625463108388704,0.056084617079316265,0.057708173723548174,0.001483725146254494,0.00140297358238654,245.58011590939174,22.97575839544869,21.2650054037949,142.46987173365864,
5106313,2878.01,CANDIDATE,0.9970346598416392,0.053856968712722365,0.05989494101321794,0.04432769967138415,0.0006547838145018674,0.0007940933820584808,148.36795548641052,10.991223337333937,11.359114508717315,120.33344664821712,
5642620,2882.01,CANDIDATE,2.9944563217694014,0.11297863465035014,0.7408816943219196,0.31216725707415044,0.004122309458772139,0.004791620202187573,2.184534131303528,0.1882359155449282,0.16689263234628718,1.8335485762678463,
5209845,2883.01,CONFIRMED,1.9773237609789227,0.6771151151450884,0.2417283458812265,0.0877547697591779,0.00124109446340101,0.001122426734212656,14.758166104444506,1.7052180988334282,1.5707945009408797,12.523634252685872,
7463685,2890.01,CANDIDATE,1.8621213661342242,0.1863921010037424,0.3727826351304733,0.08960830594541787,0.0014124093407495207,0.001770501285191912,269.8073545160622,34.11557594700524,31.65232068149597,210.8901120888889,
6937402,2894.01,CONFIRMED,2.6780137742493726,0.2696013466289661,0.2324773787948987,0.09533335526816232,0.0022929027917727553,0.0022956913860137217,337.808453114359,61.295230581984384,51.98212053755599,116.41665902069862,
11129258,2898.01,CONFIRMED,2.1580070577266417,0.1260088164886039,0.1329693951894397,0.16506508185591198,0.002526593683863595,0.0029863565876863105,29.823121119601304,3.3390785130626153,3.076404143987349,25.530500327763804,
4939533,2899.01,CANDIDATE,1.7929916938956378,0.1443144764588217,0.13179702554386188,0.06286443827758488,0.0013072059769971545,0.0014830380324376473,266.66872308197856,40.7569986313493,34.270388110827554,194.00929416180108,
4846856,2900.01,CANDIDATE,2.0924623060447707,0.5263053919116755,0.17965053529603978,0.23559929084439354,0.003680213710269586,0.004761316039354908,7.850172773045608,0.7716468580666148,0.7444147738690354,6.613871096534974,AO
6716545,2906.01,CONFIRMED,1.4306518400009347,0.07712996203218386,0.08279183475792881,0.12186366174231228,0.0015580803981981625,0.0021003405218309322,256.5199659627789,25.298179215690716,21.919067981411605,179.3327657428715,
6716545,2906.02,CANDIDATE,1.9400518731616947,0.15832396349704594,0.10325479011960162,0.583898357917071,0.007465407978569559,0.010063593839609345,11.173651273658688,1.1019534479567816,0.9547641014900802,7.811484688261355,
6716545,2906.03,CANDIDATE,1.3299135341682202,0.0617189126217703,0.11876764534953292,0.1651427113183147,0.0021114233297506763,0.002846263110795755,139.68533049354502,13.775865969585539,11.93580550719641,97.6538280640084,
6837283,2914.01,CANDIDATE,2.36887557140368,0.3730039465064038,0.13686633801469936,0.16942482556365138,0.00281804230778408,0.0026367617279501715,267.9127436239009,24.03260614055429,20.987017583136804,144.86292160513042,AO
5613821,2915.01,CANDIDATE,0.9808481446514941,0.019356640916442784,0.2466817188159615,0.057009428456379935,0.0006014672848564642,0.0008513048582001706,260.7771404592575,18.416612029581472,17.779093056855405,224.8774194226532,
10332213,2919.01,CANDIDATE,27.72387848707937,4861.990770859984,97.91735021661728,0.03472325344632509,0.0008582294846928013,0.0007846290765182798,542.5256244874607,49.995507785684325,45.46546617485207,333.6233148388216,
7090524,2920.01,CONFIRMED,1.2873920570946624,0.30442220746461657,0.09544631891054912,0.07077609859874036,0.00114867261812776,0.001439633162710471,198.35067303675515,15.291059771048381,15.394511093499618,144.46373315692955,
9815053,2923.01,CANDIDATE,1.187384101951917,0.07126428711309908,0.07179273888007684,0.05918811697369146,0.0008320299598141231,0.001241019082128782,114.84646497072836,8.631106556029119,9.48418195262526,96.0606743170794,
7609553,2924.01,CONFIRMED,0.8026570509188896,0.050307172828078485,0.045032296326122094,0.03107617406622675,0.0003859523784728527,0.0005003082283072468,276.56691378302713,21.655734977202343,20.16980295470088,239.5500375818899,
7609553,2924.02,CANDIDATE,1.722160124783454,0.8460864860933838,0.3432245352479673,0.07680419344550703,0.0009538742089324992,0.0012365025928319099,45.27781374171605,3.545342140593612,3.3020745983115662,39.21764116716815,
6974658,2925.01,CANDIDATE,0.9430029257449241,0.04125770269706068,0.16826219670720136,0.014823652257622569,0.0003418295102771459,0.0003043650071967115,2374.317157424753,202.96161663661567,177.4203011424625,1542.1494402537091,
10122538,2926.01,CONFIRMED,2.152975192463252,0.15049208097769384,0.13474391137543296,0.08593023826937966,0.0010841588589055283,0.0011446103339311721,11.031085738735445,1.118535295055763,1.0826283934498553,9.824156869554246,AO
10122538,2926.02,CONFIRMED,2.1437516639451744,0.3994681665336727,0.29928374156002896,0.05050725239310015,0.0006372364881778834,0.0006727680782941176,31.93028576302585,3.237682344060095,3.1337471867433084,28.436741736504747,AO
10122538,2926.03,CONFIRMED,2.3171420214765703,0.1736820756879478,0.12969355230536453,0.12267917440139285,0.0015478104039212135,0.0016341145622068946,5.412134773556278,0.5487822248746949,0.5311653741759284,4.819984385388473,AO
10122538,2926.04,CONFIRMED,2.1914864186783425,0.15948879654845427,0.14582695672372195,0.18124539981800086,0.002286725975870812,0.0024142311078032145,2.4795696219764785,0.2514245917106281,0.24335343157375164,2.208275913379922,AO
10122538,2926.05,CANDIDATE,3.375032828066228,0.2288182018192547,0.7983620222780591,0.2888914328883008,0.0036448688918232475,0.0038481023588097796,0.9759801081361442,0.09896290149497763,0.09578602291926076,0.8691965515439047,HZAO
5787131,2927.01,CANDIDATE,2.9433972638251387,0.2790275402104957,0.2440563620316687,0.16624533257201735,0.004705501734310347,0.004323569199987343,63.65751354588054,11.893815814540828,10.41288607032951,29.39817054032256,AO
8611257,2931.01,CONFIRMED,2.2152277703465484,0.0502113867186101,0.5867636665992739,0.37879274967096105,0.006176988734486714,0.005682193001567639,1.7861887904497806,0.1389196477163023,0.1253075430869573,1.359647382132587,
12416987,2933.01,CANDIDATE,29.347046292939982,5441.718679436366,98.53414873027502,0.4375300370437584,0.004021866521381168,0.003427781775511893,1.6499362061851024,0.16690908279971595,0.15201572434157087,1.0054671186102027,
8259713,2935.01,CANDIDATE,2.6136136479060412,0.1758697556267375,0.13919703216219814,0.20799899914191655,0.003747242386028489,0.003569188986719847,188.26048477799225,21.923787249054747,21.789859561397662,134.56082165542279,
10880507,2936.01,CONFIRMED,1.2106321263373674,0.41303015726924003,0.11766091996618976,0.06686180792250533,0.001278002611185008,0.001425702294229249,173.10247616207403,14.319250512156596,13.983302085757927,123.37727385941022,
4385148,2942.01,CANDIDATE,2.111685729869833,0.14337523470457125,0.10438023254313293,0.1096675343882411,0.0019762835457237627,0.002341650715816376,59.32226435434058,6.941879553008914,6.438345559425287,46.15790420476562,AO
4385148,2942.02,CANDIDATE,2.399253085146523,0.1214379745756687,0.15661055008570648,0.1594806120621391,0.002873949191069165,0.0034052730539215594,28.051629318466862,3.282596084834358,3.0444907286955094,21.826618268232842,AO
9838468,2943.01,CONFIRMED,2.1760585774540298,0.1010700601906509,0.10032643927527984,0.30182294437079343,0.0038766186227457843,0.007531835357140295,27.9735692349889,2.2237426229911588,2.212411061675472,14.786310836893524,
8617363,2945.01,CANDIDATE,2.605576612023408,0.219939534659826,0.174700248027966,0.13992489952762655,0.0027977285829793525,0.003160440708619516,37.36878245393106,5.638730658134697,5.6454091806198985,28.97340235926685,
6356692,2948.01,CANDIDATE,1.3057634289419695,0.20996589718147585,0.18100199477378065,0.10070567511740362,0.0026370356677661378,0.002134064716139411,239.98013795564538,21.411384455530687,18.811269856416907,87.91135897563001,AO
6026737,2949.01,CANDIDATE,1.0266707987551866,0.023339262578348927,0.1145571967563244,0.0990366959145284,0.0014359496969623645,0.0017921937074363836,257.649861134508,19.873338265971032,20.180726650141217,184.81732842170757,AO
6026737,2949.02,CANDIDATE,0.8596656821576762,0.21630507927801929,0.09760262633201912,0.05091268458402645,0.0007381915581244858,0.000921329121404518,974.9227463594721,75.19883532597609,76.36196394952779,699.3313196689285,AO
8801316,2956.01,CONFIRMED,0.982170785629229,0.042783055438099564,0.05497968403280997,0.055486809912395615,0.0009216575458581461,0.0008687874332554838,2242.350225324463,182.7765029834125,170.4827514811689,1233.5246883886891,
10904004,2957.01,CANDIDATE,0.7168758267553249,0.05856395726446546,0.041283708203792055,0.04860687448983785,0.0007756927366834147,0.0005362012444585716,106.58359954904004,8.080954931033776,7.030214388606508,73.87383197592058,
10471515,2961.01,CONFIRMED,0.6951088541278009,0.03980948769207455,0.0483043281610112,0.04937857699954014,0.0009931470558981912,0.0010382357080716952,686.7599513431744,57.293801994397114,53.00404932505064,452.2531230943299,AO
8760040,2963.01,CONFIRMED,1.561026212954106,0.08387775291545949,0.06512910652913265,0.1393621079734576,0.0022930531040801145,0.0028285230960020946,76.01461990663074,6.8199748514823675,6.606736224796898,56.230452627266956,
8760040,2963.02,CANDIDATE,1.2387202834166742,0.03736407855836649,0.12662891665941006,0.07609118390227285,0.001251998327507393,0.0015443629171146074,254.98689420257665,22.877233470886825,22.16193613491704,188.62198472666722,
10098844,2964.01,CONFIRMED,2.464461207695088,0.14385737503843596,0.11079196328942748,0.267986653295067,0.008310567482309227,0.005637784880384134,55.79073836174569,5.928856474867617,4.891563863158125,25.572860003703155,
5980783,2967.01,CANDIDATE,3.200972302114523,0.27379169786454666,0.5883584703001316,0.22463761808280955,0.005030668729759452,0.005750526652203007,31.03073735161026,5.683029465592692,4.778160316089849,21.91864824487348,
8873090,2968.01,CANDIDATE,1.597640315300415,0.037177263559676064,0.2962040349162524,0.10067166879499334,0.003572810889577225,0.001807522649598503,624.5641793580238,63.03376486373796,47.694010931745616,260.7875436912037,
5450893,2970.01,CANDIDATE,0.8691550539648287,0.061462724605348434,0.15910946746833313,0.05854290361486528,0.0005034635788052443,0.0006780735460814879,572.3314078052241,43.03459589687309,41.25780574207767,502.8585790295053,Young
4770174,2971.01,CANDIDATE,1.4594267704233774,0.30263735899887056,0.09673943676129973,0.0741736631294994,0.0011839695764715172,0.0011603052608181313,918.4226806888896,76.56440795946287,72.90684721944,542.0020766004429,OldAO
4770174,2971.02,CANDIDATE,1.9086805891071883,0.2917370050590481,0.205874870957666,0.2238203479071796,0.003572650298901903,0.0035012428267089503,100.86556424998237,8.40866923557858,8.006978468332399,59.525256105347395,OldAO
8949925,2972.01,CANDIDATE,2.540236411918372,0.15245364679373205,0.19275830684154446,0.11346195369192424,0.0036020141769954033,0.0027324998717818327,201.0698095640763,26.17736613058145,22.37386327575568,88.57718924757359,
8949925,2972.02,CANDIDATE,2.9911407344151235,0.2268861920442206,0.16519895681393165,0.2449342151709519,0.007775791941206737,0.005898741638838594,43.14678775116376,5.617299145032718,4.8011202805483135,19.007434245576267,
6438099,2976.01,CANDIDATE,2.5767788726688226,1.4438446062846593,0.2554900139987272,0.14483050338246614,0.002622871224406973,0.003209057122717335,25.95783661560203,3.1180951920398567,2.9244140178875466,20.510175849807013,AO
11090556,2977.01,CONFIRMED,0.9445157054857436,0.04707372094957525,0.04796019589170066,0.04018756799106445,0.000819837537699541,0.0008753243376729553,1254.9394879054778,109.40839693363085,97.25390880287571,770.4704240451009,
11090556,2977.02,CONFIRMED,1.0410029904276,0.032053025386406336,0.07158159378757868,0.05229067960951054,0.001066744370201431,0.0011389418838088827,741.237977671353,64.622764380045,57.443638777455504,455.0832486177978,
9468551,2980.01,CONFIRMED,1.3537295516801655,0.09307518444187117,0.0943553872453781,0.027053099212584072,0.0006238735269732738,0.0006719748942084503,1468.5899043011702,204.5290513201456,184.6111024219984,957.502416052587,AO
9076971,2981.01,CONFIRMED,1.645123406963901,0.08522894777921163,0.4098860934790491,0.07611485064272462,0.0011490847843417568,0.001300636782029349,43.37381565172132,4.230061635746232,3.922431718671833,36.84661457613999,
8360640,2982.01,CANDIDATE,1.4668054051091557,0.6364391102205695,0.16305839237959052,0.048762463111766484,0.0005154109434531513,0.0006790610137119388,254.17680695099213,18.11490434430488,17.58010943103449,213.94454932417864,
7918652,2984.01,CANDIDATE,1.3858691525312867,0.07659423944319077,0.07402701728576375,0.11036305855083718,0.0016671690630022408,0.0015054757060972207,352.73774247612295,28.489625604763045,26.413052100514825,214.01885898232015,AO
6636320,2989.01,CANDIDATE,1.3847163251249033,0.09159140716027546,0.07180264998937956,0.06343165836904746,0.0009657365132707289,0.0012840797090838693,124.64909651255888,13.178866069983005,11.734286751253475,105.86733968576752,
8509442,2992.01,CANDIDATE,2.24112954226026,0.09205538501105913,0.24177589579771594,0.3155236621130076,0.00326441364506787,0.003173784111749912,1.0242373834490432,0.10224171820731856,0.09268574271389017,0.8439145063583036,HZ
11244137,2994.01,CONFIRMED,1.5798013419884058,0.09830255051797997,0.0903754623899953,0.032943534682163975,0.000409620025371346,0.0004677516378438581,2599.2748735282985,239.73733656189412,226.73599100130542,946.5197948854482,
3848275,2995.01,CONFIRMED,2.2238576455677013,0.21539813912776895,0.17332878977357688,0.0620873261206352,0.0013011598879044243,0.0016684265203057607,630.6563605084865,114.61770188793813,109.72265204100736,415.1516881039748,
4175630,2998.01,CONFIRMED,3.3168672033636613,0.2317481596815123,0.1990934459223828,0.18086961184685904,0.0038232362929759853,0.0042889747898549255,31.660184492940672,5.3154314421437565,4.519998898467088,23.056080632689614,AO
6103377,3004.01,CONFIRMED,2.61470933810517,0.8591959619021378,0.21588818277624705,0.15003401855009713,0.003063869719808064,0.003231676365415373,86.39948917457426,9.78275792204936,9.053575046754068,56.08210806122362,AO
6103377,3004.02,CANDIDATE,2.226184199567817,1.0146191796600406,0.2591335271794307,0.07461846262305699,0.0015237956952168475,0.0016072532801793345,349.2995806356512,39.550154315374215,36.60218224006662,226.7311648957468,AO
10190075,3007.01,CANDIDATE,1.6084542763936118,0.2815096634659195,0.2978654713166977,0.0989695899719294,0.0018981996239618628,0.0021677520092476146,108.62312915673408,9.26811747538493,8.983809811744381,75.73685765006938,
9070666,3008.01,CONFIRMED,1.1518902127201205,0.050695316123567584,0.07196601261549339,0.04436098023616833,0.0006380981178608548,0.0007463858323742186,2121.364199031208,169.10525256064673,163.0200643713299,1287.652046566384,
12405333,3009.01,CONFIRMED,0.9456104397022368,0.056532221722846915,0.07466288888405079,0.015410525316214757,0.00017892932151029891,0.00022793193975073598,1550.3918919022683,127.38609438715478,113.97504050087238,1355.8873878421143,
11565544,3013.01,CANDIDATE,20.380967220632172,6246.403136418101,5.977068583395663,0.04616545463432662,0.0007521818414256684,0.0009939238322961075,340.7206247574745,30.069505592753142,29.104429918404197,269.228901581209,
7347246,3014.01,CONFIRMED,3.148866048875318,0.2522655183951593,0.2134984440678752,0.3779975554727468,0.009340662035050332,0.009447433741819977,7.730680696968862,1.197235607364913,1.051211947756323,4.568593656811027,
11403530,3015.01,CONFIRMED,0.9829750375881264,0.05929318866520422,0.048280546811218905,0.04787479895237901,0.001129545763228388,0.0011876014241693222,1104.3539582113829,85.6845566850711,91.86153392832064,535.8447722738206,
12072872,3017.01,CANDIDATE,0.6172548372354482,0.04583315337359131,0.032801964973355205,0.0338501435103902,0.000813371547823616,0.0007859228788811237,578.9257405385457,46.39168245818882,43.647712113889526,376.91039667265585,
8709688,3019.01,CANDIDATE,1.5101856479564828,0.09530275893464486,0.07427545655375899,0.052971703076663615,0.0008825210410784601,0.0010623188235660422,540.6491361881339,54.92801300156177,54.416011421036046,389.6675564585306,
8709688,3019.02,CANDIDATE,0.9830726518787728,0.07013956606594487,0.09331182360733613,0.0325387467325843,0.0005421031991182429,0.000652546964155949,1432.8533465464054,145.5727611357484,144.21583087164234,1032.714980826081,
11618601,3022.01,CANDIDATE,1.1556509240629758,0.055079222255029134,0.09046808725070916,0.03661158241589391,0.0006612106037686393,0.0008165629260521668,381.81650861644476,38.863697883767905,37.09712011957926,295.05522461449357,AO
11618601,3022.02,CANDIDATE,1.1222000297392034,0.0665275420474086,0.08851537604582654,0.054761453773437406,0.0009890000147395825,0.0012213668817982286,170.66393878161475,17.37125463285655,16.581631578851752,131.88347191500856,AO
9716391,3025.01,CONFIRMED,1.8188461916731593,0.15576094376745453,0.11579099180938007,0.10206622774855433,0.002012125617261532,0.0019468208415893632,39.643269019105375,6.11431049916555,5.242768433536411,28.280352278349604,
6929841,3026.01,CONFIRMED,1.2088695535775866,0.08682415172450768,0.06568930627625195,0.04187635019325825,0.0007896599861374901,0.0006095030881091988,199.8394460230973,16.61139910999348,14.685615585432787,135.56623443790974,
11137180,3027.01,CANDIDATE,1.7061209138389488,0.11468291325453372,0.15500333136286992,0.06150657576131745,0.0008249452042726105,0.0006273808389703892,156.1937883443179,16.665679287291095,15.077020466002766,76.12885213281442,
9838804,3028.02,CANDIDATE,2.0693289268487622,0.3348436279432552,0.3083024115032955,1.096170592534858,0.01952538327526191,0.02396559327866097,0.387266036921444,0.0473930950661998,0.043815876547154534,0.31605063421978,HZ
6949898,3031.01,CANDIDATE,1.1806748987711968,0.08054205502761963,0.07577372180088604,0.07355288374380553,0.0009379256594414141,0.0010372278761164337,109.03101926660307,10.601419034796974,9.373565520836712,93.48791529731294,
10585738,3032.01,CONFIRMED,1.2155886668971687,0.06607669721188311,0.09557934055689037,0.013659815055406288,0.00026082319823963015,0.0002953415804064569,2507.074970243685,309.1295552924997,281.769414752366,1901.227328646799,
2973386,3034.01,CANDIDATE,2.1750731281694704,0.08773784775680338,0.4111225537831269,0.1651504108042233,0.0015791395565133792,0.0015303744253309744,3.965898886403033,0.35981688039850745,0.35150190022526234,3.168858573189359,
6593150,3037.01,CANDIDATE,2.100735501066444,0.21131554086298626,0.21639641247184235,0.058844669212978186,0.0013668968435906694,0.0011966779382152975,434.872363508972,83.53308625577475,68.68682533210149,134.69011264821808,AO
8051946,3038.01,CONFIRMED,1.322939015007386,0.035436835205232504,0.3787414462275653,0.026601724913374536,0.000550347875618965,0.0006352530270995165,2989.3538919037237,292.12539457940295,275.75295910703085,1724.385952339494,
5445681,3039.01,CONFIRMED,1.5571004627107885,0.08376188362401459,0.07283076250775511,0.14404832611447124,0.0034440392386801176,0.003021849717972027,118.65710899119442,10.972350113840175,9.830352100131774,40.53658815442115,
6357290,3040.01,CANDIDATE,1.5605262418836603,0.10840937083355996,0.10110880070937707,0.054055449741275255,0.0011347320672292134,0.0012652543074622524,243.91720742639174,30.109843330463292,27.648321681163303,171.43981795271213,
4072955,3041.01,CANDIDATE,1.0975201858400712,0.05545470387697048,0.07949602182345206,0.058791890809492486,0.0008691800143949903,0.001245221947383876,370.2259933442538,30.695268730566138,30.034231905530643,291.00321413037557,AO
8695311,3042.01,CANDIDATE,2.2529985882608883,0.2350652429596336,0.2299269496061801,0.20026430036458634,0.004358902188284385,0.004653009598786548,43.01878783780967,9.223666486426186,7.6562315008924555,31.807727812207347,AO
5092266,3045.01,CANDIDATE,2.926272249492938,0.2060062912605928,0.22808880082274754,0.2517157526507074,0.005719662159176168,0.006197217365524219,23.45857332546288,3.4990686468983903,3.137180080881005,15.188608870802575,
9714550,3048.01,CANDIDATE,1.1288783321414415,0.0810758015311571,0.04909785324391922,0.054022807345526336,0.0009177135288563322,0.0011244183832618802,276.2454941988608,25.105831191607784,23.773111324581986,212.72479181493603,AO
5475042,3050.01,CANDIDATE,1.1775494783084741,0.08562787934359234,0.05894917258346113,0.022071985126574788,0.0004758964151379387,0.0005366708542013161,1617.320865996225,169.68384285062038,162.25980624260148,1117.292676027872,AO
9959492,3051.01,CANDIDATE,1.5930327097007893,0.07472259563955147,0.196627429112451,0.09790369854432904,0.0022783440817256075,0.0022762701156911363,102.55380898215044,12.507841123456434,11.44328583125777,66.33273708909459,
8827575,3052.01,CANDIDATE,1.0152963492551488,0.03514903972489551,0.09178814276152086,0.08904447795582407,0.0022829101954923983,0.0020464225314393105,145.2845588714998,12.882563435616932,11.666089129987402,71.11881653190572,
8827575,3052.02,CANDIDATE,1.1838516418838283,0.03737385671208103,0.09002091057154622,0.11880585579104762,0.0030459283154753085,0.0027303992644660663,81.6127006361927,7.236700154023273,6.553353248634638,39.9505544725671,
2716801,3053.01,CONFIRMED,2.791357642310769,0.1878004093626808,0.2267362913868169,0.2375883268018228,0.00549872555445435,0.005980414688173864,19.607548187273107,2.9845534564586256,2.6439754326675047,12.762172567098988,
2716801,3053.02,CANDIDATE,1.5755572116540115,0.15354057506897645,0.14471481608343936,0.08733525877826437,0.0020212804582139107,0.0021983448951444053,145.10897228429957,22.08769207452844,19.567186894695038,94.44861375011959,
7216284,3056.01,CONFIRMED,1.3868140586598996,0.11805879739316735,0.08445776583396401,0.06667561485765125,0.0016774341525990966,0.0017670615919961336,143.00559063351255,23.26035188209195,32.544840217431336,94.16080229810319,
3234843,3057.01,CONFIRMED,2.776774832038886,0.5375528838133318,0.24856253948380935,0.17681666998172038,0.003279494125257404,0.003878646259737849,14.50671283487603,1.8452399422063483,1.6608197012885928,11.519574136110153,
3234843,3057.02,CONFIRMED,1.8994810886847608,0.12676128335133954,0.09916446453786763,0.08898794881610936,0.0016504973944910556,0.0019520375141520766,57.273409269162435,7.285122656202496,6.557020014099157,45.47999892282512,
11019987,3060.01,CONFIRMED,1.0380439919883575,0.06297655555051736,0.06688285791873227,0.07776630902391694,0.0011370045366141974,0.0010569263984072882,695.2304390809207,59.303685945604045,55.75659996678953,427.3231374250497,
4857058,3061.01,CANDIDATE,2.020054718208088,3.6372058255513067,0.7014770005110987,0.06787627383176273,0.0010987262686975384,0.0013006703247551547,74.33827515659064,5.522857326706216,5.7130085701449005,58.40277388382356,
4857058,3061.02,CANDIDATE,1.0123821204222545,0.11646247528407334,0.048768043385881116,0.3281880713333997,0.0053124480380232755,0.00628886551692625,3.1798225354097998,0.2362404714756513,0.2443741967795746,2.498180864904833,
10924562,3063.01,CONFIRMED,2.2024853634279977,0.246488262444635,0.21959737572980492,0.14769169662884624,0.002767433540662637,0.003289047339057164,132.10596492758074,28.066291672264448,24.105543431013004,89.23847592787237,
5040077,3065.01,CANDIDATE,1.096983348553641,0.08751745226765026,0.06677148405481498,0.017986453024168923,0.00023209080509660463,0.0003410255276139729,2806.599436190065,259.87836627299333,244.159543571527,2385.019233898167,AO
4067925,3066.01,CANDIDATE,2.3671488416246773,0.18132645376017356,0.14980521625788765,0.15296696196068515,0.002714069826513971,0.002062848595061765,18.366483309438426,2.4779470042872163,2.08096178726334,11.136517341786256,AO
3230805,3068.01,CANDIDATE,0.8439749349127958,0.0594629073600777,0.0488850008646772,0.043480354375232365,0.0005397432263960644,0.0006366506363262393,119.52055288372571,9.077308467428443,8.745828626995268,100.47263235076682,
3230805,3068.02,CANDIDATE,0.83903897162487,0.04916446315753214,0.07588082901192526,0.06189110152881053,0.0007682850053045641,0.0009062256042186211,58.989174543776514,4.480090856066939,4.316489520581075,49.588104335309524,
4676964,3069.01,CANDIDATE,1.8312768602920289,0.1266809645693132,0.09588410229610936,0.2476295863458894,0.0035205549486265046,0.004752554149123416,24.798105156092625,3.2298994741785703,2.8716540975140386,20.26572677682405,AO
3219643,3072.01,CANDIDATE,1.868456361585929,0.05905553863946589,0.23380512703162104,0.1520278244162462,0.002660582280396005,0.002921327194153081,14.760181284608883,1.5060777093465734,1.4702796396214446,11.455033977101456,
3328080,3075.01,CANDIDATE,0.6609631476357868,0.03738559936373696,0.030009185034226837,0.0530260941405265,0.0004357185698721287,0.0006795314326215894,240.82712549560227,23.771880691071072,20.635055162833602,219.38956803473957,
2715695,3077.01,CANDIDATE,1.5389338843221203,0.4454137520219396,0.19039209101367727,0.045150661790050325,0.000634394824935431,0.000667786456918878,103.29492874316828,10.675932122847373,9.648380974961388,89.6503683544621,
2715695,3077.02,CANDIDATE,1.3732517189411175,0.041949090932840064,0.1688749393309884,0.06792984126044932,0.000954456549930706,0.0010046947505211524,45.63373767768815,4.716424089446017,4.262471512611583,39.60583004387052,
8430964,3078.01,CANDIDATE,1.3229467946850209,0.10830020421985176,0.11256575739061568,0.04129089779860747,0.0009857693667497606,0.0010369417394268398,921.6346813738527,135.9181080117618,121.43273709174343,549.3198014928766,
7106173,3083.01,CANDIDATE,0.8173187460112055,0.040279912097810455,0.06153302556910342,0.09629875573913482,0.001141160702002684,0.0015479288958825672,152.60109634880453,10.084185733897682,10.242619247624896,116.11461039829307,Old
7106173,3083.02,CANDIDATE,0.6335480248070015,0.0323778375449351,0.08687305851751748,0.06941537707867852,0.0008225873597203907,0.0011157994282616592,293.6889664148485,19.407555664654453,19.71246941114583,223.46877400926783,
7106173,3083.03,CANDIDATE,0.6738669522685259,0.05470733513483541,0.04046060653665294,0.08398812919333881,0.0009952775449243484,0.0013500452644804295,200.6149020025885,13.257034719194586,13.465317117215314,152.64845236024934,Old
10749059,3086.01,CANDIDATE,2.704062959290792,0.18826010902994125,0.13982802809984676,0.5777126870484339,0.009469297985499746,0.01081861564110653,1.6013069505476865,0.18572653891685748,0.16823095342834535,1.2920064025258378,
9020114,3088.01,CANDIDATE,1.3150058453587246,0.08995376783218298,0.0804824657090327,0.04398923930492203,0.0010034825121703456,0.0009457610576338946,453.4676908518208,42.83323570641322,40.07688082153743,242.4197960522395,
9020114,3088.02,CANDIDATE,2.054326802203276,0.1348509937082577,0.1768588562005044,0.3184910998695976,0.00726541923366557,0.006847504106332656,8.65056854983618,0.8171074887554419,0.7645259332075249,4.6245170403385165,
7668416,3089.01,CANDIDATE,0.8398849356723953,0.4492849740300348,0.11223804188694983,0.016515172894357756,0.000331049358870168,0.000303141254804801,1501.6231316348028,130.9601082837622,120.73926606215923,1045.2355702040948,
12406807,3091.01,CANDIDATE,2.031601284412361,0.14692799680037866,0.13024544466540566,0.13602173101974185,0.0026193236666625192,0.003069144319801929,110.89350177538937,14.764904657375105,12.326750369018415,77.46889632239004,
12406807,3091.02,CANDIDATE,1.407842576808646,0.12082385932325584,0.1387130271700521,0.08143908376661978,0.001568244852321092,0.001837561915016716,309.3548538677989,41.18902331495492,34.3874088808048,216.1116631491502,
12352520,3094.01,CANDIDATE,1.3573841516243959,0.08258788809855458,0.07349248738003691,0.04296627777101223,0.00036007259858966125,0.00035966535817308397,28.420075770885788,2.634791532653377,2.486704158132756,23.126799666629406,
9650989,3095.01,CANDIDATE,1.2024118982317746,0.0880300025419018,0.0717555717075589,0.04459923484056853,0.000690046535563959,0.0008156459023551043,470.66318113024164,48.914533356218655,46.11943498831661,365.02399152181533,
7455981,3096.01,CONFIRMED,1.5281859203131314,0.04834484169161401,0.1092755932749912,0.11491696699269988,0.0023462015250674422,0.0022365638681699127,178.36355948244733,14.760928837122606,13.788852939525848,55.215163781287444,
7582689,3097.01,CONFIRMED,1.2734106690536582,0.02798874295359721,0.25407260057719433,0.1104817011084594,0.0016479263750471874,0.002094343378800302,282.80560640018933,21.153005905158967,23.087431984650173,176.60485095472046,
7582689,3097.02,CONFIRMED,1.0595396682470803,0.10183046258200623,0.1716230576764813,0.076006310738037,0.0011336972613573055,0.0014408115583464751,597.5433452572546,44.69443883046631,48.78171082025671,373.1504999897763,
7582689,3097.03,CONFIRMED,1.0445583662582136,0.1648190682641186,0.15877553355291496,0.08957440578797714,0.0013360766894530405,0.0016980147979493234,430.2301561242656,32.17991731258635,35.12274593993906,268.6677027577526,
9605552,3102.01,CANDIDATE,1.135443106089635,0.11776474641575488,0.1419414584045595,0.07552591366743562,0.0011470258806729149,0.0009255868733793324,22.667913041063795,2.641222112285336,2.1816511274261874,18.623727894754794,
11518201,3104.01,CANDIDATE,1.6351342262864927,0.09281747470886004,0.5528455913633354,0.021299180183175025,0.0003835496406583679,0.00046823735605594063,1033.3781661902485,98.26398453876548,96.28580044728291,792.4601873986296,
12168993,3105.01,CANDIDATE,3.3549497512955266,0.2532933642654081,1.020975614017828,0.05076329826509776,0.001998854815770907,0.0018788227302509969,1096.8871731152271,163.65517763771211,145.0984870023149,271.7714277987304,Desert
3756264,3108.01,CANDIDATE,2.7043786409574,0.17785541323872325,0.16278398517812362,0.07376674548058915,0.0020011485223014056,0.0018477831587331976,293.86120120876376,36.03993165337803,32.30052789619566,126.56391018427053,
11572193,3109.01,CONFIRMED,3.1976112528384286,0.15383141119818391,0.23962674188926436,0.11046310329030654,0.0015354272023668516,0.003923404607221494,669.9537540651428,61.149302752131796,72.92729083161572,397.12615516593746,Desert
11285870,3110.01,CONFIRMED,1.3344122988403124,0.07498063423532267,0.09985518648006267,0.0536715914682655,0.0013023752208277904,0.001337884375133942,482.86959931793336,49.01531640772686,45.95086967460765,289.1261806380385,AO
8581240,3111.01,CANDIDATE,0.8997054927950141,0.018494005055456977,0.08350259116513861,0.09778930642462244,0.0013613270372598311,0.0018549924383689785,154.76328773177028,11.563218024887133,11.770104466372464,121.16413981565955,AO
8581240,3111.02,CANDIDATE,0.6465350072751759,0.038062306111518326,0.04304874120736184,0.053262939097053416,0.0007414745463919964,0.0010103594631306926,521.6754794374324,38.97724986848904,39.67462186552842,408.4196042572355,AO
9288237,3114.01,CANDIDATE,1.4208531122253112,0.09320106538601096,0.06880323697008553,0.08794717538983245,0.0012597984410522422,0.0014412862746833962,1127.0982705825165,99.47000642349295,91.72041459176508,801.8666070134354,
11714231,3115.01,CONFIRMED,1.8035418164576809,0.1002247509992193,0.15731682662141064,0.06657107372719752,0.0012026727591514634,0.0013213044780274552,389.83810620239717,49.738879910849896,41.661887218500276,230.30840087837228,
11720424,3116.01,CONFIRMED,2.666524915432772,0.21328789359556816,0.2805105864135748,0.17222822565303253,0.0036202913535499696,0.004532616415619341,97.01115201474514,15.966971541184229,14.687210163159095,55.32259466277675,
5551672,3119.01,CANDIDATE,0.9734489496972596,0.08400152868112952,0.04382008239474467,0.02021053598580682,0.0002575625250867613,0.00025200285755148705,25.654242604564573,2.445313485248393,2.4632177772960278,19.03841613039011,AO
12416661,3122.01,CONFIRMED,1.4340596540070072,0.08135239793459595,0.07249881023841255,0.09116743409658333,0.0011529552063147314,0.001456691613329811,849.9841742904197,67.83132996833902,63.31847076808786,508.59034734773667,
8197793,3123.01,CANDIDATE,1.983399970513868,0.1524251427361735,0.12339242881777865,0.12251179290056342,0.0028009909802510762,0.002796370654041121,124.28023191096311,14.345038985839787,13.231624680267187,75.12684298686345,
8751796,3125.01,CONFIRMED,0.9554153075435142,0.023252352237252118,0.08014789688063713,0.05739683663672624,0.0007669586453220516,0.0007185737580863393,971.5594396360741,82.20098111419445,71.41788633960002,756.2309008630641,
9907129,3127.01,CONFIRMED,3.580275101742384,0.22300220478142235,0.8628205083558065,0.09729113805351293,0.0018184231966077214,0.001683786743408388,651.9450556714121,89.69997780245545,78.14433266836082,260.4057862499439,Desert
7609674,3128.01,CANDIDATE,2.1402480603777105,0.10291377665078844,0.14384884802801964,0.16341598155642634,0.005886983803695949,0.002986295665031522,205.8977720532128,21.856576306678868,16.96602002413837,85.16873267462965,AO
10252275,3130.01,CANDIDATE,2.4179165480872924,22.48763202959363,1.1451337952366474,0.10525432077027427,0.001158515946313064,0.0016664076888603895,21.556231234257897,1.4336022279189775,1.4094529234202746,18.79393616773015,
10252275,3130.02,CANDIDATE,0.8799518325492636,0.024995193616790926,0.17655907075552318,0.055247240821748256,0.0006080967099425822,0.0008746854657925763,78.24048127297773,5.203401578462946,5.115749279841914,68.21445710045761,
9541295,3132.01,CANDIDATE,1.632128276182187,0.0502678074677891,0.12691634146929304,0.015161430097027738,0.00016483425152777822,0.00020376059274545695,32320.425177871635,2931.657114382097,2649.4453827484044,20203.27101537743,
6945786,3136.01,CANDIDATE,1.006238013733557,0.06272740123683733,0.06433112515095826,0.03159868831802419,0.0005608568866338137,0.0004500396682570682,288.2437915895221,28.47256342809155,26.012854088553762,206.23693315925246,AO
9758032,3137.01,CANDIDATE,0.9211465862711956,0.07246903546530409,0.059670623728060077,0.02210481697015145,0.0004000431329808589,0.0004515721489753581,802.3239008436467,88.4268903236681,81.46439171597997,620.2568709580232,
6444896,3138.01,CONFIRMED,0.9666721479820444,0.06532471297959784,0.039962900379574035,0.04827111521579683,0.00046839736186905383,0.0004533811727134666,2.7782056613583146,0.2737009498824695,0.2279697074219009,2.1265820095111416,
3752110,3142.01,CANDIDATE,2.661629152291275,0.23176940979533703,0.20646840448455592,0.18640307420266986,0.0055134210387290045,0.004917789241579493,70.57687641383251,11.079625140770323,9.2862587241903,32.66928507128483,
5688790,3144.01,CONFIRMED,1.7622706973757034,0.08918734123826408,0.3851624897507001,0.05972094156665506,0.0005404443333962284,0.0005422952330969928,9.999849728073928,0.8831841913728791,0.8581795337244491,7.888595603650623,
1717722,3145.01,CANDIDATE,1.5796882442774132,0.379036531343174,0.15090223178763165,0.046978041763541936,0.000655194468590266,0.0006157187116645247,86.65929143638998,8.459993418835289,7.537147340041816,71.40032172077508,
1717722,3145.02,CANDIDATE,1.0065650572977014,0.07686388684265824,0.05373237556200075,0.016881189281361418,0.0002354389694812379,0.00022125366702843854,671.1179798850528,65.5169641341331,58.37014137123352,552.9475129803297,
10908248,3146.01,CONFIRMED,1.9546987141160612,0.09586925634254384,0.15941538194591606,0.2401795102184159,0.0053094943429869024,0.0061760208500658215,41.539604407991,3.6816191852276097,3.704580862169783,19.763311287019192,
7534267,3147.01,CONFIRMED,1.9541660166082453,0.09020788236626014,0.14072470073318938,0.2341276122099714,0.006610428218644685,0.005272777632377329,37.95355477946301,3.728494443536807,3.438833114734205,16.671182539498883,
9579208,3165.01,CANDIDATE,1.0589238104377474,0.042324379313061135,0.04550934759559948,0.05527929449679495,0.0007953293593724818,0.0007913001678230152,1718.510070906815,132.27302380985358,124.86196927797712,1058.4648305867454,
4450844,3168.01,CANDIDATE,1.1365498061265251,0.26740844658614393,0.11558241982867384,0.29148226729730664,0.00832785997115778,0.006299282008611344,30.72964826177745,2.8214293875503667,2.3811229861078003,11.645889371608563,AO
4735826,3184.01,CANDIDATE,0.7130877928982255,0.013994432473060116,0.014015274001095713,0.0773271829093456,,,315.90917486213937,,,133.07028362911092,
4735826,3184.03,CANDIDATE,0.6366346510625223,0.022340104690058503,0.044228098883550566,0.05081847508481515,0.0014124136367643387,0.0010254756684868976,731.4478349323167,61.51325514270022,51.40733503861504,308.1074517598875,
5985713,3190.01,CANDIDATE,0.7949105771282429,0.19401187651299912,0.06590433215908033,0.08859939671505132,0.0005969911235167626,0.0007510489972122273,273.77493540399433,20.623028967791218,17.537770208676697,254.72030162200102,YoungAO
9002538,3196.01,CANDIDATE,0.5589664591541504,0.03083848219657155,0.03486532314906182,0.06069734684982458,0.0007457559950771893,0.0009901321921572557,625.7174362817658,43.701319375114096,45.231822870104494,495.731267651619,
9002538,3196.02,CANDIDATE,0.7299380796637311,0.01996275372139046,0.06682471420069687,0.07550873002134355,0.0009277356040776216,0.0012317445408602196,404.3182467085052,28.238370657754842,29.22733221072405,320.3254142421414,Old
8443527,3197.01,CANDIDATE,0.9693118664145932,0.5327491777627648,0.19639319746397368,0.16033849032963848,0.002771043170389915,0.0033438549821273303,60.01677419756477,6.0132024900937715,4.837007428250519,45.73043732015703,
4262040,3202.01,CANDIDATE,2.4484772065368725,0.11458719804771175,0.1090121921813042,0.4273229133692869,0.006691890893253882,0.006865591647986992,23.961432991455126,1.9679234392331932,1.8392370322141696,9.336052787127555,
3122872,3203.01,CANDIDATE,2.1450008268535465,0.09821321147059496,0.07922672811297432,0.4571592083764645,0.00694146095710609,0.005723746577836778,25.69814327750419,2.050951027793355,2.1640176926827994,16.419699003805487,
7017274,3209.01,CANDIDATE,2.449277095095686,0.09456511341884054,0.09760514536764904,0.11831077779717965,0.0019254318786701894,0.0020275844878528985,595.579070716353,50.26719307392846,47.492161592570184,393.0167062254942,
7017274,3209.02,CANDIDATE,1.7883534432234331,0.08639593232648779,0.07894548420161965,0.0811787042773616,0.0013211312672539042,0.0013912230751986837,1265.0387143921612,106.76994641568912,100.87564552336613,834.7864678658689,
11189311,3220.01,CONFIRMED,5.567533582674566,0.14089826191653945,0.8704254481090625,0.40773213540898906,0.0057601314691146975,0.00561842195551426,24.609143911813174,2.03846203962709,1.8551484593656298,14.696365601445,
10384298,3224.01,CANDIDATE,0.5934346143795671,0.023179072436928082,0.07289453072880549,0.04255259100830517,0.0005741094732047503,0.0007893057236709488,265.10791726288954,17.413390298746982,17.433610522060267,217.2435596056213,
3109550,3225.01,CANDIDATE,0.5340665558391661,0.05121995212364479,0.041851633263298965,0.0543974861961836,0.0007901076177263037,0.001024195398280572,177.2460356680267,12.21965526197555,12.018465451147499,139.48100965833845,
5544450,3226.02,CANDIDATE,1.3955560974194792,0.08343484933497798,0.0939791861420117,0.07914397410173701,0.0011291915602345821,0.001057554158120044,650.6274743764244,56.456572051258966,49.04234415659018,459.4207353138266,Young
9569711,3232.01,CANDIDATE,1.1834563687458768,0.08350934211207754,0.07451252860986468,0.06487047946625893,0.0006568406819265785,0.0009693103862231426,219.57917634814805,14.872425628536774,13.941549674120418,187.21009987944834,
7902003,3236.01,CANDIDATE,0.8296470485387061,0.06499418774697739,0.05114021157505992,0.0784674942198404,0.0011810517048390409,0.0013539769713340915,489.08548332607836,34.595219495702274,36.24915056163499,309.7084847033247,
6587796,3237.01,CONFIRMED,2.3077114007090795,0.7486358586129122,0.3068264404889017,0.2070012189261223,0.0018545962109680692,0.0025221883398717157,26.072476223398727,1.7218735114892805,1.6502044166794578,22.004218007062676,Old
8073705,3245.01,CONFIRMED,1.1212742599272223,0.2997577813674342,0.08870596028908698,0.09763583899009336,0.0020581023519166373,0.0021891283208631397,233.4885424445641,21.17592766624395,19.58427343412126,135.0675885140929,AO
9885417,3246.01,CONFIRMED,0.7751254346408806,0.038888206371122364,0.024978076224499383,0.013843457332600749,0.0001796687080208554,0.00020728897029412423,1104.2744606868857,71.37306658924433,69.99508314355147,925.3245387861805,AO
10917433,3248.01,CANDIDATE,0.6766133306993536,0.014546370146080585,0.07901957878286188,0.07163389420459601,0.0016103829487877836,0.00164523099181412,256.3462521502004,21.15111666916416,20.03904598746502,165.34163020174353,
4366323,3258.01,CANDIDATE,2.3485317868137003,0.22151686019612327,0.1666896704565875,0.2254327642877178,0.0056791509743389975,0.005557120475440076,18.794341897305227,2.661221929167308,2.381631382259304,10.877286565636837,AO
2853029,3259.01,CANDIDATE,2.173160310452467,0.1737973873769467,0.14543721020173095,0.31756041681248465,0.005967899457132116,0.005944914360153854,3.8985116063270864,0.4547160650928237,0.3936055851812679,2.847122240122913,AO
12156174,3260.01,CONFIRMED,3.014016479581958,0.6186825576895384,0.18998572255247265,0.28889273472483656,0.004472865120255428,0.005578633441117611,10.875779756225953,0.9366204700824808,0.8973077258181336,8.318040558524869,
12055539,3261.01,CONFIRMED,1.5711294861130098,0.07755450482070794,0.07064809515254344,0.10251494452515376,0.001344071220766028,0.0018168054316001487,80.62541522334966,6.298537455297822,6.336346508488068,66.97904964978589,
12056139,3262.01,CONFIRMED,2.781585075394501,0.6791805969666185,0.3255941700742734,0.1173514752337566,0.0022397960469472213,0.0033419036745786657,245.45996296902297,29.65112029493009,29.49296064974192,133.79123586024025,
8826007,3266.01,CONFIRMED,2.2785136528528613,0.1156961865955074,0.5666582256407836,0.25324545050598324,0.0033003476175833433,0.0032488088658617236,2.790750864852813,0.2239855024457746,0.20068522712084905,2.356475960024403,
8620402,3267.01,CANDIDATE,1.4161398910226206,0.3007665163070051,0.1438071354666582,0.11326660163340302,0.0015837034935606788,0.002208087319740709,69.22381596455071,5.991496697018585,6.003208489374969,57.745419673739846,
7285757,3271.01,CANDIDATE,1.905409057002856,0.4087430108074085,0.2579352499977763,0.13037530352485902,0.001949563224081784,0.002344377300879756,24.325153826058262,3.095045013167612,2.7657128462718927,20.16012328288584,AO
7285757,3271.02,CANDIDATE,1.1304518235823215,0.07774904765899111,0.08386421677846129,0.06833620249159017,0.0010218633972913823,0.001228805152424843,88.54103174577953,11.26564218683642,10.066907329600026,73.38075345187126,AO
5280587,3274.01,CONFIRMED,2.334544012466102,0.1920275708027671,0.1837973990449451,0.20742840902230736,0.003654997072155146,0.004481539819678482,18.289945515922067,1.929302499003772,1.8292998254188617,14.187317011883737,
3120904,3277.01,CONFIRMED,2.6569434337255258,0.09976301168419577,0.1561035363451014,0.26793275489005863,0.0041524851146854435,0.008360326643266738,78.9699565138669,6.3555439861031795,7.415419571601813,41.4602785520286,AO
3544640,3279.01,CANDIDATE,2.6514853938578224,0.2302815913510178,0.18298929238522332,0.19215213082992907,0.0044248746064127755,0.004772312378458934,30.893258226179558,4.6234065599638585,4.153678633700738,20.05827942949562,AO
10653179,3280.01,CONFIRMED,2.3719309760218263,0.16731498966967875,0.1484235452548789,0.2473084510617015,0.004550256077148047,0.005410190968458495,11.002650698473575,1.2347664942510814,1.1470261188214959,8.375711408951876,
11177676,3281.01,CONFIRMED,1.6098096003058655,0.10968335358504316,0.08994353388892534,0.24286602455124245,0.004651697592024568,0.005149287882697467,9.064596742554553,0.7987996244465865,0.7618845442304959,6.626102480587754,
12066569,3282.01,CONFIRMED,1.8885071000574312,0.11089436386609837,0.09555191049675768,0.21791334825161948,0.001849437046924316,0.0019331858578620726,1.6573773497684623,0.16419154356975335,0.14953138937524724,1.3897184680715011,
9008103,3283.02,CANDIDATE,1.3251716937269318,0.09420713123187267,0.0790493298056071,0.13187189424250892,0.0020197974019915076,0.002048581801195736,12.572690824500068,1.1314151717612893,1.1223303407917915,10.20558674134324,
9008103,3283.03,CANDIDATE,1.6769200045379633,0.14311933790476025,0.2067827308379568,0.3467329351645877,0.0053106867045410325,0.005386369994032511,1.81862238761856,0.16365764507328895,0.16234353681068478,1.476224046679202,
8016691,3286.01,CONFIRMED,1.4509562190506717,0.284019501671079,0.4304983508127597,0.11528554493948455,0.0013513379047049368,0.0011113962528596923,8.034755322777897,0.8119726169738426,0.7478580886838291,6.514920381935315,
6584273,3287.01,CONFIRMED,2.2532836537881757,0.1099004833407516,0.09355837105248417,0.27642297179992503,0.006350185195262199,0.006798490495329151,23.241003571396934,2.071146534550425,1.978075942564261,13.42333310312886,
5768816,3288.01,CONFIRMED,2.7743296262593016,0.05657327410679613,0.4261528542540905,0.2468599075710017,0.00267052555820632,0.0036479102372889657,8.190507635086911,0.5374731705199115,0.536739676539387,7.172622249932218,AO
9447166,3296.01,CONFIRMED,1.9207234505636308,0.03505023705114318,0.5177371025724142,0.2835984133828541,0.005059863106288432,0.00444555655430456,3.7977656077832713,0.29372843855230696,0.2695658301138433,2.793385729424812,
8151055,3298.01,CONFIRMED,2.2497968967676014,0.26658876771798456,0.4031467254832508,0.16417890870106935,0.0020559018657530007,0.0019841938790951846,5.1872784975558295,0.4442666119293753,0.4122101806202925,4.429695262659618,
8301878,3301.01,CANDIDATE,2.3118471355068704,0.09901863075472778,0.2515456979986929,0.15334260837032865,0.0032530431651025212,0.003200660273809251,142.0385959495635,14.58978467546206,13.449400197956862,51.36322918371586,
7510820,3303.01,CONFIRMED,1.9833916395407358,0.34057152877419544,0.21699512876631127,0.16778737555447787,0.002561397285934509,0.002714063806048196,8.295050786410204,0.7165303082593233,0.7232576225659164,6.74855064358426,
6880517,3305.01,CONFIRMED,2.432945134167284,0.16192163440995685,0.12116065320235847,0.3014294833185844,0.004958948401478917,0.005423105706960748,6.053570086724613,0.7694229758381131,0.6969188009425704,5.236612689711158,
6615511,3306.01,CONFIRMED,2.288156439826714,0.17811157361538618,0.21519742870237596,0.1646182831302155,0.00417525496497752,0.003903302468474029,47.78660520617702,7.2482986058536385,6.371558632087133,20.216547634957028,
6131130,3307.01,CANDIDATE,1.2350352082325229,0.11635862286281508,0.07146799872164833,0.08657975882088964,0.0014514830705151555,0.0016675414324386698,49.50546625292271,5.122296075001558,4.717051820433758,39.26876112002609,
3632089,3308.01,CONFIRMED,2.7239965438569858,0.1127534721385448,0.1114522333991068,0.20026631927934216,0.004686587276629736,0.004398970465716604,66.0498003358536,6.19027252200219,5.720245289920344,23.37352919970444,
3632089,3308.02,CONFIRMED,1.5605560843017041,0.09513671231527006,0.07316110955842835,0.060890683917318215,0.0014249500763079015,0.0013375006028918627,714.4726965045862,66.96130325578598,61.87693325833333,252.83571410096212,
12253769,3310.01,CANDIDATE,1.5973774744684919,0.05762255488998948,0.3578650556476173,0.1436769530347118,0.002132607333621987,0.0027074910497462195,29.321177271027764,2.1180545681358542,2.1140670065568767,22.76323899645093,
9571186,3313.01,CANDIDATE,20.56501636780705,5647.498125721213,266.3264569530961,0.19075035219228795,0.002910055613999036,0.003338261886101057,7.377045748329473,0.5942969856616929,0.5546438256756857,5.928376478955111,
8554701,3315.01,CONFIRMED,1.3582610504202115,0.06986262947813524,0.056755122267410425,0.1815796430921472,0.004589572784457239,0.003770497114070421,28.193839741777424,2.6416862175433167,2.4617540198008894,13.976778260393887,
9031209,3316.01,CONFIRMED,3.11461268259222,0.1480889870246015,0.10730307674854207,0.2424317468876645,0.0034332298823191447,0.004201125482248861,7.716127250062972,0.7873418610671172,0.7089577613692104,6.45497699153387,
8331612,3318.01,CANDIDATE,3.8315250156858704,0.190495053900128,1.0144606822664055,0.11397721606219174,0.0026232026989158885,0.0028977452812853307,98.127467051059,15.125785404660686,13.9357804232999,67.71998275174026,
8331612,3318.02,CANDIDATE,3.888201608216188,1.4284330625243682,0.9684041216967768,0.17221833089036614,0.003963631269430604,0.004378462062473996,42.98015000661962,6.625143334682897,6.103917286479549,29.66157289682204,
5965819,3319.01,CANDIDATE,3.044531852972408,0.7826136601161953,0.19598279310643527,0.15401084591761566,0.002807845340432232,0.0044201541133887185,142.87356569054464,18.49854186271717,18.51013756365308,74.07495216988774,
5965819,3319.02,CONFIRMED,2.703741495982914,0.17014389952455478,0.16166697263104599,0.08645660509220515,0.0015762316660227085,0.002481328598128444,453.37559657222334,58.700763871669636,58.73756009643037,235.05940702720446,
5965819,3319.03,CONFIRMED,1.8678548224614704,0.1351876303983782,0.12390428972645677,0.049276535748521484,0.0008983840697048802,0.0014142502782961456,1395.6424141762534,180.7006739699849,180.81394511274036,723.5918315379067,
6690171,3320.01,CANDIDATE,21.27969235850085,0.9124681093501432,0.8299148807183477,0.3625258452912596,0.006465386823452135,0.006023684678516703,3.409624140304767,0.40555139547979296,0.3603264124427078,2.2457254909381072,
5193659,3323.01,CANDIDATE,2.218244467996806,0.12176992916983607,0.2304635457151353,0.11993314292555116,0.0030668363943299353,0.0029956829658442877,154.041930741144,19.905181191460603,17.729339513893994,73.86108405969989,
4271474,3324.01,CONFIRMED,2.5312790449727904,0.15887462346460324,0.2921109543953409,0.1456126924366399,0.0028602155800115585,0.003298673584077325,25.06858009997189,3.4309142244585114,3.0673045037471294,19.0127232097661,AO
6955671,3329.01,CANDIDATE,3.0762227440599994,0.3348637507558411,0.6034769967600301,0.11217972392768934,0.0025598721830820768,0.0030077087672118964,211.9751854579795,40.843780447210186,35.04490113435008,117.71796890501943,
4736644,3330.01,CONFIRMED,1.1069696679405383,0.040668677237636834,0.0984972952872346,0.116539665457767,0.001996502597367643,0.002060159282811411,24.387870109227308,2.088806218396331,1.8940374468169023,18.532325341929912,
10922659,3335.01,CANDIDATE,2.39935806831682,0.24027180519014701,0.1995432727355579,0.1995772281012633,0.004423664650761258,0.00472486701534831,40.30257391161568,8.001234653549767,6.699778460277202,27.76038431907669,AO
7692093,3337.01,CANDIDATE,1.463837866496701,0.10010854347723716,0.08988926259453632,0.0916910511607603,0.0016138302668506144,0.001973762398239253,52.26491868827897,6.206255519752612,5.724930150525045,42.941884058332754,
5621333,3341.01,CANDIDATE,2.9817119776383483,0.5816010397856636,0.3406250588016553,0.1907829803954043,0.0056754677626048074,0.004726374707789254,111.35919257868784,15.74128826355341,13.550626315846948,49.4599010488314,AO
5621333,3341.02,CANDIDATE,2.0707536784705884,0.13038309129902673,0.20417989434560568,0.10804117017173843,0.003214040153222893,0.0026765649140422392,347.23762156593915,49.08411547135577,42.253244740687855,154.22470301180843,AO
3236705,3343.01,CANDIDATE,2.0006340298495395,0.15439379836737294,0.117229987691013,0.35851980153177715,0.0033880350797000753,0.0039240411006117954,4.9030038636266235,0.425485158213259,0.3783362023735313,4.435599111717237,
11810124,3344.01,CANDIDATE,1.4085269073718438,0.09607747277160188,0.07310862040575156,0.09660937810281488,0.0016840902737964248,0.002003336149910864,67.74075093350122,6.661060841996885,6.368092366446732,51.545734182684555,
11810124,3344.02,CONFIRMED,1.2615726052604437,0.0645103463009319,0.0866612139420447,0.04459188508270647,0.0007773236730292339,0.0009246776486967985,317.96324113373237,31.26585480298798,29.890711993171195,241.94666403142415,
11810124,3344.03,CANDIDATE,2.129548307789768,0.14713780876653118,0.1559482726868569,0.6628259840306229,0.011554405062486185,0.013744706400671205,1.4390952148165743,0.14150871005843865,0.13528484521445044,1.0950457204014121,HZ
11303322,3345.01,CONFIRMED,2.03525039109074,0.32739586896048983,0.08324389774667736,0.23395597289006265,0.004576559539921246,0.005972029180351946,47.738027848429134,5.624316700384413,4.492572833123533,28.46617241429383,
11241912,3346.01,CONFIRMED,1.6812623100160122,0.0984858911536843,0.436826812910968,0.12045346853749575,0.0018261441726226586,0.0023276852504066983,118.0468759325003,9.250112777150939,9.146161616144656,89.59308043299939,
8824737,3347.01,CANDIDATE,1.6445910616814048,0.08517125169745457,0.10867363301258223,0.10110582407201944,0.0021528269310258728,0.0017084621129093887,48.45486482948287,5.1257826129158515,4.5694512089569255,30.084969724717585,AO
9349757,3348.01,CONFIRMED,2.0511702818501507,0.13927733048590005,0.11762813467048105,0.21759347072889515,0.0038401875614887376,0.004444267925311243,22.21298195962968,2.6280298974897485,2.455782941800494,16.23632350285998,
9349757,3348.02,CANDIDATE,1.3429774607917362,0.10767664467787763,0.10996700140182618,0.13456603030341946,0.002374882293029161,0.0027484628270673947,58.08014621010879,6.871493579804818,6.421120539740839,42.453014398272835,
8636333,3349.01,CONFIRMED,2.7270555019350216,0.1807320861906745,0.168779230103494,0.3863953766160237,0.006763483575806368,0.007912561000610205,12.42563047486785,1.6853374786956377,1.560331288130709,9.545523859262834,AO
8081239,3352.01,CONFIRMED,1.3523149376784542,0.0916708575526218,0.07166525126024809,0.08891676524245279,0.0013464827798942555,0.0016391087836125856,74.45315694581558,8.727699183168554,7.799584212575022,63.94348306224397,
7091432,3353.01,CONFIRMED,2.109065063443192,0.05744088659608373,0.5719101527233442,0.09487995234757443,0.0017517743077758506,0.0011798894330798445,76.88267727930378,5.991856012594856,5.248322244591118,36.00581851154382,
9845909,3354.01,CANDIDATE,1.185577468159945,0.06486709654265926,0.11512610151565747,0.09482858177922013,0.0013841334477849836,0.0019843137889876765,55.0389005925877,4.5503711923766925,4.950204902715753,46.1697792839023,AO
9221528,3355.01,CANDIDATE,2.340478641374378,0.12739496130241515,0.2457565105051204,0.12910035390665972,0.0040147279385775924,0.0033421778517283593,138.1076041989699,19.08622635523017,16.613794864952702,61.14646970640803,
6368230,3356.01,CONFIRMED,2.232677539305132,0.17552237532749726,0.16924098493954048,0.17790338531573474,0.004318214428849331,0.004638820370192161,67.97925660541057,9.688203742491744,8.748895292619826,35.647752798304644,
4263529,3358.01,CANDIDATE,4.124000534984544,0.2016360313265492,0.9920036407814292,0.08671003291373995,0.0016778180595062927,0.0019214972168706645,71.59686092195298,5.7350910884071205,5.538999439140468,52.9525451362928,
6619815,3361.01,CANDIDATE,2.644919417230422,0.1767806003043583,0.16975343196224085,0.3257019723457788,0.006582929676984145,0.0075889831705219625,13.243402182627838,1.8119682702479296,1.6416593889447375,9.475695557889706,
11651712,3363.01,CONFIRMED,2.111129715591276,0.09545505443263208,0.07015350101301128,0.11822742446400553,0.0028457929244517857,0.0029399934390074746,107.22614262784828,9.63171178457786,9.155826601439273,64.63543444071259,
11455428,3365.01,CONFIRMED,2.078184352849369,0.061731008519108226,0.6156731680349491,0.14337819898887427,0.0019260486602888027,0.0025289420393750307,15.77598906768598,1.2721580435776334,1.5119936873249291,13.261865352482626,
10935993,3367.01,CANDIDATE,2.547156469181983,0.1796116641422457,0.2408733435324347,0.17571533616066418,0.0038401700041474983,0.004320002984022198,67.4002713440929,8.3707686395535,7.701718329224824,40.645501311042324,
5257082,3368.01,CANDIDATE,1.5819696881941736,0.08564458659743149,0.14849563818741066,0.0916994824363228,0.0018302447063847785,0.0021812293795827283,135.3325613154583,14.556107248814973,13.786925699678614,96.9093933928092,
11657614,3370.01,CANDIDATE,1.3373005345004094,0.14119979459289506,0.2886568293478395,0.14869960401793944,0.001965571409263189,0.0023626241740390052,11.249801039802229,0.8046507203407506,0.8071899397919234,9.44104794898731,
11657614,3370.02,CONFIRMED,1.085384667212147,0.11863614299151565,0.0993535794423406,0.05806520873685132,0.0007675262946589755,0.0009225706123708127,73.77895209781542,5.2770937184006375,5.293746550925305,61.91670607480882,
9785921,3372.01,CANDIDATE,2.25625247472767,0.12218075290063912,0.16448385380672206,0.17867549079744005,0.002883716850133875,0.0034352299471123024,43.67673412790513,5.5316013275704785,5.079434157099981,35.50956724305284,AO
6705026,3374.01,CONFIRMED,1.3343142418612557,0.08334252456437705,0.08952929056484253,0.0935819201223887,0.0016895611968596445,0.0018017737407721173,291.2680504236368,31.92590246731068,26.450936711436505,201.82746450556152,
6705026,3374.02,CANDIDATE,1.5713392990493122,0.07780409506211901,0.13267636748102934,0.2192943338478608,0.003959218480403736,0.004222170668698382,53.04224920778918,5.813963142611286,4.816927970455988,36.75440081296148,
6779726,3375.01,CANDIDATE,2.1935670807047356,0.14487464123499105,0.1715956415152659,0.2409239776117404,0.003902437630957205,0.004391232426475637,9.002458494146408,1.0622614238415011,0.971115156943428,7.764143208964713,
8078502,3383.01,CANDIDATE,2.2429476235432264,0.17027127474832315,0.13989219452735305,0.20804959891325184,0.0044161091183892035,0.0036352563882757335,11.809396069697735,1.6369795413639459,1.4210507815282258,7.295030615017938,
8644365,3384.01,CANDIDATE,4.3915966660485095,2.7557325501641974,3.221521824623684,0.09918430673742587,0.0017459540572749108,0.001958776975493948,203.698575404345,15.359505485035625,15.417481276478119,145.09609607637097,
8644365,3384.02,CONFIRMED,1.5958438794429963,0.3178530752503036,0.12879037207040125,0.1515134879535299,0.00266711135637202,0.0029922186592873023,87.29137284054745,6.5820407399618,6.606885226030518,62.178330875259654,
3848966,3389.01,CANDIDATE,2.2326390836361787,0.8421076257069428,0.24390218807557554,0.1891594820578337,0.004663779724595622,0.0040357800701162965,86.11815087473629,9.3004257802524,8.429010972765246,31.350912372631296,
9085563,3393.01,CONFIRMED,2.6621888649095227,0.21345478285721253,0.17813673018949142,0.2994013852848228,0.005054248672794001,0.005958618328368375,23.23735582777697,3.1875367539560644,2.7275695524897365,15.702920850303721,
7748487,3394.01,CANDIDATE,2.2678523024744486,0.13859903351191796,0.2284847370936033,0.12521435834164066,0.0032093906195689013,0.003278151933748225,129.2819556942263,18.5676304251446,16.286773052484648,64.87935802354356,AO
3219037,3395.01,CANDIDATE,2.5170660030992584,0.1781044518071032,0.2103741954946622,0.09249835514344544,0.002440250779336977,0.00276873889980732,343.00681036517517,42.550296961437795,40.012837932402206,112.5348653715181,AO
3219037,3395.02,CANDIDATE,1.762519565723717,0.1291217362854412,0.2018072614168524,0.05855766964926565,0.001544842824594059,0.0017527978341003304,855.8609122705417,106.17030290140863,99.83890692985844,280.7938199144534,AO
5710069,3396.01,CANDIDATE,2.5457537057888,0.7644575213042282,0.3144940406782297,0.2160321110718555,0.005441621864456432,0.005497522481934604,31.806318067965236,4.940356187124455,4.379372488968949,17.23068888173255,
6200810,3397.01,CANDIDATE,3.411099010012656,0.3215996466545096,0.3276695808277045,0.2346693295074649,0.004500211432082553,0.004720581151155357,83.15799263735674,15.084329750130616,12.923617308842525,48.782940154220434,
3561464,3398.01,CONFIRMED,1.9054661908678625,0.10706485426751032,0.09360400010640424,0.08225578036425206,0.0012520341197570573,0.001153032039977039,597.6916885027816,47.31129454534536,56.13744058339117,403.2125138529087,Old
3561464,3398.02,CANDIDATE,3.01045065060678,0.151416374983507,0.10294081663721302,0.2370146083342061,0.003607653901726583,0.003322385946554316,71.98795581683639,5.698328192663378,6.761378290985715,48.564243389012155,Old
3561464,3398.03,CANDIDATE,1.3515876336319417,0.1109780083478761,0.09117800980467478,0.0579400706395454,0.0008819192240494742,0.0008121832525742131,1204.625437318977,95.35416165778805,113.14293148243596,812.6598715957947,
11754430,3403.01,CONFIRMED,2.8157120954499,0.60568170238412,0.1453866296323262,0.2438806347911616,0.009534038955309914,0.00450671372995844,64.80805604756631,6.900691598428716,4.843001628438573,25.20263300518838,
11754430,3403.02,CANDIDATE,1.5146676035890132,0.04059236703759438,0.12644722083138538,0.07026810466134249,0.0027469949042142968,0.001298496953759001,780.669386891028,83.1248315081102,58.33816701396341,303.58762870096666,
8409295,3404.01,CONFIRMED,2.509328396759292,0.15644614195352716,0.1912752973249814,0.3635791732695493,0.009211437412547579,0.008036637709491258,12.432866959483142,1.2914900119165489,1.1625798453319476,4.892830687389793,
7131760,3407.01,CONFIRMED,3.0891289366056984,0.10174314767252314,0.7093566564162431,0.3777432895495297,0.005339453307284017,0.007281166374263213,3.4411683370274373,0.4111123120452393,0.33502679267667634,2.9697554303674436,
11922778,3408.01,CANDIDATE,2.7117031792025204,0.16730194001459964,0.16136879446474942,0.31722497345755585,0.007784658390561486,0.007320295479146214,20.239939149568556,2.2027604047503084,2.009750246942186,6.9631501899745,
9285265,3410.01,CONFIRMED,2.2524332897073296,0.187323284791869,0.17318473029727174,0.13145520012142572,0.003868536800321831,0.0032639883618661397,137.37032205348694,22.109835139237948,18.62420569600962,63.23133103780056,
9285265,3410.02,CANDIDATE,2.6287386987526453,0.2216784438900322,0.2341307327830877,0.3151575770708269,0.009274634325092918,0.007825258576051573,23.89972764101408,3.8466754917775936,3.2402447092847364,11.001004930263056,
6025124,3411.01,CANDIDATE,16.223795028937758,19.738530947726048,1.8148742520704282,0.18151584202696466,0.004026119288564561,0.004617198691548815,65.06199891296929,6.1315106341600885,5.950678851096629,34.79017372659135,
5780930,3412.01,CONFIRMED,1.3212869322371177,0.2648376283447739,0.1660616905991187,0.11219186378661997,0.001310747238562784,0.001361835855140713,12.162172052591364,0.8753317890040145,0.7697640198835282,10.322882551175969,
2849140,3416.01,CANDIDATE,2.5441318755457254,1.0127409728448442,0.2549393470740192,0.10503419295876736,0.003696040439644229,0.0026284647260351,252.73782277182002,40.31084188236053,34.4804828183331,101.9298063363456,
7503885,3417.01,CONFIRMED,3.729746387628596,0.32584276707344245,0.6230983190432432,0.3952447371505114,0.010061727762977576,0.010011962417237664,8.544609579766794,0.9329042154353951,0.8612239510590967,4.521411174174314,AO
7289338,3420.01,CANDIDATE,1.703121384064845,0.15101434948690387,0.15719820889344294,0.06455302065654205,0.0016210946121322305,0.0015711862019706286,450.2249683628695,71.08759400478499,64.45877477555507,224.00283595026147,
7289338,3420.02,CANDIDATE,2.036517873805689,0.16738122029797542,0.19441478968336293,0.1080308057972169,0.002712935173413025,0.002629412425545359,160.75610819853188,25.38234388734877,23.015475645822896,79.98184610626758,
5004909,3421.01,CANDIDATE,2.096875296043764,0.6001440136862829,0.14859482879274755,0.2533605263476533,0.0036225801814101562,0.0042789620408293216,60.401197419417116,5.4332121652842735,5.154756183731751,35.5092401069223,
5898983,3422.01,CANDIDATE,1.9164341846877555,0.6943101159962061,0.2453204521715631,0.2340762597957748,0.003886024539160904,0.0049221838891788895,21.06180473821297,1.8998279487727758,1.6962752793119755,15.629205317514737,
3745559,3423.01,CANDIDATE,2.5376080145446607,0.1623129387222134,0.16561766460175026,0.19229330390429208,0.003621706923900159,0.004180173841721348,32.58839363272962,2.804590647695404,2.700671510709394,23.225874388353287,
9117416,3425.01,CANDIDATE,2.2568752061730897,0.0951396114967512,0.08626582142639401,0.16374039804764778,0.0033103619445488,0.0030655373682015197,252.15077775706814,43.98050467685128,31.10217578711462,137.06737390339592,
9117416,3425.02,CANDIDATE,1.4218115498813768,0.07758312953814434,0.05347780536296832,0.04777167541051238,0.0009658064495654557,0.0008943782581227354,2962.313720771275,516.6910585823757,365.394081511739,1610.292722457147,
9117416,3425.03,CANDIDATE,1.8675460556012011,0.4404645002301646,0.1906582660621788,0.0861330296892782,0.0017413631847519775,0.0016125771126214415,911.2395239887227,158.93972044466116,112.3991450005426,495.3433404454911,
5900235,3426.01,CANDIDATE,1.8813640358593493,0.0714676828737834,0.16536368043767308,0.31495663151308984,0.004067973674671713,0.005475353793154067,22.929342444677626,2.5386198672131486,2.4228943350290577,18.8193427335658,
9027909,3428.01,CONFIRMED,1.9944487525627623,0.14222550133922446,0.10085368170204806,0.33092284624618445,0.006210967833629717,0.007007867643896246,20.250218475388746,1.951027349568741,1.9226305467248237,13.18854270118336,AO
7697103,3430.01,CANDIDATE,2.239451607990712,0.2307249884852617,0.21591505352445392,0.1154726773704796,0.0033539351851305612,0.0028788669313440586,188.18121324225376,33.776836238837554,28.90078351077845,69.65592705643155,
9267996,3431.01,CANDIDATE,3.055326582100628,0.09581257027110787,0.7716220300028205,0.14215443741786454,0.0037319525339122852,0.0031928735142383964,87.22998787363701,7.856751389917393,7.094221655305918,35.3664782647174,
8628665,3434.01,CANDIDATE,1.1348829084245096,0.08969423028049486,0.0912603271125824,0.09316839868510894,0.0011971498104347436,0.0013590593582047039,124.60328836167945,13.51356492635609,12.113100140250866,104.93011970213287,
6265665,3436.01,CONFIRMED,1.202766777710294,0.05559852213789432,0.06137215939160207,0.23004827538821496,0.0031871282579925228,0.0041474967137899105,6.680543015641326,0.4746735270588226,0.4630989099795655,5.464152070434548,
4645174,3437.01,CONFIRMED,1.8677789851737805,0.2655452294221408,0.345850929123395,0.11775485381187435,0.003063598848022194,0.002644290468883956,141.1881477416303,14.942339521525726,13.413420265288869,56.69735813402912,
4645174,3437.02,CANDIDATE,3.0047074272172263,0.2390628811396012,1.0811425658873033,0.2058640050555513,0.005355912984705143,0.004622860409539904,46.19500736200837,4.8889478402578295,4.388704464521664,18.550670989754973,
6599975,3438.01,CONFIRMED,1.1234256503458748,0.055434000022258303,0.0564068531316802,0.12030433674782952,0.0016784090727443891,0.0023144457679944736,118.56707175431532,8.944604428838216,8.959705962064687,94.2814955217051,Old
4282191,3439.01,CONFIRMED,3.181529108925309,0.5355996859721318,0.20586639764418768,0.2669041623754761,0.005036035032936775,0.004731100009345629,81.20970622983931,9.970572171933355,8.838226966595455,50.91483641037582,AO
3559860,3440.01,CANDIDATE,2.976287428112765,0.3053392448454964,0.2934801213010451,0.20155682987962065,0.0054518051214672274,0.0048220973577847185,39.784137002307475,8.389854766562122,6.632061841993424,16.761451673378605,
3559860,3440.02,CANDIDATE,3.342967438353276,0.2992243234202417,0.4624991239587505,0.29655520926653084,0.008021366706434137,0.007094863183584424,18.37781458129921,3.8755948251616963,3.063603041141513,7.7427556352144356,
7288306,3443.01,CONFIRMED,2.9695885467915537,0.2201771012351171,0.16924621237662402,0.386635261704461,0.005574526733910482,0.0042986059371167935,4.919829009273415,0.6733137629292594,0.5924685475363521,2.1691196616297863,
11860395,3445.01,CONFIRMED,5.930703591644986,0.9191840404404976,0.9951690703667908,0.3880934389183043,0.008196406708891057,0.008178336130100597,20.5540650389469,3.844869970002482,3.221737960815081,7.663276804031508,
3348216,3448.01,CANDIDATE,2.6596193945830606,0.17056710558752386,0.20714166912589332,0.21001272044263453,0.0039418501782236435,0.0045880401823506145,59.153130383395464,8.033441352423958,6.262739309549512,38.730674912586515,
10793576,3451.01,CANDIDATE,1.4961149045880793,0.0936553794455094,0.09210172266613176,0.09868899180111257,0.0016314533864821227,0.0021840695825753108,149.51237765816103,12.120905094562206,12.382292363079314,112.17506531046358,
6947668,3455.01,CANDIDATE,1.2980238220437406,0.10247100206878013,0.08500602543657654,0.1071064279341795,0.0018977949087896613,0.0023087295247287,39.45051395601367,4.964570392189769,4.387146864738568,32.84613084947517,AO
6118370,3458.01,CONFIRMED,2.3286332337726354,0.22227282387271086,0.213143883340196,0.11691657993512915,0.0038132284143542632,0.0029039809922098273,189.87112137847214,33.126202086761616,28.249314681638012,74.82125483131404,
2717158,3459.01,CANDIDATE,2.3195855764543123,0.10724024969366526,0.5593750290935983,0.10847118275516572,0.0027141218114833466,0.002562846580886962,126.74143402565711,15.52094455484106,14.017352713452695,69.61863531886866,AO
9664276,3460.01,CANDIDATE,2.8734978995006233,0.19126811931687315,0.19118074531396054,0.3431008692598081,0.005198851195785308,0.010094216108372842,34.872885308689014,4.162386540083756,4.1348613637766025,17.863812920859957,AO
9967009,3462.01,CANDIDATE,2.386106287191639,0.2932889705033169,0.2769369949613767,0.11024963333844584,0.003127157784923912,0.0028943549022975306,214.51152061338902,53.65195046178548,41.864977243814884,104.8674057930547,
9967009,3462.02,CANDIDATE,2.8013702321952834,0.3275720092491135,0.36548421364725137,0.2026830240589544,0.005748969965538682,0.0053209849638710845,63.47024551704408,15.874683410930984,12.387122093732007,31.02845000300292,
5294945,3463.01,CANDIDATE,1.8276631300698716,0.5657291617145469,0.17837125659753306,0.20949946066368555,0.004401210813104221,0.005285302337031306,53.35891941206329,6.481846038974958,6.294998023288812,33.08432024443804,AO
9763612,3465.01,CONFIRMED,0.7785018450560379,0.050549412967914716,0.03523266797331732,0.11800470406760465,0.0017351668417612696,0.002293624090617745,32.311535063753205,2.129431920430043,2.199367331634882,26.003709248484785,
5213404,3468.01,CONFIRMED,2.2708008624781653,0.07688954718923649,0.5052079954210461,0.15276785191014725,0.005280514816747851,0.003463908872271389,161.57206235157406,19.575925040711038,16.941961914349587,68.49324250668585,AO
4844470,3469.01,CANDIDATE,2.9829987531236517,0.5120306777460338,0.17388868500119695,0.296595733236002,0.007504178795697019,0.006909185968999908,17.36333793322751,1.5991302085981831,1.4533526199181988,6.501250902034194,
9995771,3470.01,CANDIDATE,2.064034935657054,0.1721519667938977,0.1654324624501652,0.12438875536813288,0.003009196310384215,0.0031438015240744014,164.33877264347234,24.42598683136061,21.647642060970007,85.76252008393101,
9995771,3470.02,CONFIRMED,2.569099258090025,0.19523812079439135,0.19052560727867274,0.1763887441898218,0.004267172918409788,0.0044580490616446845,81.7260571904017,12.147100484359555,10.765423102455204,42.64990244498291,
9536108,3472.01,CANDIDATE,1.2119767261615868,0.1105226931143468,0.06968935632672013,0.09150561543873262,0.002179096604164816,0.002009083176389635,184.28388208922686,17.875557752568547,16.40009805105409,103.44965706856105,OldAO
8905246,3473.01,CANDIDATE,2.0892084447953363,0.5809010658636008,0.15551964370829313,0.16392200944297194,0.0020609034909079976,0.003199813595734314,11.969818157195721,2.0693254762295554,1.515857561443693,10.472887972101168,
7742408,3478.01,CANDIDATE,1.29745626921081,0.033096829891660094,0.3967610545400561,0.1845642842192842,0.002904254197140033,0.002577571238282366,7.0326729647393345,0.4738633547319409,0.4337231990910444,5.426000240374821,AO
8812045,3481.01,CANDIDATE,1.957847019047653,0.13511732740715784,0.1266834060465153,0.2156498509651184,0.003635056899700689,0.006095575618573807,75.31366476411475,7.347530903990643,7.497328441757653,40.716365449613306,
7288444,3482.01,CANDIDATE,2.6568285317697664,0.6226417114290173,0.3586719281359377,0.12377550768696105,0.002636971328873971,0.002506663469672645,185.1541402448447,25.910763520566807,22.824186224560304,64.11327154014384,AO
3101923,3483.01,CANDIDATE,2.198140218782864,0.14629547943732854,0.20406346860868432,0.3819559323462307,0.008316647111885489,0.008594705213361373,15.682335417500553,1.870903504390612,1.8074579920590197,9.407909705559318,AO
10881457,3484.01,CONFIRMED,3.3810519021077967,0.2541497669397609,0.2301197779682547,0.3945360493450352,0.007518715415170837,0.008581071236372986,16.349836915334482,2.4324797770878352,1.9050880200473028,11.21438027894174,
8121328,3486.01,CANDIDATE,3.3834888529921137,0.3958492982819177,1.078219531134489,0.14580234405299544,0.003673815001037071,0.003203462949231019,160.7284548563519,17.226439607858676,15.164857964877443,59.872305513796476,
8880123,3493.01,CANDIDATE,2.813690306935268,0.19329480213780892,0.19764802673346896,0.2682889126476605,0.005283782100904236,0.006910801836468023,35.992574486883534,4.5284055040908,4.196311373797472,19.5493713551419,
9474756,3495.01,CANDIDATE,1.9717991136769075,0.09022390129701703,0.5001934578445439,0.13237034265247336,0.0038100796147957226,0.0032975415218169588,94.8987234533617,12.48634043901076,13.590121561661578,38.866110319830156,
9474756,3495.02,CANDIDATE,1.4376492949189343,0.3601690756115806,0.19507463335106653,0.06941164921954603,0.001997909208954054,0.0017291472567786796,345.1254849657616,45.410034984922255,49.424240625608064,141.34737206930265,
7517261,3496.01,CONFIRMED,2.5737877628496126,0.1342453514396322,0.14150783502610356,0.1808713166383232,0.002999972234076905,0.0029762088500486484,224.4354642189546,20.90950262391275,19.493938088218886,128.6164396595227,
7517261,3496.02,CANDIDATE,1.8660776114269717,0.6433992639453369,0.1732254722119276,0.09282179626562637,0.0015395633441660061,0.0015273681562739355,852.1792321288782,79.39317548245374,74.01829107589046,488.3553460217616,
6058816,3500.01,CANDIDATE,3.1241239375717043,0.12665347135231553,0.11521540765996148,0.3903343134424405,0.005812134770486761,0.006651420073559097,36.353140539048745,3.91278055161825,3.09217754964596,19.303969869816083,AO
6058816,3500.02,CANDIDATE,1.2939059464998328,0.3404806859690357,0.10491219879296597,0.06270243077175254,0.0009336484281170104,0.0010684693284095383,1408.791239680139,151.63176904692057,119.83098674948387,748.0856740405809,AO
6368175,3503.01,CANDIDATE,1.1443322164761849,0.2307901859318993,0.1793073793963839,0.15084607378711826,0.003419471413701657,0.0033108114288265037,99.69011947876056,8.932102273662784,8.425236917324401,57.66242970773066,
6368175,3503.02,CANDIDATE,1.1669949315967791,0.27171403792259397,0.07928067561172455,0.19784295216105888,0.004484824509812115,0.004342310909123365,57.95340672714438,5.19254795999763,4.897889110375918,33.52121814278154,
6697817,3508.01,CANDIDATE,1.6224002150821404,0.1101807712505432,0.0888700592926763,0.6460737428237017,0.008471591811608852,0.011086939688561108,2.710736606563835,0.23253371334189224,0.2236748763877256,2.2537207957979737,Old
12735740,3663.01,CONFIRMED,9.19571124173678,0.15357741925422527,0.15870799676831412,0.832900454978635,0.012548034340845315,0.016891781129366103,1.2601512082806163,0.14058954600777454,0.12563999012853058,1.0179340234649787,HZ
4150804,3678.01,CONFIRMED,7.802578810554067,0.15281591787085302,0.1561918855987268,0.5634533878057147,0.009643305850550858,0.011555964417420404,1.8432322686770075,0.1313833092058373,0.12996597539529725,1.3565660592189837,AO
9025971,3680.01,CONFIRMED,11.433283072646065,0.3566768884577484,0.3416359475681889,0.541600454082143,0.006788455333455298,0.008003657743131795,3.7480560317129124,0.35101962400006337,0.3258438256860948,3.056766069338218,
2581316,3681.01,CONFIRMED,12.425183702462196,0.2727467898158244,0.2632227276342595,0.7305614552761064,0.014424789355124966,0.016314066188449234,3.3532795476397808,0.26261002357140906,0.2580038905196004,1.81489236526646,AO
2581316,3681.02,CANDIDATE,1.3898973740163003,0.03079499855951932,0.20140825450334632,0.0968486683504068,0.0019122575549843429,0.002162714161460057,190.80772903909119,14.942989902538864,14.680892522583823,103.27068940930363,AO
10795103,3683.01,CONFIRMED,10.48854689642267,0.253571043822284,0.26036134431706404,0.7588054289628169,0.011134818623958813,0.01274538060498158,6.000465835950951,0.486848597068306,0.5088785500140212,3.7951091030192594,
8494410,3685.02,CONFIRMED,2.6873911957385967,0.11561046763711053,0.14242959048811438,0.07603123979637515,0.002917945867474225,0.0017857303589676934,510.4141239149666,64.88030675617058,49.649544478146105,199.87004334567163,
7017372,3689.01,CANDIDATE,12.800310673352225,0.33860491934014936,0.34022398303623963,0.06125355606522615,0.0013192889446889625,0.0014973779074921054,547.9234107804921,49.055484216461274,45.628768963911675,318.04003637064415,
7515679,3728.01,CONFIRMED,10.539467284516137,0.34900308103348104,1.3333662878130583,0.07105240304832194,0.001213416880759482,0.001104496345703066,1567.6419388989314,135.86479758659922,128.55285900024222,1091.0594677362799,
8780959,3741.02,CANDIDATE,1.48881936001327,0.09621791666835916,0.21214605335783535,0.15178739251910806,0.0024093948516058193,0.0018935757506098813,207.0156479196404,17.929070997969642,15.525245505304436,150.61601765064276,
8780959,3741.03,CONFIRMED,3.0886627520760874,0.09442361526779093,0.7440837754123311,0.06421225324452674,0.0010192450760028724,0.0008010251795416688,1156.7479953667987,100.18248830790735,86.75049977088301,841.6019669930563,Desert
8780959,3741.04,CANDIDATE,3.1843564308629797,0.07682879656723628,0.703256964887902,0.09795342005150877,0.0015548208206779006,0.0012219344612352885,497.0903899166687,43.05151412346549,37.27937328464375,361.6623945776162,
8308347,3761.01,CANDIDATE,152.04180682785434,20.84599199882815,18.01781028562106,0.7481107340220836,0.025200904560984453,0.060057420903409924,79.22579533897759,22.071637610430738,24.294901282004624,37.35598523801894,
11518142,3762.01,CONFIRMED,11.376753615540366,0.4704346893932155,0.4875005590124895,0.7418148058014283,0.01699214860708105,0.01541772336608515,3.866561949880096,0.41644235480326897,0.3782507490538977,1.2384472562295972,
8323764,3767.01,CANDIDATE,28.02113696250677,6.932460395714691,10.291863050545473,0.0683997573173415,0.004827333629085504,0.0026186164543540017,357.75600376100584,339.55757126316297,213.1808121077817,119.7452539249593,
4075067,3777.01,CANDIDATE,80.05122519164985,1953.3434654194784,20.02797883318849,0.17203586166231494,0.002951764268052749,0.0028992027966051933,1114.6617256818968,152.66223287657292,126.95345087920788,777.3328488793449,AO
7813039,3787.01,CANDIDATE,10.619347003458584,2.403980988816358,0.9121486456072744,0.5252136749627646,0.009362761075919282,0.010979326825747334,2.8471498838603786,0.2120837478269924,0.21003685942947914,2.0835408590786035,
12557548,3794.01,CONFIRMED,24.116845981009988,77.53291158181341,5.6292705098922955,0.013163048966916231,0.000192101918012672,0.00019059409950028647,1147.4022818564995,103.57428972257,95.17772324356744,934.1873950983719,
8827930,3801.01,CANDIDATE,11.565386247778985,0.8902383218043292,0.6713796876077467,0.8706519543914871,0.01536601842518022,0.017276451859562225,1.4110135331347675,0.1987588224120156,0.1853889525469369,0.955780287244199,HZ
5769943,3810.01,CANDIDATE,27.49821985173357,657.7358284135616,1.3567360364197756,0.01636915099337881,0.00015935307415443264,0.00015865691501599369,283.31574107842965,33.735335253143546,31.216456071278934,221.84440896418275,AO
4638237,3811.01,CANDIDATE,13.411199661397962,859.3568850160087,1.4759243260373447,0.8591000693317575,0.024578488629491087,0.019765935498530403,3.0987747057773403,0.31197822912280593,0.2705066962539349,1.2220547214903446,
6507433,3815.01,CANDIDATE,7.223658537427577,3.725397163273669,0.9974349982517776,0.05547382380946516,0.0011868463596584455,0.0013382915742322652,382.19162011500674,49.03919311364072,45.002565892617845,262.5234883848096,
4820550,3823.01,CANDIDATE,5.7598775470625405,0.11816165959856738,0.2440378637552385,0.6628712270349201,0.009582416779415598,0.012457962034349724,1.6283467144039905,0.15103307549870912,0.12609557090688914,1.3019870929957043,AO
2581554,3835.01,CONFIRMED,2.5187304376428528,0.3601733434878527,0.17556691075868733,0.23174537803459144,0.003017595612233752,0.0037297127350656343,4.619866750004541,0.3155389639043295,0.31761959204402074,3.894984426515037,
12784167,3848.01,CONFIRMED,1.9953461138338169,0.07254269603858697,0.05799557116379962,0.02944033981342493,0.0007006182409742838,0.0006764215219214866,1382.8818104671222,120.81094225686716,112.09023035189745,772.088748244619,
4164922,3864.01,CANDIDATE,0.9628856375255624,0.18259243581636803,0.04981431648918217,0.02038993873333188,0.0002563700443095393,0.0003453370069116275,663.8923460169594,44.24386902998955,44.08245591502828,563.4483033229691,
4164922,3864.02,CANDIDATE,0.919644195706802,0.03266512716735789,0.05518592726639971,0.12445633582085484,0.0015648344137260072,0.0021078719350403705,17.8194987000947,1.1875473134396912,1.1832148327442404,15.123485560379887,
9353742,3867.01,CONFIRMED,1.5463386264472134,0.0663178376219763,0.04774922914983828,0.01861827904552449,0.000270327717114114,0.0003373554772912102,2291.4217684361874,196.8781118140965,191.87057861539185,1801.0132098044007,
3440118,3876.01,CANDIDATE,2.013068469908453,0.29641292962285704,0.1453071615666798,0.1398588283609389,0.0019192625909441481,0.002458223900335954,36.89724592839453,2.4483001268840487,2.524845985349097,29.380414954180264,
4472818,3878.01,CONFIRMED,2.8046441993230062,0.2422466865153253,0.10686757965440737,0.3343567562414662,0.005680039851371083,0.006958812422617224,8.086465203234258,0.5877249779224473,0.5799521515259881,6.009791183825941,
4472818,3878.02,CANDIDATE,1.4058857477053994,0.02847831800211788,0.4160488012758496,0.1205172015009002,0.0020473416974832463,0.0025082687904725105,62.241614827265224,4.523725884293588,4.463898351354304,46.25743123291745,
4147444,3880.01,CANDIDATE,1.035186194255476,0.05329744706628259,0.030964617515773167,0.0303635593072862,0.0005183876078474035,0.0006178591624457041,2090.369797896652,143.49844266468887,152.32629570277788,1495.7678786857468,
11760860,3892.01,CONFIRMED,0.913270396576556,0.03550978506080539,0.030381020307796595,0.035728916113000116,0.0005205148984351288,0.0006936578723832668,760.2286157294052,55.80067979179661,54.37678270642597,573.5763376056552,AO
3728432,3893.01,CONFIRMED,1.888620159778908,0.0939151337985384,0.061766022472871926,0.042788939975331626,0.00059643861967817,0.0006078387323114362,107.10641990677289,10.915907431352256,13.696207661779466,87.0072977305095,
9480535,3901.01,CONFIRMED,5.818741712404679,0.7828610480646165,0.6117113189051471,0.6086148432904112,0.012539551882114005,0.015564914261081428,7.9787064882555425,1.2538434433993435,1.049504805071941,4.524890319902771,
10363115,3908.01,CANDIDATE,2.8073391107468257,0.09472599579773767,0.07041733826956678,0.3267369610558149,0.005046865249469184,0.009711951336993596,41.17128145006498,3.3103639333498505,3.7357280258937124,22.41444911911563,AO
5966810,3909.01,CANDIDATE,5.978367673716482,0.470579195213062,0.3702699225558535,0.846801085336937,0.020936886395974474,0.024362173729927668,6.694819373212723,1.206497999640258,0.9475095221006908,3.4169523057949323,
9761615,3911.01,CONFIRMED,1.1993235080223072,0.056820975042662675,0.03923646769988449,0.028446728001425687,0.0004401627254716082,0.0006049354164171198,1052.9897874251108,82.73025921017033,85.07059042420916,838.7396696960677,
10281221,3913.01,CANDIDATE,7.301151281606972,23.92578229716948,3.163419028786931,0.01412110897854035,0.0002879143334155684,0.0003135562764197277,8616.480469914568,925.6694438203024,848.8980711835461,5032.339478477682,
5784777,3916.01,CONFIRMED,2.0110482426219134,0.10146614094015956,0.07837775454477439,0.05490720144289122,0.000847721758843298,0.0010681880423650796,102.61453547367168,9.295518721131751,9.01745027925918,83.97428454770751,
10788461,3925.01,CANDIDATE,3.4471400521680553,0.06796525620741069,0.5769774678374617,0.08211952723556959,0.000945369037936532,0.0013029947467936404,72.1178858567654,5.333346955413203,5.0789381606525055,61.90971091053065,
10788461,3925.02,CONFIRMED,1.5987872805216874,0.4298093503504029,0.13749358470432546,0.035258246794587104,0.0004058985679296652,0.0005594456778566433,391.21404775480966,28.93153476880961,27.551457558550286,335.8383057532006,
10788461,3925.03,CONFIRMED,1.683163760384262,0.559098358521939,0.19997316504514226,0.056992357593574225,0.0006561137683586746,0.0009043089829653356,149.72786167792228,11.072870194780364,10.54467921169215,128.5341149648039,
5895158,3935.01,CONFIRMED,1.258423427586679,0.054847029993774055,0.043166750229925215,0.020016875111752052,0.00028624450402056433,0.0004004888884879666,1551.0754207868067,137.6211798099227,124.80937059738599,1289.8095081329511,
4947556,3936.01,CANDIDATE,2.6947279679978138,0.0596990037010201,0.12170915300369865,0.4908683919267796,0.007706524547207309,0.008977149688807431,1.2723042357866396,0.10338693377176272,0.10381646093147233,1.0122583306227122,HZ
4947556,3936.02,CANDIDATE,1.880419188269699,0.9736357081782891,0.3896781542999108,0.10003005110817736,0.0015704495276426553,0.0018293798262150906,30.637979929694637,2.4896300009129195,2.4999733167283464,24.375891822846764,
7679812,3943.01,CANDIDATE,2.4128066820481218,0.06317794470417322,0.0649219149642529,0.24382361711644676,0.003662804415780755,0.003102037960146511,59.97231264767371,4.753903057057388,4.7661373400211176,41.78420353228716,Old
8636434,3946.01,CONFIRMED,4.14220996747792,0.14308834695887584,0.11398047365795665,0.978937161344237,0.013480756219171728,0.01302242753322333,5.291351677358636,0.4492625676061673,0.4283370204701958,3.4077294915961667,
3732035,3966.01,CONFIRMED,2.5971293179578465,0.11010778584248554,0.08802902233402475,0.5447124595723388,0.007921783292562995,0.010384520103387838,5.565763883087588,0.4444932140289756,0.44696930516988975,4.28068864200479,
9280239,3975.01,CONFIRMED,2.9673624859486227,0.057919784234719426,0.5241311203893919,0.8670517242639448,0.00959716122065975,0.008266558346935904,0.17574031003462454,0.012345929126205451,0.011248977677825815,0.14464251642500625,
8036287,3984.01,CONFIRMED,1.1228700131892826,0.06601371228745499,0.05056610224694664,0.023398454090795183,0.0004016429671655294,0.0004919528802155964,735.3397678486338,56.929931922798175,57.34749929471842,568.2930764799801,
5773121,4002.01,CANDIDATE,1.2812736989568865,0.05272754195746026,0.08047422103291668,0.012152380149090385,0.00017092920026963142,0.00020941894387412963,2907.8065472703715,250.34103510307773,230.9093512361636,2364.7992230213304,AO
4814502,4004.01,CANDIDATE,1.2192715113230237,0.027883208323079032,0.2338521413999657,0.054941289733481766,0.000824481350448815,0.0010673181524759117,221.07150574944802,15.589547246020956,15.553062509553206,176.0390188285456,AO
8142787,4005.01,CONFIRMED,2.358117003371601,0.1353831332331489,0.08712996768704022,0.6086252202030519,0.010177417486101913,0.0121539781643055,1.9659828109290447,0.15759831572051672,0.1525942676561225,1.474057147104093,AO
8376848,4007.01,CANDIDATE,28.98363743822335,874.2822912923243,39.438708340625205,0.10389590819452657,0.0018405079594013103,0.0022437011150344666,168.59368801926314,21.29639742794052,20.542684319129826,126.41352685221207,
8934103,4009.01,CONFIRMED,2.2328267002929514,0.15202737234766148,0.1142927426675849,0.5803429006873245,0.013240317691877342,0.012477507540480224,2.6319352004050325,0.305116456957656,0.2904088926517461,1.6330017756834796,
8934103,4009.02,CANDIDATE,1.5806257819031972,0.07465126504445016,0.2363685058158529,0.3378486555052026,0.0077079003643182485,0.007263827940421899,7.7660495079463745,0.9003069876552233,0.8569093898137905,4.8184972922473905,
9009953,4014.01,CANDIDATE,2.9559593751461177,0.2878644063648965,0.5856742736272317,0.7634067558244277,0.011891731450145023,0.014985562368599053,2.345473623369112,0.1803855102971177,0.17606544550031747,1.7679413681401714,AO
8282846,4015.01,CONFIRMED,2.4164855116840678,0.13847586181982707,0.11326906429509655,0.4748466425581838,0.00782584195976626,0.00899396873101402,1.6020713720356246,0.14797461560945255,0.14579319678864114,1.2569156136516697,
5938970,4016.01,CONFIRMED,2.7068464217705674,0.32853666889571403,0.4020783136036167,0.4246748012868373,0.00474389254265105,0.0039074725830606965,0.81248533873987,0.05551222434711919,0.04848258705698035,0.6654058203935351,HZAO
7733731,4022.01,CANDIDATE,1.7048397568521323,0.06922560244180154,0.06879763378928655,0.06165885916536176,0.0009643579195622444,0.0017925651297136394,1373.8289146696125,112.40310956731341,124.99487421225292,749.1631668945593,AO
10714072,4024.01,CONFIRMED,1.0671369963380528,0.12386539701131075,0.1086263231115658,0.07546738195250652,0.0015890315952318895,0.0013116066516313649,79.45164969406693,6.263035661655313,5.560675890221269,51.861026937859066,
7100673,4032.01,CONFIRMED,0.9139314189218436,0.0397721191949062,0.043068162329678236,0.048397359937635206,0.0011191802757141254,0.0010865342424082203,524.3424893247607,43.22950909876931,40.460138139126094,250.4001808920154,AO
7100673,4032.02,CONFIRMED,0.7657780570999695,0.0482147493423223,0.028627983000877395,0.03930921267494799,0.0009090185037327057,0.0008825028040996268,794.8216788432236,65.52921373885425,61.33127800727416,379.5677371397798,AO
7100673,4032.03,CONFIRMED,0.9944523244426036,0.026857255559936944,0.06740521026147739,0.0638883096041553,0.0014774057090013685,0.0014343103854456269,300.8954356927052,24.80737730586649,23.21816586716801,143.69285926849497,AO
7100673,4032.04,CONFIRMED,0.9293720363037956,0.052671991745150144,0.03202387317449908,0.05738271134356146,0.0013269649184350224,0.0012882578917349456,372.9892070400792,30.751161033163466,28.7811786288423,178.12129822605016,AO
7100673,4032.05,CANDIDATE,0.8947901577045471,0.05831308671298133,0.03633842405194062,0.0724391776643267,0.0016751430175323022,0.0016262797781402029,234.05146928694276,19.296414759448997,18.060246885733086,111.77146891712886,AO
10089911,4034.01,CONFIRMED,2.3699022793959976,0.07559187566562217,0.41644975898650016,0.07819673745245714,0.0009495325697769064,0.0009738832627811652,534.5543738916093,45.79082958190043,41.34358695304986,402.56315528763736,Young
10089911,4034.02,CANDIDATE,17.939461954990612,1092.2004501133547,8.98289206809607,0.10990504668165924,0.0013345625898735867,0.0013687873371239715,270.60379607576334,23.18037808182285,20.929080970320104,203.78678634319857,
11415243,4036.01,CONFIRMED,1.7079415987903204,0.1206603521477758,0.08181879856572326,0.5394404065558673,0.007625069927719109,0.0081983585162953,0.7741844786201186,0.05285181786509879,0.04995206344233017,0.6275843839459783,HZ
8264402,4037.01,CANDIDATE,3.101345834445799,0.07340599844027187,0.6600581943068471,0.7508603969406317,0.007713521704254407,0.010794404915875041,4.079273763882208,0.3020547746778737,0.3329802733656938,3.3916445040375285,Young
10360722,4051.01,CONFIRMED,2.7116364495354826,0.1622343331345415,0.09779984660079304,0.561029357430704,0.007624197394320135,0.00984616676466425,1.6345614985658736,0.13868438750991144,0.14108285923061756,1.3530985990056736,AO
1718958,4053.01,CANDIDATE,0.8104052246517753,0.3850902079223951,0.08389304706372254,0.025038034360310872,0.00019101476714027932,0.00025805201164475085,2177.9050220937165,155.9628047595179,154.74897033521637,1939.9869289565097,Young
6428794,4054.01,CANDIDATE,2.2175568261483627,0.35487608759060785,0.2337962743143049,0.5680712227347543,0.006988052301643716,0.009329033647933095,1.341835595883355,0.1065591088602946,0.09822597573112646,1.139625768573726,HZ
4673628,4056.01,CANDIDATE,31.551679366126137,884.0082518941649,16.465308154282074,0.048766978579403424,0.0012473040423684508,0.0012404312536471193,602.8285397455422,57.6812003128596,53.49630072416593,291.8325491306368,AO
8686373,4066.01,CANDIDATE,3.3969298800212187,0.0883091663401489,0.7771444717705209,0.5275647836886004,0.0101944294935936,0.00916286400696092,9.125637796947242,0.7229677213471146,0.6894239952277289,5.964860797480113,
5530112,4067.01,CANDIDATE,2.822237268378921,0.1651421358807405,0.1137152421331744,0.09201566751537543,0.001165210429557983,0.0017183532216855206,190.3384275204775,15.843473972992316,15.705432579158796,154.4093186517193,AO
6226908,4068.01,CONFIRMED,3.2431381604745506,0.4249025060564054,0.5099764741408638,0.13764409312344333,0.0023374588640645106,0.0031138117118428487,34.971175059737824,3.937674390758193,4.787670921890552,27.357227107140414,
5906694,4069.01,CANDIDATE,1.4509964220248754,0.07946478202380458,0.05922487931875805,0.09708038011949334,0.0013626035173650232,0.0013826539904015706,21.214041864084702,1.671562023112478,1.5135459081448688,17.273457844651706,
6755944,4072.01,CONFIRMED,1.161238770134217,0.0439599390263313,0.2368473472972969,0.016062625037538632,0.000277947547075256,0.00031882709106591164,6882.496305337905,506.7069746442722,533.7213682164779,4871.87812670217,Old
9455677,4076.01,CONFIRMED,1.8910454007726898,0.10087922328333428,0.11301759213196813,0.4571136708658767,0.004801471771468993,0.005973800706735486,2.373430168511999,0.21337587843661796,0.1877138223615565,2.103321768225839,AO
3937814,4084.01,CONFIRMED,2.323420550690736,0.1596073679206527,0.08605830422557577,0.6811669036647742,0.00968551410980969,0.012007877313749749,1.1401791285748282,0.09804612486381094,0.09479831920320364,0.9047742868855971,HZ
3937814,4084.02,CANDIDATE,1.755515239234592,0.3838176915628741,0.08188905698898655,0.09236213371397968,0.0013132969976255649,0.0016281955600918464,62.014357585596215,5.332729807031954,5.1560816083466525,49.21068519409746,
3937814,4084.03,CANDIDATE,1.3428191381697685,0.4572011086437698,0.17661707585598874,0.0771843401991697,0.0010974840203888355,0.0013606355533972454,88.80180055708709,7.636231818267922,7.383279459229485,70.46751142833479,
6106282,4087.01,CONFIRMED,1.799222775939574,0.10466830185438658,0.08423532713490893,0.3624028884985255,0.0030485867354672624,0.0031029707476461963,0.8155718263932131,0.0693271980655143,0.06542076681542171,0.6536292309511453,HZ
3103227,4091.01,CONFIRMED,2.96887901107534,0.18837259678070234,0.1335453680123199,0.7289471681210942,0.016361181651641767,0.01673936490698806,2.5661883335855085,0.2694295950340809,0.2509883321916209,1.6774844465519156,
4850961,4092.01,CONFIRMED,2.6757758029281944,0.4025164575577369,0.29779833925695665,0.17215440046812194,0.00239332261177898,0.002772701204692648,65.42663893711406,7.3489646312701,7.0377417317306685,54.434949505403196,Old
5688683,4097.01,CANDIDATE,1.1398343509000115,0.4268232047018897,0.12018681600332172,0.03465879498239032,0.00041550413360990246,0.0003874740114656047,125.56088779271951,7.306576347595202,6.4266476425391375,103.91466805769399,AO
5688683,4097.02,CANDIDATE,0.6352301026733109,0.04645131059313108,0.052582081062903005,0.04729918538159925,0.0005670424543244674,0.000528789483826701,67.41770645168032,3.9231374740147418,3.4506752644735603,55.79515014821065,AO
8951205,4099.01,CANDIDATE,1.3951174682867753,0.05243540927840936,0.10456044850547823,0.053239966331300737,0.000810885600251494,0.0011334503843191074,150.5106141320661,13.859722359842873,14.81930934757128,124.92889423625837,
3747817,4103.01,CONFIRMED,2.9528260966019864,0.16509511879132271,0.11506610776505988,0.6012346707113498,0.011684285995733344,0.007971816189644548,1.894047591975856,0.16665988919372232,0.14455230777413328,0.9131890791330766,
3747817,4103.02,CANDIDATE,1.3478104902063095,0.22035693543731366,0.07048780678752775,0.1088716749123574,0.0021157928911812174,0.0014435384347187578,57.76291636635282,5.0826397707681,4.408423175437856,27.849598198112783,
7758018,4105.01,CANDIDATE,4.530912422974912,0.3025848656806205,0.4088608231150685,1.0332126836472073,0.026247152688098237,0.02755199758902002,2.180444864466445,0.3069415525556556,0.2853185594079606,1.102746848401607,
7907808,4109.01,CANDIDATE,0.6513593534999104,0.02929302376756463,0.040282136054323785,0.013572113690385927,0.00024044219957985712,0.00020350806520754661,1630.6200995928225,133.18887388571036,120.40064245227084,1185.4525777160445,
3955817,4117.01,CONFIRMED,1.0397914395230872,0.05956535760164471,0.05760885424730456,0.047746389734014016,0.0007660229772059363,0.000959683808285707,191.59666506021725,20.693350653391782,16.823092372268647,155.44670436274075,
9700449,4120.01,CANDIDATE,2.330404516674813,0.13504513850695682,0.18426650260170754,0.4635466318864508,0.010571490285344187,0.011594835339831432,8.749251627797708,1.0458866292108655,0.9860690571924162,4.970848996273058,AO
6349881,4121.01,CONFIRMED,2.5202528629264545,0.6603948885087989,0.1928865853247755,0.5992949606318989,0.011374098016599572,0.008994228342810384,1.079357849460041,0.12176810552434568,0.10791572789815997,0.7091556535950575,HZAO
6140059,4123.01,CANDIDATE,3.2864230513895016,0.14877364564330856,0.5984776980142907,0.2836069319647435,0.003702703058186792,0.00929863480522465,84.82884888258312,7.909174701733727,9.168225788155985,45.27640707185643,
9272070,4126.01,CONFIRMED,2.2464188545616754,0.1643057689599435,0.16804063552853266,0.08234113731326008,0.002245864344677074,0.002245367066967505,384.38831281646543,57.556851750791566,51.90025163662013,186.66465113064166,
5088400,4127.01,CONFIRMED,1.6715242476402192,0.12799800149142398,0.1254765858531112,0.0812420217414765,0.0012606072244593927,0.001462268194579782,91.40069404427106,9.047484916022936,8.432383115259103,71.76749525037428,
11970988,4129.01,CANDIDATE,0.5908503665981711,0.04061135093793065,0.02992321004096898,0.032251001697170496,0.0004096619098289867,0.0005577013087899571,340.1310438633161,22.98200365090089,22.549943708352753,284.5773824143418,
7256914,4136.01,CANDIDATE,1.7047900819959334,0.3065539557530954,0.3277046289257253,0.037376567142718434,0.0014296817028942998,0.0006849780386528901,2498.167962048752,277.34758325084755,206.6901977475289,962.856368398654,AO
7256914,4136.02,CANDIDATE,1.7534341342097006,0.05753011409037637,0.2896600670129023,0.052579337261724035,0.002011199064892705,0.0009635901584823062,1262.380394325179,140.14996502633107,104.44520090066952,486.55295419799404,AO
9956082,4139.01,CONFIRMED,1.3896544933352086,0.08555840761983258,0.08698615380318826,0.048418366262051205,0.0007473660286597736,0.0009005247454396858,630.1146239713659,82.73256870103901,84.55565414006195,498.6870148282157,AO
3112129,4144.01,CANDIDATE,1.0232763746767917,0.05204087047339502,0.03736265631110331,0.012245860270535376,0.00010180153768924489,0.00012143754656894033,8789.549084453556,708.4145421664552,664.0994132221857,7873.645816871362,Young
3103212,4145.01,CANDIDATE,1.8182215021809172,0.5080288538950382,0.13797816170241609,0.045812381805419945,0.0013858531208269615,0.0005759247791217822,1535.5866401079863,172.20846858861333,137.74914268890274,563.1856511731958,AO
10000941,4146.01,CONFIRMED,0.7185736207289498,0.0303631865436416,0.042805944954296835,0.042151915386257545,0.0004758837877252413,0.0006587789054535519,167.54048932221025,11.393493913170063,11.041083026398532,145.44989556934726,
10000941,4146.02,CANDIDATE,0.5079111474429703,0.033674568390350434,0.04408746496197153,0.03431122774351048,0.00038736454857959523,0.0005362392983537187,252.8610226797633,17.195667430488395,16.663790167946082,219.520722967438,
11465651,4150.01,CANDIDATE,2.384430398089426,0.4925547902918091,0.1894087371496502,0.20910764549651428,0.0035058731140053434,0.004141404686591007,63.92752974684425,6.1415123917410135,6.8210406706616125,44.43729783715748,
7199060,4152.01,CANDIDATE,4.168345057052962,0.1298163779937001,1.0336205503141422,0.34730596116635915,0.0048647206208084545,0.004436602676114424,32.486980954161595,2.9926481349485057,2.6499121978037783,23.518337964971767,Old
5881120,4156.01,CANDIDATE,1.79997498254691,0.10848123603110532,0.5511840948126697,0.060769798732651426,0.0008413160232369342,0.0012222162332089894,808.9781638188933,70.87695020866647,59.63191815065986,463.1665690901782,AO
4548098,4157.01,CANDIDATE,0.8420248825116075,0.08687145692864276,0.04896033437760165,0.05083423459876107,0.0006837789786683607,0.0009006713189865904,849.1463557491139,74.75448180068902,72.47978094183861,664.7382606299258,Old
4548098,4157.02,CANDIDATE,0.907043009759882,0.10747464826284953,0.06164570875662199,0.06252967306962494,0.0008416597503119905,0.001108316862230595,561.2066541637594,49.40884284769761,47.9055744964646,439.3300785159107,
6607644,4159.01,CONFIRMED,0.7806526060817143,0.02068988044258389,0.07060077774578559,0.018509525148908846,0.00034273200514712654,0.0003882907740172023,1610.1955186185862,140.93191684935346,136.88818761799806,1172.1669622825684,AO
7610663,4160.01,CONFIRMED,0.8909161895499601,0.05339995204673557,0.042397157862417455,0.040857521000625306,0.0007509295203893541,0.0008664410675279245,491.962848273352,35.77868181766696,36.18188191300064,344.13419454676693,
4078311,4166.01,CANDIDATE,2.5694017523718937,0.1707533362531519,0.15579706201676538,0.08598369039988124,0.001970429590417376,0.0014711799214065188,111.49994312279571,13.274171140968905,11.401721772038751,51.41742434670198,AO
7838675,4169.01,CONFIRMED,0.9358873006404712,0.05576148266962851,0.05392832411762809,0.019397535347773408,0.00035111735912324207,0.00044093311101935,2371.815576754764,218.2122305005212,215.5903189813258,1784.696146095915,
5197233,4178.01,CANDIDATE,1.9555314675520536,1.2159240097488275,1.900463395983885,0.0769222275085756,0.001190139033950917,0.001471114812260879,428.18688075468987,46.44444886753283,37.57561329677493,324.18636666690605,AO
7257966,4185.01,CANDIDATE,3.5006157015917725,1.4766073484640378,0.9378964696454646,0.03905177730201847,0.0007638690072082457,0.0008804154479733814,350.98825130337167,41.40819032609435,38.380111296859546,259.4596533677934,
6879171,4188.01,CANDIDATE,0.8891908290229242,0.04496898105782708,0.0405151436079206,0.0714907381246503,0.0015674242567706644,0.0016030127831981244,205.9392186975244,16.469739127925273,15.527029900574632,124.05569393802108,
9897364,4189.01,CONFIRMED,6.3777489768891655,0.8767718852351388,1.027848067695637,0.3352670824650135,0.0060048465021967905,0.007774728865730409,27.503751710804067,3.796587180770234,3.2008352791730217,16.51276781433325,
9828127,4192.01,CONFIRMED,1.5637076275845794,0.08631593433505573,0.07275547567296455,0.13093459272887387,0.0028497048651928165,0.0028651366588502967,39.00390081168956,3.5338437845940334,3.3465547819995543,24.858059993724908,
9828127,4192.02,CANDIDATE,1.1870669150209137,0.0815795494875668,0.1100693680253748,0.1918742926560409,0.004176018618469471,0.004198632683996042,18.162819337257364,1.6455936479530653,1.5583793961365389,11.575571759361491,
5644412,4194.01,CONFIRMED,1.269401975155541,0.38454660205085184,0.11981733580107412,0.02364917042719065,0.00035260064127631016,0.00042791370123744087,497.08733945543617,46.826162888093386,43.30353777743129,417.56777023864004,AO
9072639,4198.01,CANDIDATE,0.9153666371876832,0.04376808641919038,0.05395175687047308,0.02270445318353762,0.0004277342513514816,0.0004216064050903963,8882.600445258353,772.40599314442,712.3234553415018,3384.371587962291,
5340878,4199.01,CONFIRMED,0.7261080417186104,0.032770543930418894,0.04380205205407478,0.011999555404417135,0.000136650031389993,0.00019364253099434544,2663.421988140025,202.22601748131962,187.30502078194718,2315.1497824457083,
5084171,4202.01,CONFIRMED,2.536113747832082,0.16989096416159674,0.1305251343101022,0.5509291272692325,0.009330041988461449,0.011243064074751064,2.655248645445456,0.31848435553675397,0.2914094453085729,2.160089427116204,
10593535,4204.01,CONFIRMED,1.2628975641577855,0.0740407230146675,0.05974627775367994,0.1560986457735928,0.002731176412751524,0.0031052047291784714,74.59957167593784,6.085240900660197,6.0974988386096385,52.11900714084912,
3450040,4205.01,CANDIDATE,0.97127572094306,0.05742608077681706,0.04008728992574614,0.021838850158211638,0.00028446518189274855,0.0003800276868760943,2519.359813735943,217.3011170215131,205.85824575940788,2061.8579315302413,AO
9456281,4207.01,CANDIDATE,0.93763801167781,0.09631135248031808,0.06568864910343407,0.013327040629570356,0.0001318931850924089,9.683545962672476e-05,660.5897713253322,40.44315231096981,37.508851843152044,535.5372775220795,
1724719,4212.01,CONFIRMED,1.6137251238963966,0.04538316655652005,0.2646658544412474,0.06772405070054219,0.0008456122555714866,0.0010504267559598335,502.73051835225783,39.34293804254333,41.8976441316495,381.1356754396687,
1724719,4212.02,CANDIDATE,0.9792608670569121,0.3453627716707807,0.028152664851082414,0.09811116973052307,0.0012250303786716051,0.0015217431073770338,239.54339203478497,18.746307664688302,19.963585970806328,181.60531176727815,
9366617,4215.01,CONFIRMED,2.030933328573532,0.1253163504205313,0.10134062287095684,0.17933850898678907,0.005122757562169135,0.004140044616857037,89.99758487320652,9.842252309919376,8.537500184695695,33.05264188110424,
9183378,4222.01,CONFIRMED,1.3061730907451192,0.08626007654215262,0.07373619512891401,0.0461661875194196,0.0007572023721102687,0.0009488523557028108,887.3711976955334,74.48321118955634,75.00660517754784,660.7729573352078,
9491832,4226.01,CANDIDATE,2.107101358454211,0.4601709395159857,0.16417183644851302,0.29738888074759656,0.0035873682656877843,0.004046154056472795,49.812315971620166,4.548967943622712,4.153309470680032,27.316157738405895,AO
9872831,4230.01,CONFIRMED,1.3241563768891136,0.08744188240882639,0.058585286319155085,0.060790194228221676,0.0016348178662753574,0.0013133486206226214,683.9705550415065,63.531042305578566,55.96439200099896,287.5696184081676,
11509504,4232.01,CONFIRMED,1.3425216359542431,0.09504874121768336,0.08974574376217084,0.03704656773774336,0.0009521464496048123,0.0009331157677546141,1053.9063088203086,134.1007884945034,121.06752787172668,506.12223197262915,
11611275,4234.01,CONFIRMED,1.4769273819727888,0.0839220210308621,0.1196697832560168,0.0721211055008396,0.0017307653418280225,0.0018073877981498,275.53663429753607,34.54201425608339,32.89576040195132,169.7461533643039,
10794974,4235.01,CANDIDATE,3.669932891249998,0.7744675543042432,1.4523301594366134,0.34589700263665946,0.004981180662996669,0.006233854146611632,24.323789552656844,1.7668298424343318,2.1673905573262617,16.04063467450838,
9285568,4241.01,CONFIRMED,1.3460991246016665,0.07847650134065542,0.08803691820694431,0.03656922160336789,0.0006154383983133746,0.0007820783467188697,784.4104068626615,96.24371819720345,85.33788893716913,619.2520316152367,
9514372,4242.01,CANDIDATE,1.6643174136360888,0.10391813417738888,0.09172240955485746,0.5286935041514634,0.005563334553931247,0.0073997943430583685,2.6104370487079067,0.19817996549166755,0.18628501656607133,2.2831124797856543,
12737015,4245.01,CANDIDATE,2.392736357998956,0.501255287263802,0.222364976619053,0.18890806927472253,0.00265063232123261,0.0034594363796055998,164.3131386665855,14.875920058294945,14.12287085614492,85.404183264009,
5177859,4246.01,CONFIRMED,0.9046027384674608,0.046976045573421284,0.0619631139539652,0.07177868991230282,0.0005757123106852915,0.0007236866875282638,173.35254246554848,11.257354906560142,10.958928506681481,150.42123099715064,Young
5177859,4246.02,CANDIDATE,0.8527068388467414,0.05064684350466545,0.06841070994191432,0.08345328375386163,0.000669350353133513,0.000841392304753357,128.24321887037877,8.327996950308808,8.107226252966727,111.27903043794771,Young
8482059,4247.01,CANDIDATE,2.839384262841853,0.32803985239496425,0.16810005895087474,0.9527420006720979,0.024254636871660105,0.02310943129274577,1.243516971090904,0.145846100311186,0.13255490806075435,0.6181695951874302,HZ
8741470,4251.01,CANDIDATE,1.2370092182542314,0.11275111516676604,0.4957489890009921,0.06470870466285285,0.0011610697912787249,0.001353171100853578,164.910374618682,12.083867695215394,12.094623117763033,121.44767626484759,
9202434,4253.01,CANDIDATE,141.32457935385818,5.726346203334511,104.7274402654404,0.6412447725638051,0.011766495758386113,0.014219748130698531,6.408972420852468,0.6993533021878012,0.5376484323132655,4.132676400961249,
10407482,4255.01,CONFIRMED,1.0093498819451967,0.027185428796821544,0.13908615482263526,0.06004786302169138,0.0008651697862629026,0.0009587317515444787,62.01289370566785,5.054626053963012,4.735172111601772,50.83652202400933,
7901016,4257.01,CANDIDATE,3.0357814023281335,0.1328613037820262,0.13908844045712307,0.25666052971456066,0.0037835546709980494,0.004852219190485706,83.98477522424027,7.1560614745162345,7.075295640055021,37.593010412511234,
5785279,4259.01,CANDIDATE,0.7767706872275969,0.048300125824700564,0.0531705360721628,0.01731619418009658,0.0002449308895963956,0.00034913014604245587,1572.6071444273534,130.50153245030913,136.77097347163405,1335.017707767756,
7429287,4260.04,CANDIDATE,1.3006598143938175,0.1480171854408233,0.15820147100308682,0.36328200299388574,0.007605695871176455,0.006638632530397325,17.17726581051957,1.4066812686735566,1.2008089331281755,4.75256827034897,
10526887,4261.01,CONFIRMED,1.0875201388128235,0.06366766862698171,0.06734834212902169,0.024291551910114468,0.00052949860847368,0.0005797598860668929,1210.783041338293,136.93540153584584,128.1531639854586,826.7486415333284,
12509829,4264.01,CANDIDATE,1.6625771297766485,0.08446842534702594,0.12745404639864005,0.017364137834830647,0.0003699749989986573,0.00040569421897779375,2056.4415877501674,295.85697956687517,265.0259743285221,1453.1526440599691,
7450747,4267.01,CANDIDATE,1.9559641737721487,0.16315670954902636,0.19472971831033603,0.03703176710117264,0.0008901823156646451,0.0010998842920858726,3765.8566955241554,646.9200219516738,583.3748129959356,1841.5155529887631,AO
8890924,4269.01,CANDIDATE,4.171143866209278,0.9378143361275688,0.3477232925726439,0.18298929647317108,0.008825326591438715,0.010083859803085243,149.66049004836995,17.921683105789093,19.152495817089036,40.23691243080672,
8890924,4269.02,CANDIDATE,1.7456773048382508,0.13779200138426834,0.1186236592109706,0.055403066915777885,0.0026720152205943746,0.0030530571606369296,1632.6418513298395,195.5071166245617,208.93401559358227,438.94328544291983,
6223324,4274.01,CANDIDATE,1.4923156007098757,0.12232532553243385,0.10077851112270267,0.032653787819300804,0.0006265640570708552,0.0006868921288613877,2168.441813324236,303.5829872291231,295.30625967803866,1488.5883563060834,AO
6026924,4276.01,CONFIRMED,2.6002677955709186,0.08463306575247022,0.17379034185593076,0.3375222993886735,0.005152939085627623,0.005409735939214608,78.83459293146007,7.029743994029487,6.597559205211897,55.12450133841745,
4548011,4288.01,CONFIRMED,0.8108057554154336,0.04514683236571089,0.04068903383122,0.06993677484275736,0.0012972538655765292,0.0015496326197555945,451.4702791771912,37.53304913156404,37.90084398769922,266.490178137753,AO
4548011,4288.02,CANDIDATE,0.8133385922111084,0.05304175042613096,0.04295938220369272,0.08943693495060542,0.0016589614179668467,0.001981709814862325,276.0619507076618,22.95045159138799,23.17534826755199,162.95158688013393,AO
4548011,4288.04,CANDIDATE,0.8298765265828676,0.03892341318216029,0.0657977776257341,0.1190213326076065,0.0022077211593634558,0.0026372298614720387,155.88012669958573,12.959117860518631,13.086107189397328,92.01164428368597,AO
5868793,4290.01,CONFIRMED,0.8543773800400469,0.06660346927814131,0.052899065428054295,0.03172347999652895,0.00028825986654715697,0.0003044257414993895,4.608899642168377,0.4895326498603455,0.4416873249835057,3.6018944370843653,
10063208,4292.01,CONFIRMED,0.6840741148807798,0.042272875941227084,0.03614382332475334,0.08514672244249119,0.0021265263449520067,0.001970078649473248,136.70862658492382,11.267427718863544,10.35327501734108,80.11526704582361,AO
7596240,4295.01,CONFIRMED,1.6376351630472552,0.09969534024321647,0.10049274216684806,0.11303462516250108,0.0026086985614348288,0.002797388076080877,137.95691300283664,14.23137805413922,13.417071370682446,77.9262632251463,
7661893,4296.01,CANDIDATE,0.6491432540868022,0.04296382385583282,0.03988654127955175,0.034029807401342066,0.000826265259989847,0.0007446061410434395,819.0433682962813,69.21330860667652,62.935129679333926,459.70455136677117,
2852941,4298.01,CANDIDATE,0.9748465417403626,0.053306573216854704,0.05355377999758757,0.04380539445938179,0.0006209910866635479,0.0005931538084000137,1902.5801824283606,160.04628387865534,135.77967824068597,1380.4991506877932,
8507475,4300.01,CONFIRMED,1.3564108247092783,0.11406955312950315,0.08573672954375973,0.04197955408111632,0.0006944939574144937,0.0008110339535063897,204.8966593230674,25.798828420661998,22.22983379132045,178.45822582737955,
8773015,4301.01,CONFIRMED,1.076278508711448,0.21463317627354056,0.07802287385051149,0.1197742683304209,0.0029212973909688955,0.0027420114374718963,102.07514561478122,8.595353941649787,7.976988602240753,49.128273383065455,
8773015,4301.02,CANDIDATE,0.7156842462185662,0.02409140237111384,0.07564593656299241,0.06555867919711272,0.0015989778217888133,0.0015008453058365724,340.71140437018744,28.689992023445694,26.625982005527746,163.98274935404908,
6290935,4302.01,CANDIDATE,1.086017993951328,0.07846587729206153,0.05803006943723023,0.06369328260809484,0.001395992095353225,0.001535045107791522,657.5419177916998,63.55081758823718,52.86294497379809,352.48019418919546,AO
12734396,4303.01,CANDIDATE,2.550876462227873,0.1914969984576867,0.14579105254621924,0.6489726784605168,0.012407119984874862,0.013788007422779313,1.5902317575634033,0.1733625301842898,0.161024622912027,1.1553351900929132,
11612280,4304.01,CONFIRMED,1.2309669122344657,0.05115000830608277,0.10268728032562148,0.09061239276042088,0.0018414684278535078,0.002125202393109744,257.28799850163983,22.597905050635074,22.110605614454325,145.2999103387706,
3558849,4307.01,CANDIDATE,3.3656465648740173,1.005269933122116,0.35874970242460896,0.6306832432762601,0.009038298432666698,0.01016704365700176,7.463827606000912,0.6679556133302784,0.7429794974183591,4.546121700167543,
10722485,4312.01,CONFIRMED,1.1379133305078502,0.09907632070415373,0.04929532083315418,0.07764634076937198,0.002160521370770929,0.0018046490237955376,363.29214734966047,35.512466126008746,31.695666118848482,161.46035165092525,
9286088,4318.01,CANDIDATE,1.5174872482762525,0.274149232625584,0.2119660869469238,0.12735898775102894,0.0014134631092878845,0.0017507756039864633,165.6842679933684,13.197805243571567,13.41177794079262,132.31285409905627,Young
5095082,4320.01,CANDIDATE,1.9378015703037497,0.1337536001575619,0.11631970416474295,0.15456075840573774,0.002505662190108337,0.002814529868567703,143.76425624346874,12.982375666367366,12.330963085396114,53.0318074621558,
7749002,4325.01,CANDIDATE,0.9405687392426132,0.057416905360841965,0.05867126170500073,0.013402749895095965,0.000201099467362194,0.00023252533590583692,3214.0103115721636,334.8204647712398,322.76969816013155,2765.345043993653,
5371777,4327.01,CONFIRMED,1.2418395822853594,0.3281280008471648,0.13347515161135792,0.02074423755658973,0.00034968542506025866,0.0003970330595885398,5233.95318224918,647.6408813713223,604.4760585313154,3658.282016414736,
12456063,4329.01,CANDIDATE,1.5507981904749304,0.05441176880997901,0.3218192339473795,0.15091266589934768,0.0023469199299585328,0.002327333318276716,254.65046888698276,20.193710446485355,19.70191149683395,139.54643639343283,AO
2576962,4333.01,CANDIDATE,2.7660912519684917,0.18905410553335264,0.19889158888621672,0.9468718480514512,0.015995474970857418,0.02001253434241557,2.353131001159059,0.2196126757683024,0.20886859459577167,1.4928562294136936,
10140274,4334.01,CANDIDATE,0.9984099347935408,0.05624301992484102,0.07242297034897516,0.031471162763808964,0.00046339318582274856,0.000476323294928132,199.8955263820941,18.518605883524547,17.51697570311561,165.67821009916622,AO
10730070,4335.01,CONFIRMED,0.9363535973550297,0.058020898797961136,0.04845568622174876,0.0759996516191763,0.0013282687071226962,0.0017482387237999662,189.25736654949657,15.465329350314304,15.388582745668588,141.7311189676596,
8573193,4337.01,CONFIRMED,1.5584633711554596,0.07809194890157976,0.13871583196735496,0.08449070885263567,0.0016128428004270731,0.0021320825384078626,407.0983013310967,41.37679076919945,46.55186839934908,241.35942524371967,
6792908,4341.01,CANDIDATE,1.9284570164607329,0.06804843814194614,0.16006452004222646,0.10722720263244744,0.0017564129894388776,0.001673068407233968,553.9823091901496,49.83317550674869,45.85176367657297,311.71389115510493,
9509343,4346.01,CANDIDATE,1.351672050879215,0.0982712223573331,0.09831417379230764,0.06461291106678113,0.0012854704062621658,0.0009482250203488176,192.9451244767659,17.08545907136446,15.047718060835779,87.06626089700214,
3244792,4347.01,CONFIRMED,1.850051943610824,0.12755716557652552,0.1211259622225136,0.04453123193579783,0.0007796409364543857,0.0009447482786783056,1678.9433111770568,222.29223841389458,206.81957542105187,1049.3012636096335,
5436161,4351.01,CANDIDATE,42.026220753794824,44.17657034227441,27.24431386817729,0.013899791223359251,0.0001830038130183731,0.00013217152749885736,3958.2032731386153,313.4427590937687,281.1934741490232,1662.8967971995191,
8459663,4356.01,CONFIRMED,2.6411216097026218,0.16644941590131304,0.12689879414573413,0.5438728245945539,0.008031577278467605,0.007636273358772487,0.6344323634434214,0.06324046818024193,0.05824607261013104,0.5168122073687658,HZ
7191646,4358.01,CANDIDATE,2.8771904206340038,1.8098222728704312,0.2636148105549141,0.43310288043954587,0.011067156007061416,0.010507327138175504,6.514670713602924,0.9286934267915852,0.8365261456847168,3.028198295529404,
10669994,4360.01,CONFIRMED,0.973514044072908,0.0477717834904922,0.07199500075638468,0.03787548535053063,0.0005982809330891711,0.0007452527924432703,678.937333584279,61.28471349008976,61.07949021253414,529.3102645621002,
7801070,4361.01,CANDIDATE,4.0662438036210755,0.1571203823760564,0.5041263657997217,0.3364077158475776,0.0066352308787775505,0.004832106590652271,9.115191925311477,0.8618533682201354,0.769374871468495,3.4378739356304338,
9776794,4363.01,CANDIDATE,6.814583779018083,6670.240916007975,110.76069932515804,0.1266608038900971,0.0015368739548792243,0.0014311793291441493,26.237781773562464,4.837029881589219,3.924434486161632,14.8380977022948,AO
7427764,4364.01,CONFIRMED,1.1538723365652979,0.08102163004024654,0.0971934092001503,0.05062959273441808,0.0009075940267106123,0.0010883673182347736,170.96171023280772,16.626784194854096,15.933267336919574,131.19832337607102,
10647452,4366.01,CANDIDATE,1.1066033539778128,0.08734333140385672,0.0560534930512232,0.015423378683156503,0.00026579159779941216,0.00033760052037489613,1958.827419885436,206.96053592073966,196.0545763619107,1570.8283646054367,AO
4773392,4367.01,CANDIDATE,3.580483794321077,0.4352807641097435,0.4687976636082644,0.6511520317114583,0.009222141758799979,0.00923068946851823,8.128637438576531,0.7536900269142924,0.8032328676170001,5.796426829935275,
11444514,4371.01,CONFIRMED,3.3787091321404144,0.2846802198360959,0.2873675469406112,0.3273931747417376,0.008509594779526859,0.007775148518578107,24.20079274025105,3.972779992710865,3.463848065480507,8.78723393095613,
9702006,4372.01,CANDIDATE,1.088603816167974,0.026187991407698584,0.13106170636678713,0.06002823933465011,0.0009322330530549148,0.0008981696492062053,64.85546318691726,5.265750326459161,5.078632746631332,51.07873396619852,
10991114,4374.01,CANDIDATE,0.9691021002995104,0.07812711604369979,0.04281337036610759,0.04547126395186826,0.0006261720318482589,0.0009110854850245783,331.541954823702,25.902715793367253,25.305409134386267,273.64955526241783,
4945764,4377.01,CANDIDATE,2.7734925575198783,0.13968767929779696,0.5171753622016836,0.18064955962229495,0.003071421527463133,0.002856203677865376,652.6476149756753,84.32595650796533,70.72780136676286,523.4703073098798,Desert
6937529,4382.01,CONFIRMED,1.0697898263846004,0.0710597301077962,0.05609450783511979,0.04232645173198903,0.0008124198238949371,0.001053745624276809,1385.0744461913625,102.83819732573704,123.45692092734892,820.8503654814764,
6937529,4382.02,CANDIDATE,0.950719437838275,0.08008796058736349,0.059168926993524426,0.05173512683617736,0.0009930113084265022,0.0012879809973418436,927.0983451700148,68.83465678600493,82.6357808495147,549.4354599947167,
9883606,4383.01,CONFIRMED,0.8043154842215511,0.04964183251438925,0.055725327786837336,0.05148259913146437,0.0007801893664056497,0.0009946429541195377,315.9142199463375,23.686540371308713,23.335392776659994,247.04884553370698,
9883606,4383.02,CANDIDATE,0.6629366948623231,0.06862022432943256,0.044732943733022015,0.0364243504823303,0.0005519902238166969,0.0007037178495899722,631.1120484391753,47.31936745064747,46.617868552739075,493.53746404892973,
5860968,4384.01,CONFIRMED,2.4097141033257987,0.18251642532450132,0.15207596453396302,0.4918982775847594,0.011778838542916607,0.012603900632236743,7.3902422267488825,0.7846655957980248,0.7421976217732628,3.9047831813860565,
3645438,4385.01,CANDIDATE,1.6108849742037337,0.09086820053049216,0.1225385023010066,0.07014044641442274,0.0012467877078877366,0.0013520919921470864,96.26214398550412,11.302144929876306,10.313276931319571,72.84993490145047,
3645438,4385.02,CONFIRMED,2.9791971754630397,0.20546402753188728,0.16464379908470486,0.9889241176328722,0.017578713065919536,0.01906341874744186,0.4842466718390328,0.056855436435750514,0.05188093655671062,0.3664715646166152,HZ
3645438,4385.03,CANDIDATE,1.461122653516304,0.23103890879780184,0.0936001778077824,0.12503129159834772,0.00222250593607132,0.002410219659501732,30.293897136378106,3.556808710791897,3.245609909014377,22.926026191861204,
8480582,4386.01,CANDIDATE,1.5644939381800884,0.4083075764733602,0.15123549788930402,0.12437807296018034,0.002108872304360561,0.002413872169340396,20.611031677822265,2.3903057202221145,2.162620572274982,17.629899394995434,
9588822,4388.02,CANDIDATE,3.9892429418695214,0.6122743407746962,0.14925489187943178,0.3768848689797248,0.0045244601734135545,0.008217514851330925,102.52136911673763,10.118668347867958,9.778398915767893,94.8540192998617,
8330207,4390.01,CANDIDATE,62.260797646722345,1689.4869895063152,125.92695043369007,0.02972741856925117,0.0022746169790957963,0.001329872102068926,6166.379554641722,5344.845389428437,2233.3990363298785,2608.3000018212083,
6359926,4391.01,CANDIDATE,2.7586667570981565,0.13054948705886713,0.24439361217208566,0.2680934539897496,0.007855330131539346,0.0063402790185762906,33.33505089044236,4.0310801035663255,3.5291575199540657,12.399796854072681,
8324518,4393.01,CANDIDATE,1.1926010912273302,0.08436298143606462,0.08271774022505399,0.027579865142048302,0.0004933113150928761,0.0005917619964890613,1556.1028422352856,176.26872807378362,175.47355419598478,1132.853143586613,
3103473,4395.01,CANDIDATE,1.227824845864954,0.05995305784907256,0.1042027173711221,0.0282202021865532,0.0005432908316288971,0.0005316918792100064,502.5648360903452,53.779845774173715,49.532134705236174,361.24272820680756,
8345384,4399.01,CANDIDATE,1.4569887124081833,0.25486853711654417,0.23548169538426125,0.22668977417605055,0.0033479933015857968,0.004499974388208993,11.02288591353236,0.7358057422791691,0.7559557805811766,8.886842843365777,AO
2831055,4400.01,CONFIRMED,0.8099755810347371,0.04801676924635225,0.04623037645672617,0.03362433867480793,0.0005969651962467263,0.0007803440764170625,1106.634249675494,87.10839747785539,88.36216853229912,818.6337568838263,
7703882,4403.01,CANDIDATE,1.5100018106226798,0.11534431802200447,0.1238732882362074,0.06389359683770607,0.0013153175892296949,0.0015244854798654823,269.1169506500002,41.35791254407656,34.96176019470395,197.02848914577035,
10745365,4405.01,CANDIDATE,1.4937412265517145,0.1071184132793418,0.21815946524375374,0.08556945310991339,0.0015378383565064842,0.0019260272181968086,180.3586970548694,17.25997164734001,16.560558892150468,133.42770848184458,AO
8396660,4407.01,CANDIDATE,0.6544960089931251,0.03056793622575785,0.08024658614913874,0.025470341261729656,0.00035811027198185297,0.00040567771110664857,5005.88670271111,427.21051811506345,387.043248925072,3527.3261612828032,AO
5308537,4409.01,CANDIDATE,0.9929892352520094,0.04846050428288152,0.060964247894537325,0.12121756956027605,0.002074353581975202,0.0023915083795397482,118.83208056505173,9.560524389503078,9.935894167465609,82.69672349374093,AO
6350882,4410.01,CANDIDATE,1.5911615604628084,0.13747141537631796,0.1230711585493377,0.057217351223596925,0.0013250214700749913,0.0014316601919965725,327.1507675932871,45.08326868903306,40.874821644161145,212.26618612044533,
5281113,4411.01,CONFIRMED,1.0444225165082583,0.0452499609627622,0.08136385268086438,0.09875187315135883,0.0020129735640061217,0.0021677496544267034,149.87801911659054,12.100919257586447,11.857674322264955,105.82324138069066,
2859893,4418.01,CANDIDATE,6.871078791282718,1.189425643572982,1.1301046154823862,0.9761527869284732,0.03087299049833657,0.028767197696076163,3.5316384105314675,1.0795888576272683,0.8638476824590785,1.2701632964622156,AO
7582691,4419.01,CANDIDATE,1.3355057368383259,0.038131642196014066,0.3610643738244213,0.0066115526460543885,5.002957055519349e-05,5.161917443400226e-05,1784.4696728939075,176.36026102766732,156.55753976901994,1436.463097758722,
9836563,4421.01,CANDIDATE,0.6673089252298592,0.04329045082422199,0.04243604075089432,0.05901755249123575,0.0009471887708464405,0.0010963964545547703,698.6603077466877,54.1648933671014,53.76309068281804,499.3450882485366,AO
9836563,4421.02,CANDIDATE,0.6783234562572331,0.029028751736995657,0.07009798499298289,0.07342497082869116,0.0011784174429209258,0.0013640498289297248,451.37852754128426,34.993930338305205,34.734340521137284,322.60835225566836,AO
7046035,4424.01,CONFIRMED,1.8073703540012145,0.19323998059605094,0.16962660899751048,0.03721840444406243,0.001023449263566735,0.0010746989880550506,3661.0548996013426,755.4599133891298,644.7056841585035,1799.207528984796,
8240790,4426.01,CANDIDATE,2.7874112256172525,0.1831042824465474,0.248162707329132,1.1137479903303509,0.017080159943647713,0.030173741415598188,3.7298287570812176,0.3130561721629561,0.3376176330537765,2.0332928292773174,
4172805,4427.01,CANDIDATE,1.7952304089422404,0.12318488411848348,0.09436180708739313,0.4474136058219607,0.0035216617271605624,0.0036188969574685076,0.31875766827424146,0.03342743196890974,0.03005262312070038,0.24806476869266034,HZAO
5126182,4428.01,CANDIDATE,1.5794087215352686,0.4232528641522402,0.12846362861323574,0.10770379070527876,0.002062929781854742,0.002541049912508202,85.91806045065252,8.79690773178882,8.27834387757959,63.310243451293694,
9642018,4430.01,CANDIDATE,1.6086063842781309,0.6104072579636459,0.2686422640478246,0.01162782507057455,0.00019923299239612305,0.00024732231702926223,3053.5691757418876,294.09314825191,275.3019772649915,2401.5467907185744,
9936080,4431.01,CANDIDATE,1.4327044792164971,0.07283633438282114,0.09931982118761372,0.15092270832429058,0.0048046131739477894,0.0028969435038237136,183.70447283207483,17.833628918570618,14.449245443548053,80.3413088086266,
8278685,4435.01,CANDIDATE,1.8903970717999103,0.07561222600138577,0.4254287776120877,0.10699215096545582,0.0016004839023097172,0.0019344392126426895,420.6006408695295,32.968694206334355,32.76277242056228,232.3060047156427,
8278685,4435.02,CANDIDATE,1.532793831325959,0.06978520790969726,0.13909783028800113,0.14910785932242082,0.0022304892283285514,0.002695900398230713,216.55723454891904,16.97479517871219,16.868770971738947,119.60881906010493,
8416523,4441.01,CONFIRMED,1.7155220044882489,0.2622051848907426,0.4549013777021319,0.008754004556607384,0.00013753682410330885,0.00015563174865774874,3693.604187391666,296.74996290608533,275.3275811882249,2944.2770305898416,
5780855,4443.01,CANDIDATE,1.287057923615566,0.22222063309788026,0.22100760074791986,0.06804836332220647,0.0010873322118241065,0.0010416217266548539,779.8750603791917,70.74674234416256,59.06622677910184,505.2292621329213,AO
11718389,4444.01,CANDIDATE,0.9835809060457832,0.0668528899596933,0.08111325025078613,0.05373522583717605,0.0002865257707094008,0.0004380061614256821,30.58211496759249,1.953934581081807,1.973534175988592,26.477490346438927,
10329196,4446.01,CONFIRMED,2.7429165627997305,0.7124224089123636,0.2688311120957707,0.3678712529106643,0.009570078169794606,0.009822972557257406,19.88523353265685,1.7133671466814926,1.6352240974702494,4.768897065671021,AO
10604592,4447.01,CANDIDATE,0.8935595759657247,0.15052426029648994,0.14075527354828676,0.0295258423570918,0.00044113452144783937,0.0004341658752365001,254.85128155215043,19.971593001131588,17.989983942254977,200.93252055483907,AO
7429240,4450.01,CONFIRMED,2.0609076212791906,0.13700960598055026,0.10383115352344813,0.6362141498619945,0.008359235188968353,0.010242420440427004,1.293101425276464,0.11358241629247312,0.10920130061882853,1.0763014495280228,HZ
10120548,4451.01,CANDIDATE,1.4289411231687923,0.4490081414526866,0.16864501968221693,0.07669546917154271,0.001325984602696536,0.0012385245120749928,49.945848983310434,5.420308100989196,4.857625487670325,37.47481552323066,
4474462,4452.01,CANDIDATE,1.5558006839911611,0.050605080240086635,0.12971626232107006,0.10799867995531584,0.003113549560332173,0.00249664010676911,212.94730897899447,20.504495890577946,18.447537004761546,88.78276298899087,AO
3557560,4456.01,CANDIDATE,2.5477693548575,0.6798854125596466,0.33962428172821857,0.08077543568363371,0.0016658896843354887,0.0023414031245753194,498.3874353029464,72.31735647492303,71.81022945554905,241.4527268998303,
9775385,4462.01,CANDIDATE,1.8632351657019959,0.1861996491355722,0.2279342087333945,0.28854907277041925,0.003865575504259718,0.004359036271104513,84.30426253113478,7.5649396669185975,6.664111846509293,71.05055701309922,Young
11357664,4464.01,CANDIDATE,1.212509335976533,0.2483045841241373,0.061269647909627085,0.04510648877316498,0.000423214929676436,0.00033062828517031983,57.28900774478444,3.3983182527991644,3.062281982152258,46.50364863551117,
7272132,4466.01,CANDIDATE,2.707553436851452,0.7336958240177724,0.2870498871284452,0.5748588050172583,0.01343945199424256,0.01418576404324975,4.82583274104578,0.5613759754183407,0.5256568978562635,2.9164833056829806,AO
5352640,4467.01,CANDIDATE,1.6361971121995316,0.106764781217101,0.14012660914838304,0.0379596856693028,0.0006602159201885813,0.0004970936096007464,411.47325580263856,58.098474479432326,50.68421582868393,211.05106052292655,AO
7133294,4473.01,CONFIRMED,1.876163596950784,0.6008970104256928,0.11972905678651527,0.1224386327163548,0.0038047641476251608,0.0027692444965083107,366.29635251569016,42.95646273835772,36.43768797115024,163.59178176724083,AO
6276791,4477.01,CANDIDATE,1.5340900339124417,0.10150233300429294,0.12458639683963407,0.057853609733131216,0.0014629873019176155,0.001345252637408518,303.2626354643816,36.93750831643256,33.244494444833215,147.47954775028694,AO
6276791,4477.02,CANDIDATE,2.032497471162228,0.1610345672542792,0.12722254143835932,0.08431958626924349,0.002132252120625448,0.001960658015786608,142.76537624804547,17.388878949181233,15.650337978981224,69.42818092713642,AO
8636600,4478.01,CANDIDATE,1.1159853464748055,0.1035259280094047,0.0558051732322002,0.06226572148461799,0.0009590606605254804,0.0012420139873037972,86.84812893070792,7.047915557478764,6.837587885913173,70.45385435781121,
7778427,4482.01,CANDIDATE,0.7358549339422671,0.03890636875338789,0.057195369421613976,0.06423427153889412,0.0005908281085058247,0.0008204535136588941,582.4776364067159,40.852663380555846,42.145846928083735,494.6606442644906,Young
9898017,4484.01,CANDIDATE,1.1331950626439409,0.0801388388848515,0.08014565528354613,0.035285946857921635,0.000734041836129007,0.0007703593074392821,1536.8248793817581,172.42731439741868,164.10984649779994,982.5864597365296,
8098212,4487.01,CANDIDATE,0.7051911821550092,0.07354315793862387,0.08978798966225159,0.041762062751350686,0.0006195428336509665,0.000821528513446954,204.56895803364984,15.371055663109546,15.089531355141444,166.0311805876204,
4556468,4491.01,CONFIRMED,2.5463506968859844,0.16666728947608195,0.24353949729800106,0.4953075872175048,0.008949086177255886,0.012775476871150477,12.18206810512482,1.7823905015597965,1.5415086365474675,6.886819460217736,
5552562,4495.01,CANDIDATE,1.8103458257960123,0.14691406582220926,0.12386281255280053,0.06701309537195363,0.0016372589227672376,0.0019615716358683953,472.7724088019882,77.99102971549428,102.15871828657356,302.18773574539483,AO
6186182,4496.01,CANDIDATE,2.233797307066602,0.17557002376914113,0.17458484239168426,0.3934025760243562,0.009700450867785764,0.008629737767622237,4.230400033131885,0.515539122596692,0.4786983424491761,2.5473216838113792,
12645057,4497.01,CANDIDATE,2.1570848687587247,0.18962270627747307,0.15450383895106054,0.07288486626986486,0.002442548815038819,0.0018617398416518906,496.0694295278055,71.69253772225595,62.4107872600068,213.0887056903952,
4844367,4498.01,CANDIDATE,21.860085715550078,672.8511381422583,1.3798758490405267,0.12730867599836745,0.0021418315425242008,0.002539470349562139,51.26510619268269,4.8574636175455215,4.624080555689655,40.043173612744276,
10937749,4499.01,CANDIDATE,1.2154206116793362,0.06704198243980254,0.09255044632303704,0.059338723842072436,0.0009237106707885197,0.0012623034443817905,339.2195925870925,31.214848489855505,30.704864841831245,265.58163883107005,
9100953,4500.01,CONFIRMED,1.2299465000678949,0.08838269681333671,0.07507914406930015,0.07517391727944578,0.0011825530962445204,0.0012973518394394682,53.74089704372202,5.6328643451750375,5.157607501964751,43.92569774034474,
9100953,4500.02,CANDIDATE,1.8852993631563064,0.4014327914015519,0.15589551590262024,0.2247540929587462,0.0035355833912590596,0.003878807316560134,6.012070382642674,0.6301565254371079,0.5769888683408825,4.914030113914724,
9100953,4500.03,CANDIDATE,1.5309653097514129,0.5025622904981835,0.1907360003686797,0.10687489188349517,0.001681237919134387,0.0018444474894830835,26.588136399072752,2.7868415750609703,2.5517097777069826,21.732098033171205,
10907132,4503.01,CANDIDATE,1.6662237425023008,0.12931599114305675,0.1347900844502791,0.06344371944166376,0.0014114992874161582,0.0015596674256854648,258.536966725338,36.012802891726615,32.581943534336645,173.99763941739766,
6520753,4504.01,CANDIDATE,1.574104624604267,0.13689635982260706,0.1343046594644349,0.04761157411789775,0.001066470853276454,0.0008856176774144453,235.86950425453875,28.73152951892385,25.367156815728823,145.9538781319126,
6520753,4504.02,CANDIDATE,1.6321401364984556,0.15636301619899615,0.14119279849058985,0.07471460740342535,0.0016735627984573221,0.0013897584373037313,95.78242697699335,11.667365286013846,10.301153156298128,59.2692841677938,
8493354,4505.01,CANDIDATE,1.1192422637341932,0.07152554582016346,0.05894970297977911,0.14296209796110645,0.0018840749947350824,0.002325912949618248,118.29984172734535,8.514485710196452,8.299173676635275,95.62673138394985,Old
4545570,4506.01,CANDIDATE,1.2773287788200796,0.09268865410222052,0.09050139164580062,0.058548321511189876,0.001353061736716407,0.001164553092864067,163.39078203342967,19.0141795321832,17.023051441273374,101.75943081492836,
11350118,4509.01,CANDIDATE,1.080880208903,0.08191190879934009,0.06241949302711885,0.09002995776444789,0.0011461274851637688,0.0010627314218360298,18.060455460818826,1.5398955089632032,1.3553106179977223,15.092038850900659,
9216775,4513.01,CONFIRMED,0.9465528438209916,0.049871427836135615,0.07011743411773262,0.04746578392383277,0.0006429317208802565,0.0007915798845296991,275.89813942274697,22.354446940477835,21.594319005867966,222.34806609371253,
10003058,4519.01,CANDIDATE,2.317628596002124,0.18222982894714554,0.14255726730759838,0.5746201629536934,0.008005254736005893,0.010113513850569921,5.574239466533212,0.519418823063927,0.5106165937314474,4.355742356530746,
9031703,4520.01,CANDIDATE,1.7909778138672738,0.4270971823849248,0.2034778060830535,0.09225715372490688,0.001553858039836884,0.0016219985245681928,430.4498632704942,42.11803500674896,38.515511159473796,163.55687239065745,
8700895,4523.01,CANDIDATE,1.8502061777799128,0.1745047570205742,0.16716696561290034,0.0674191966458963,0.0024638911330939718,0.0012508580870671127,977.4274025918404,141.28468164674757,113.92108140406313,375.33054786850005,AO
5003670,4524.01,CANDIDATE,1.2988912449510026,0.05179291747728944,0.3230765642138215,0.07625300104780364,0.0007456717110306242,0.0008386957476243777,127.59791659620028,11.799381467735335,10.581863080812305,116.130957864023,
5003670,4524.02,CANDIDATE,0.8677599830867063,0.07388715832611308,0.04056797157831386,0.052199708368288175,0.0005104566429897164,0.0005741371139407742,272.28349171346764,25.1789127169818,22.580828325772625,247.81394200434298,Old
5003670,4524.03,CANDIDATE,1.0217820223911545,0.16839714698459907,0.2258122637302292,0.04261977125533038,0.0004167751627995534,0.00046876870008278915,408.44655336731836,37.77033994985879,33.873009940767666,371.74031319738634,Old
3765917,4526.01,CANDIDATE,2.3853166140481217,0.16382490226030982,0.17878670392336635,0.19381332144352306,0.004645033902026378,0.004582374094262887,43.263273996226566,6.724243363445939,5.973693490907216,27.007001318904788,AO
3765917,4526.02,CANDIDATE,1.834546118295082,0.10289682632957653,0.20028229255258975,0.10292593374936608,0.0024667779249025377,0.0024335019892338986,153.4041113979701,23.84300763225601,21.181687155017336,95.76217091687855,AO
12647577,4530.01,CANDIDATE,1.126527220236981,0.06931897548480541,0.0866524798308194,0.10815216506677924,0.0013647181997425,0.001849176861902082,94.52945054458701,7.28641417011883,7.127231881108718,75.13466852066773,
5511659,4541.01,CANDIDATE,1.5277215094109142,0.0535615147674812,0.1597650017842435,0.07842119361040416,0.0008766857718310925,0.0008917499406029597,109.40799942139648,11.07972450269274,10.306294255425245,97.96301883271104,
5511659,4541.02,CANDIDATE,1.4567330507471723,0.1165100288226342,0.10374438691289344,0.12534960557084568,0.0014013077953286285,0.0014253865843231984,42.822303950526205,4.336605511877538,4.033884823411909,38.342737190614194,
5033823,4546.01,CANDIDATE,29.88281484651625,958.5619933146637,8.477928101379629,0.016705008053088034,0.00033881435383948977,0.0003728151966966964,7424.616693735409,683.2667370753368,650.5811524107928,4521.765771071434,
3223433,4548.01,CANDIDATE,2.4951386783353224,0.10695134298881236,0.2554416058083782,0.3157324162972332,0.009851942699740298,0.00779345144180552,25.932401050438877,3.203353168222978,2.671022996386573,11.470171311483684,AO
11769689,4551.01,CANDIDATE,2.2622869547652242,0.4774370553902823,0.19606500769984228,0.12330073499503864,0.00412438257551024,0.002700799047777852,233.91309728525482,27.72618079595121,22.99680239444932,89.46083634855452,
6369131,4554.01,CANDIDATE,2.3189600587670047,0.1411237087195959,0.7957581229850142,0.08356738350528763,0.0029686853680924268,0.001796129832177238,492.4559136362748,66.19436995625303,53.280187953330575,200.3261450149533,
10257229,4557.01,CANDIDATE,1.2461384317742958,0.0831575597442117,0.07873148165963832,0.06727279218608277,0.0011177094061130797,0.001514078834423486,678.7434286216846,58.94820542015274,53.28419802326012,417.78535358718466,
5431027,4558.01,CANDIDATE,1.868485063786831,0.13262367974333955,0.1059905015230144,0.08604789016591105,0.0018136373538418847,0.0018190279206151013,416.46134134927127,44.25871255818503,39.81139680823398,144.86856336784348,
11650401,4566.01,CONFIRMED,1.5558611491483425,0.11244686085457196,0.11942073053652795,0.04598926171771467,0.0009117804550980377,0.0006970950686760865,244.34630391173863,32.97443688403721,28.466308991815662,141.68514754220257,
4060229,4570.01,CANDIDATE,2.312154851026708,0.5298449872342169,0.27033743148137945,0.20230730973237246,0.005134261813516797,0.004485138657861238,37.560727380217095,4.339712808939194,3.8534301690527246,15.461559860385155,
6761777,4571.01,CONFIRMED,3.048628834896736,0.100886325121752,0.8713957005619045,0.2706009183833069,0.005095904151705722,0.007190194693753101,35.64676112845873,3.6809710374350377,3.4994015966259537,19.11436634336736,
9893468,4575.01,CANDIDATE,2.4149621640223957,0.11816135513927678,0.16116322329689425,0.7638006821758888,0.012867528982924906,0.01222020631931686,11.679572748666489,0.9964401408444856,0.9249458599207774,6.2875485858899225,AO
10610039,4577.01,CANDIDATE,2.2466469973118897,0.09294476409803673,0.2162368418566428,0.4361691528339675,0.009812015488524064,0.010858476893049777,5.553980793853079,0.5445556670774262,0.519916727148429,3.7104164719440185,
10610039,4577.02,CANDIDATE,0.9772545915834748,0.09888608769529657,0.06455491667518097,0.04116821264952141,0.0009261157671114364,0.0010248869579927758,623.4336571856929,61.12630594074249,58.360587965108614,416.4937900660819,
2572029,4581.01,CANDIDATE,0.7241162916267242,0.044381321217629034,0.07955971705092084,0.06768234135126841,0.0009457031772926543,0.0012359159908846814,379.02447182586644,30.330259321644288,27.092893722923066,293.07824896658013,
7905106,4582.01,CANDIDATE,0.3685901980738104,0.10523956744574202,0.033858247972993395,0.04907864654859189,0.0011658074746103847,0.0011671840830829886,332.2359165467738,26.25960747790296,25.069888563918585,213.96957007071487,AO
9007151,4583.01,CANDIDATE,2.3384739500052794,0.4356050162088385,0.1272230481088817,0.9002197185848868,0.01739645127433669,0.0180831652249599,0.6807105921301287,0.08611279491313073,0.07745000743163775,0.4849848198293831,HZAO
9009036,4585.01,CONFIRMED,1.3188314302367985,0.04523576098264586,0.09499423861597048,0.07551989133962815,0.001119521139093952,0.002115843756320452,773.9489971403467,66.78660808419009,71.20385501195885,438.27362732249503,
11506654,4586.01,CANDIDATE,2.3317113083293144,0.17264876411619573,0.12333460985010945,0.3590008032445544,0.007404919031662214,0.007995318836925266,12.999719828512545,1.1454913419480042,1.0999579054044275,7.686273984073657,
5687700,4587.01,CANDIDATE,1.7271368498947566,0.1739855944898689,0.1541436689972357,0.06874739994055963,0.0018494951089493387,0.0018138576974438352,422.99928333569716,68.07698362060371,59.715217454828284,207.4097746064795,
8806985,4588.01,CANDIDATE,1.2944178241112472,0.08976938946302786,0.0835838436807139,0.08315390322958521,0.0012593089655103052,0.0023495104421401088,851.3705870080913,74.89054487921334,81.99867259552974,470.66467909407623,
5389956,4591.01,CANDIDATE,1.3845494789181536,0.10644088247575408,0.12018899200500455,0.029480166536368507,0.0008589122344653772,0.0007684374837927753,2240.2837109137663,288.558524983796,259.58014201513333,1005.0554199495799,AO
12265786,4595.01,CANDIDATE,1.3279548704753137,0.12716458388029708,0.12282401452170807,0.012740222285050307,0.00022187874705199406,0.00019514056635165682,1835.4494026750247,173.98140421142762,155.21611667345758,1346.8135838099397,
10873178,4597.01,CANDIDATE,1.3158873146719938,0.1769037400298474,0.1589145082144786,0.05813819328823119,0.0012262003666391953,0.0014161279713513274,620.7421881684868,60.66021317081585,57.4333676631928,376.4622798527305,AO
11153476,4601.01,CANDIDATE,1.2365728284855046,0.07196515975789368,0.0977756741442922,0.08564173790857192,0.0009170668458618312,0.0010970275642431383,402.1479265007932,28.738876235693628,31.91253175092391,290.16434320740933,Young
6144039,4602.01,CANDIDATE,1.215928419925038,0.06649762342211979,0.3830363777600336,0.03972717205434382,0.00040450244769214914,0.0004906698155871257,573.6576213645396,46.33557395284557,43.97828757754713,485.8918299157996,AO
8430053,4603.01,CANDIDATE,1.4889390133254967,0.11710269058081575,0.11499786991994727,0.13402027464649285,0.001812645679281927,0.0023994733571040326,150.2598906450094,13.248143892845114,11.178828217062119,91.17286757014693,
12458605,4605.01,CANDIDATE,1.5030257501118147,0.04817036146913512,0.15860645911909885,0.08604361805069907,0.0014310579387247972,0.002832342140748639,790.380282009716,68.77470593122419,78.89763043744061,410.15072580286045,AO
10220837,4613.01,CANDIDATE,0.6774435606281294,0.039912340861126286,0.0439359577803389,0.0293156523090448,0.0003654591054206959,0.0005771424732824605,647.8238600271194,45.84070323676825,44.92046923057836,555.2635891397983,
7583650,4614.01,CANDIDATE,1.3542623113159316,0.11110420050160573,0.2630487481261409,0.07258626463386195,0.0012745130200205515,0.0013354935623394169,457.4897888885559,36.566122265979274,37.472962577485276,308.41575914368804,
9701962,4617.01,CONFIRMED,1.2139092916337673,0.0783502779587846,0.07929997977080874,0.18472808403155647,0.0036790212757857148,0.004198110224560904,68.6248611634886,5.495210192295034,5.51829534282673,39.476659100351974,
11284772,4622.01,CONFIRMED,1.4849529375641413,0.09466404723854006,0.10725130268020573,0.5586461323735551,0.007049465642499345,0.006409133778282132,0.2419992398651828,0.023011644841582128,0.020197946241002917,0.2143644755307359,
11284772,4622.02,CANDIDATE,0.6901505409345475,0.059264290899967986,0.057334470807701425,0.04348975046018675,0.0005487900831000069,0.0004989412149259874,39.93132886040543,3.797059647605172,3.332782464345504,35.37142667545082,
3539231,4626.01,CANDIDATE,2.97819173444014,0.2054851740996097,0.22340904019104854,0.42617955188496,0.01048217054513327,0.011736636351807158,16.90244534295864,2.0504734192190317,1.9306508392435435,7.883002409874532,AO
6311891,4627.01,CANDIDATE,1.1948803199038531,0.07896912706930502,0.09121315934006226,0.07388484548145875,0.0012174312788169872,0.0014645628685818332,130.73615958891216,11.38229436075773,10.754798507330062,98.83651285736553,
6070337,4632.01,CANDIDATE,39.58163624033176,1682.62576862247,12.089051652563393,0.2529317871267767,0.0100609341954055,0.006566996185020018,97.131510282965,21.781665835869934,17.716929024806213,40.228361766642536,
5954001,4633.01,CANDIDATE,1.3415818048867614,0.093322666498036,0.06989441179557236,0.10792292085811066,0.001782871637237528,0.003103001231750589,255.40960788302638,22.679382055246226,20.87839844179626,139.68526985180085,
9773270,4636.01,CANDIDATE,5.021798363233564,5964.937798204555,2.0471916830658508,0.4479294566401839,0.008618607997879899,0.008400524117956118,2.041498967801312,0.24294973378367635,0.21809697629260572,1.4588378399154371,
9457728,4637.01,CANDIDATE,0.7850608265930061,0.1661172280001115,0.06452802976668191,0.057558295886972664,0.0008649488299185187,0.0012047171686387936,1609.8795959825104,145.06959347880957,138.4817435926112,951.0732887996227,
9412623,4640.01,CONFIRMED,1.3519657407492829,0.04404664098390838,0.15473351679422487,0.07324798278752542,0.0012397044436080074,0.0010312725453379811,1051.965918098916,91.47917002837706,97.84516436709197,653.5620905847726,
11655826,4643.01,CANDIDATE,1.2650256907392603,0.09429698170595556,0.10246056535681458,0.05916156792285584,0.0007283714447558621,0.0008739307006462795,164.37011623042102,13.801985920813177,14.646428870009824,142.0016008983573,
1721157,4644.01,CANDIDATE,1.1621847745738108,0.046107883383665366,0.13348844559674838,0.04124589765332274,0.0004943919345563547,0.0006181800958672517,169.7152326619125,14.333651654740446,14.552191431470149,150.50337565769263,
9947653,4647.01,CANDIDATE,2.609943896666626,0.10784580942597924,0.1899515274911488,0.24000180081652414,0.005003968704400882,0.007368433692408641,70.80589378606045,6.0769459578387055,6.422872987184718,32.77171461246576,
9947653,4647.02,CANDIDATE,2.7574723709653286,0.29768754316455026,0.5661854547196761,0.11153605071853054,0.002325494341262477,0.0034243323949842033,327.84448645506137,28.13739160560089,29.73909828199102,151.73914730656,
4750669,4649.01,CANDIDATE,1.3956389381367995,0.08760024103058177,0.1334600808637623,0.04278861117601048,0.0009345773171097047,0.0010297357444639446,398.86313386752624,47.892343476777675,44.11214589762823,273.21075765966987,
6717252,4651.01,CANDIDATE,0.7373796115241704,0.06095892752664605,0.03779118244492288,0.021206623147470908,0.0005311612565041482,0.000460871942841706,1684.4299918482127,143.39615353802438,128.78610332827853,949.4255883286105,AO
11181260,4653.01,CANDIDATE,1.2874677629683513,0.08792320139056108,0.06717390286863723,0.15653523087014534,0.002335647417352825,0.002201319023108451,127.29305109133051,12.291778438312626,8.054301227721803,89.85908976585434,OldAO
2558163,4655.01,CANDIDATE,1.8356198176704976,0.11754613928361032,0.21021434517551785,0.1328620549810891,0.0034971735050577444,0.003394407861547741,91.23745041342389,12.33772882905314,11.122319601495139,44.04963414057015,AO
6527078,4657.01,CANDIDATE,0.5968068727104227,0.03661122089208418,0.037738708854622036,0.07154972780874594,0.0015057947404665342,0.0014522329632430991,98.04821269852418,7.463017593775191,6.918860362460796,67.01164372358912,AO
6527078,4657.02,CANDIDATE,0.8583680580258725,0.01689981700276709,0.2399642231458968,0.0885547280376214,0.0018636721994880184,0.0017973805594008407,64.00768882238316,4.871996021728264,4.5167601003860405,43.746441886956084,AO
7515336,4663.01,CANDIDATE,1.1052715503653956,0.06744340133481752,0.09304136312725884,0.06634740796719077,0.0007961155187559282,0.0008745826118692349,785.1529352360236,60.67693773416682,58.376103342348,295.2204439823314,
11337012,4666.01,CANDIDATE,3.3969245908289136,0.4656135862335443,0.8326637377420429,0.10228889919240584,0.002371980138087709,0.002312082672025288,277.4751440864328,41.47280636208691,36.763191782474586,73.83453509484724,
8359569,4667.01,CANDIDATE,2.2488579918119505,0.19218068060597288,0.17790608770966873,0.5696309264753489,0.009685299769689962,0.01168829226064096,4.127719521092475,0.5120492745329386,0.4717811321717397,3.2281984167360465,
9837828,4670.01,CANDIDATE,75.19107379397126,4.284464272935973,57.9783394290564,0.06342691767515014,0.0010670423563285255,0.0010110434108790208,56.04761515493357,7.191680902560508,6.092492819228065,44.515934405999886,
6839010,4674.01,CANDIDATE,0.9937664710629232,0.14665416083645286,0.18807702469940768,0.05793241434124838,0.001220469895003807,0.0013005436626492696,448.34838039503023,40.44695615036204,47.05032451021629,291.037739964138,
4587135,4680.01,CANDIDATE,1.992459615874304,0.14828051017653265,0.13378726331209573,0.27909193688795897,0.005184635325434817,0.006456444430033303,13.018808627296195,1.647273508229019,1.5287098130107029,9.846882088813047,
3867794,4685.01,CANDIDATE,1.33661762777705,0.08727149152355336,0.0839222543367739,0.011654745348379531,0.0002630744352343181,0.0002567288610737523,4228.099071094365,559.3681777734856,477.11533196764253,2812.0538054962267,
5819801,4686.01,CANDIDATE,1.2799600687199073,0.052455650684677634,0.119926358974771,0.10864502012965724,0.0034259908156639377,0.0013438748170703542,292.9574855442164,29.391508730946544,21.74592400387949,106.8966271708005,
9773980,4691.01,CANDIDATE,0.986251955403765,0.06788799759595733,0.07802025524046638,0.04615825796608476,0.0005961352202359488,0.0007627582433001319,686.9762090318937,61.77862211498521,58.15412650111651,530.2208248125271,
10972902,4692.02,CANDIDATE,1.2987174423675802,0.14631605083547025,0.10517427135573072,0.07555273111937952,0.0021959933879352766,0.0018827004196726152,388.46796189215365,54.71593290481968,55.721737808860674,146.8622705945623,
8417078,4693.01,CONFIRMED,1.0769377256329438,0.0641518354130509,0.07659803521043505,0.16019354094174856,0.004228966989289182,0.003547945610534888,89.08449381326434,8.131387886895087,7.316794091804018,36.66119801771591,
9457948,4694.01,CANDIDATE,1.4612573174660135,0.10427680404003536,0.10882630386358297,0.1429176498355634,0.0032910150508122537,0.0032667667118524164,91.63537256187588,9.423291284824154,8.844401061418834,52.90421479303128,
10663738,4698.01,CANDIDATE,1.3246102898763925,0.0801291459465059,0.11913290217415867,0.08688589218845941,0.001220160238398616,0.0016289328851520533,301.7090381335119,26.328490677765828,29.132792783653173,236.64421075500732,
7891294,4699.01,CANDIDATE,0.982237592610593,0.021032274938711192,0.33050760579370353,0.043636432671150416,0.0006900355682941589,0.0008544910974132403,1029.7383457896926,79.78694257206759,81.97754446793353,755.1088871672612,AO
9413156,4700.01,CANDIDATE,1.3357384184117371,0.11365068737065027,0.11414900045623043,0.04533321445420247,0.0009735050703374373,0.0009214864837228439,248.2112382344089,36.32015174371423,31.25611892043948,167.30958363953914,AO
9413156,4700.02,CANDIDATE,2.034373105642069,0.14612696949131662,0.20630837672375665,0.3036444658377853,0.006520593367426463,0.006172169933988219,5.532529398584586,0.809561688237993,0.6966864196529914,3.7292638187338008,AO
2303903,4709.01,CANDIDATE,1.4234040996825859,0.14558617284616848,0.091068967643305,0.044555118583958615,0.0008780213599678573,0.0010313629584480927,260.5753076875696,43.246586750553895,37.36645438265843,209.2224058049437,
9278216,4710.01,CANDIDATE,1.5760134877440797,0.1296931720571282,0.13693144832820195,0.08713569048562801,0.0018273138724457746,0.0019561663251123,170.181940218795,21.883270996018954,19.750204159114254,118.9578071358196,AO
8355131,4711.01,CANDIDATE,2.264040338052378,0.19851802023060708,0.23445514106423804,0.051673983384680634,0.001199108170053917,0.001211132359043675,753.7581444909036,112.04124102081002,99.90150081544272,235.32302182122083,Desert
12554634,4714.01,CANDIDATE,1.1875615772646941,0.09408359129126996,0.09211936735995856,0.02989679931481655,0.0006331655939706956,0.0006398498771451956,569.6942990330448,56.69363790087758,52.230158773078834,393.13093091653394,
6264750,4715.01,CANDIDATE,2.7260272271690416,1.1231221668468605,0.2590969796431725,0.30728532951422755,0.005089700323199642,0.008601203876889977,59.636136184890454,6.259980581661043,6.349283565610267,32.10083731697422,
11290515,4716.01,CANDIDATE,0.7391819792419525,0.05288440903905222,0.04769546743310794,0.0674609329542241,0.001152705739098739,0.0014598161746667375,521.0196395581364,40.41733273080946,41.62246119884418,326.96567500418996,
4902202,4717.01,CANDIDATE,2.8966291382736533,0.22524784932720146,0.1603964774638367,0.6847454071464756,0.01372985055863247,0.014758998037703938,1.9557888690654488,0.2328278230665173,0.2109725914223003,1.412945597163119,
7778621,4725.01,CANDIDATE,1.0536554970612555,0.020267441152967868,0.30112570787416393,0.06670270605286592,0.0010517043606403063,0.0010075015031078326,54.93872832237444,3.9065795598836983,3.6105407419431366,42.81588395073943,
8752940,4730.01,CANDIDATE,1.68129989106816,0.4323793018532601,0.1290353413311349,0.07779828656709034,0.0011446400776837532,0.0014310315345697087,47.194421756698496,3.6815047837332817,3.540593801889525,38.79040994451328,
9021075,4733.01,CANDIDATE,1.2072888560664008,0.1012582561362614,0.07899457821919159,0.06558803172319748,0.001033504204396468,0.0010863324608421537,51.64301632562204,5.374796656431763,4.906713777178599,42.92237324945076,
11338056,4735.01,CANDIDATE,0.7685013150405808,0.05936095962211601,0.06555162368955678,0.03601779878974931,0.0005524705433594187,0.0006321880369961027,224.7187549182424,16.966516136576377,17.114639886390297,180.06177359889872,
7266212,4737.01,CANDIDATE,1.2415985141310901,0.083371536702981,0.10669666746856332,0.0767925408091373,0.0019467179405477425,0.0019201797663776692,249.10442264941742,25.189219594071933,23.49309891870741,119.83521736869291,
4138008,4742.01,CONFIRMED,1.3491584040693023,0.08246467984455068,0.0784289341101674,0.3907408601703216,0.004109407647451679,0.004166635398216453,1.007586142546039,0.07695850513372544,0.0697468953272202,0.8463549183810575,HZ
11757451,4745.01,CONFIRMED,2.371192959571139,0.5128658252424461,0.3294336368378661,0.5597451315404783,0.008575232405348516,0.009128812698778048,0.7790904115487249,0.07678018705705948,0.07412443010127863,0.6423413659751229,HZ
8047428,4747.01,CONFIRMED,2.3393973467715923,0.14220946542072174,0.1896529672236071,0.4400604259562361,0.005357388418857917,0.00503709322368561,17.721372350766135,2.1596229178036506,1.9918908350256304,13.737162721339628,Young
11513486,4748.01,CANDIDATE,1.4142928675954851,0.112056010817458,0.09514854578291243,0.06640726404727018,0.0010971729659839773,0.001156782943302746,149.4749795462492,18.74669993050854,16.620968902369793,129.4146005427208,
6520519,4749.01,CANDIDATE,1.0612665118920683,0.08675419220739257,0.08323012313859955,0.030288867988455762,0.0007107685159344232,0.0006954749797552456,992.4784806759669,118.46696597815884,108.10299989995585,609.8895689446839,AO
5308296,4750.01,CANDIDATE,2.717614021136745,0.3385415729063735,0.2525409812501901,0.2217355062536123,0.0052247588430933255,0.005552079219494017,33.562691452098,6.843718432292602,5.783373101054728,21.49001979240816,AO
10291589,4754.01,CANDIDATE,1.8001715565149512,0.13246585234868188,0.15976288161407115,0.07239556589672393,0.001955572348120371,0.0017533869181761144,346.54247533818085,46.9779218358813,42.56343772885715,161.63658339325576,AO
5695615,4756.01,CANDIDATE,12.44472045808367,1261.1271945945355,7.678187267289308,0.06335979933512484,0.0020621985518657977,0.00163786699223603,781.6439607637544,130.99180803351103,111.7456456534338,340.900577015416,
7098255,4762.01,CANDIDATE,1.2127748948652195,0.08268102049848268,0.10010696343105903,0.08750623225392128,0.0011542200614634325,0.0011546141308439142,20.55964710579152,1.7208138012981606,1.7104099919662294,17.47513655442195,
8349399,4763.01,CANDIDATE,2.582483074250085,0.4411788342892042,0.4028700345652825,0.3098085077763419,0.008943205633904517,0.00727825484516679,37.627640795401724,3.7277752543169154,3.3936401752422403,16.534130663919502,
6043562,4764.01,CANDIDATE,1.3179941984830736,0.1128738528132906,0.07977239169972625,0.17366426103194846,0.002494774859341899,0.002668713388752415,8.420556434145125,0.9196110326435828,0.8110365245892864,6.96343624105879,
10615440,4765.01,CONFIRMED,1.3691501437136928,0.2613501906150836,0.2489127367755276,0.10193304740866486,0.0017195178440009332,0.0019922547720393076,219.98593980300555,18.04773246787034,16.1857991008894,149.25323151341132,
4919550,4766.01,CANDIDATE,0.9864316078529316,0.050813328824292035,0.07791462076988716,0.056698569922269265,0.0008398428663123862,0.00106161212166743,106.82739854544813,8.683291343487985,8.793973396141029,87.51534380386916,
10221505,4768.01,CANDIDATE,1.8435267600527192,0.1358032553777804,0.16023625073134334,0.04203079035867842,0.0008355010177168535,0.0008836716170852623,266.77410901564383,29.391365154223738,26.97800889586357,192.05463451100374,AO
11658036,4771.01,CANDIDATE,2.08472641174721,0.11833397979593085,0.16591099365700454,0.5714540351672384,0.010617660946492054,0.011607748979467944,8.237662658796998,0.8016055633753645,0.6747978593308491,5.548463619354997,
8397947,4772.01,CANDIDATE,1.7805770119066884,0.1269573138664228,0.11301537801007636,0.04603977469186569,0.0011737701351227524,0.0010882099915047183,1068.3038593466679,161.96006388904388,125.68465197761074,772.5804087756006,
8397947,4772.02,CANDIDATE,1.7585759058826655,0.19802899757069076,0.1384871277238818,0.08856058305344706,0.002257826999333337,0.0020932464804314546,288.722242562051,43.77170076893885,33.967826124195625,208.79934695510022,
7906892,4773.01,CANDIDATE,1.4952790611411861,0.3041027860624033,0.1831701163958475,0.09403047214379633,0.0015654985650541118,0.001439951146392456,864.8695401554352,83.89210119390346,75.06422955600536,489.6250999190882,
7906892,4773.02,CANDIDATE,1.3706356395503454,0.04945077249413864,0.14413300980541954,0.1096516907131256,0.0018255745117342612,0.0016791700493503836,636.0000805794882,61.69183115156376,55.20006965922847,360.0561570781122,
4277304,4774.01,CANDIDATE,1.2141533937052755,0.031703830873594074,0.10687730634312284,0.25459392050644525,0.0047835449995819864,0.005367710844311942,6.621499670723376,0.5049849841809244,0.4879061629503492,4.919563059267758,AO
8626325,4775.01,CANDIDATE,2.1382759765917934,0.3647042968577725,0.3803812571887087,0.1343583489039086,0.001448639815621485,0.0021944951644780725,153.49623812407825,11.86990951432822,11.179345949994163,61.23351958359943,AO
8054719,4776.01,CANDIDATE,1.46298434824651,0.2336864804964732,0.2160612277747773,0.07404678439733606,0.0018984031039168613,0.0017307553502502408,368.19491199735603,43.344477211323614,38.135295492629425,181.0440289828281,
6592335,4777.01,CANDIDATE,0.6080324137656153,2.259746532619171,0.16576443851440498,0.01258040762582443,0.00010863528701021194,0.00010679210662791463,153.35637746530574,14.828758598032437,13.039118751721913,113.96078163719133,
3849187,4780.01,CANDIDATE,1.2949314332898152,0.1215547918927972,0.116558714266978,0.06727267489088345,0.0010773063774950165,0.0012406786961194774,145.5193743696903,15.20131660196302,14.203422751781554,113.0482414954964,
8973285,4782.01,CANDIDATE,2.185817216700839,0.260788693744591,0.2285593138891123,0.07747234084643366,0.0016122062407052829,0.0017228843589141788,347.59956019590715,66.15406300035085,57.645642796594494,245.5303445436813,AO
8973285,4782.02,CANDIDATE,4.620190243919672,964.5480365436763,71.23843400830964,0.053781503680877765,0.001119197803358086,0.001196030847207942,721.2846571921997,137.27264375423755,119.6172906954074,509.4864627983413,AO
11618569,4792.01,CANDIDATE,0.8503820572051476,0.0509024324567195,0.07396670661551713,0.06382341400847634,0.0006919658845373918,0.0008707650669962225,292.1839088856006,25.789279077939515,24.63559219391178,246.30656105977172,AO
6220312,4793.01,CANDIDATE,1.7025181289554816,0.1462662531291519,0.2204906015918771,0.06121598828304822,0.001614884985552156,0.0014502563599125794,803.9087398901404,135.59595411085272,116.43864662860355,294.94481651089643,
6358937,4794.01,CANDIDATE,2.2478824623590734,0.16956348502813626,0.17818639091703775,0.1734239060013305,0.00274174626750978,0.0034637506335701645,98.5215137526645,9.83507884036235,9.142415339781458,38.234823728000784,
8278073,4799.01,CANDIDATE,1.005260136892424,0.10719586050677474,0.054433447145911584,0.09817950611982024,0.002438950070917616,0.0019401918004631534,90.03811671770504,7.796199736367365,6.770672985840384,44.39582589878825,AO
10810859,4801.01,CANDIDATE,2.2554227231314963,0.13429702903753624,0.2640418090072534,0.3741263571502392,0.005903998934529978,0.006933894958294743,9.20976728126726,1.0895911299868155,0.9849125149145184,7.287229362197328,Old
4473613,4803.01,CONFIRMED,1.2240674043642157,0.06316662834242365,0.1231195554217598,0.050960198673073734,0.0007884995124561109,0.0009466492748287713,240.7454111727993,22.191202875511564,21.206062942133645,187.89514183948117,
10676750,4804.01,CANDIDATE,3.9360884156106533,0.2559055409396286,0.4979528038684522,0.15355152019525675,0.0050617876737967925,0.003662427441590504,113.55292461698677,17.268889965350162,14.503599654499086,43.95600434147154,AO
9419020,4808.01,CANDIDATE,0.9977522852198168,0.04400895335647232,0.08632046924100782,0.029622146668134126,0.0002164109556794612,0.00022398077530689682,100.88487586475112,10.930859111376236,10.333084641684467,74.75803067391402,
4270799,4810.01,CANDIDATE,2.5382896047926478,0.1143221102982073,0.7996840613065778,0.4450256284608092,0.005752402178757705,0.006304525363982363,3.2260139117829048,0.3066248868940524,0.30079453759350666,2.7844846976059485,AO
8811490,4811.01,CANDIDATE,3.075480150529291,0.08930275086350367,0.612708604559195,0.15885317655205278,0.0030260638039452353,0.0032518386082927074,141.69045724931894,12.685373676785336,12.262353141797568,50.46305874650145,
7287677,4815.01,CANDIDATE,1.1130146089135218,0.4640337295066225,0.11958515743819124,0.12619315729189404,0.0027432959744194785,0.002568158088896665,35.30862662930757,3.427870521230138,3.0087064148709755,23.155282019485014,
9459162,4818.01,CANDIDATE,1.1338891942818083,0.08336412029410739,0.11834328608059155,0.05370535064206276,0.0009680238805768102,0.0008829539303905721,1880.513504552124,145.96292582508238,139.6152741219557,1173.6280559992808,
9969287,4820.01,CANDIDATE,2.0909438343181908,0.17933640763612413,0.18376900693308287,0.12500123826530155,0.0023962720705603376,0.0028661893786817096,161.03094271397643,24.46350922788405,19.449781076281575,108.7413932012644,
9702945,4822.01,CANDIDATE,1.1518345536419303,0.02760587723565593,0.2847509167214945,0.047447588671722635,0.0013934305564775426,0.0012306220470309727,1324.972753464362,127.40417996243269,104.84025899666634,602.3230329352375,
10549902,4826.01,CANDIDATE,1.2270465465862768,0.09981729306161924,0.0754124680152763,0.021750459741318912,0.0006594242071064776,0.00051156253701543,4914.980837925305,547.0169144886415,470.5509140907189,2113.8441762717334,
5651846,4827.01,CANDIDATE,1.903991680051376,0.14536682309795068,0.12068260393648528,0.19022640655438106,0.002853229688161874,0.0035701767991212366,23.097703276605724,2.776691248659584,2.3675132035367357,19.681534479156408,AO
12401132,4829.01,CANDIDATE,2.3975904571796787,0.1483435613282705,0.16962689983102072,0.07843848932257443,0.0016098988017105786,0.0016905525562153113,325.6794174564647,29.949314930722476,28.16015987643033,207.04662622732098,
10584140,4833.01,CANDIDATE,1.1538362279941037,0.06923266475095947,0.08583331613881359,0.05381071979461372,0.0013629325532633033,0.0014323251967757625,842.954473224361,74.61715239670319,70.67474667121915,406.23592438650263,
8233326,4834.01,CANDIDATE,1.456183815975893,0.103564042701002,0.09615317861847927,0.05031497680074674,0.0012884075664382705,0.0018986464424504835,1332.7445523435451,115.5618533934324,132.52582222037782,513.1906458314916,
5645170,4837.01,CANDIDATE,1.112354273065394,0.08107372785648073,0.11107770440159423,0.05800867404560608,0.0008681341590254357,0.0011500361398544367,189.52024191199945,20.72529822909248,18.260450288590093,158.67935751575166,AO
8216763,4838.01,CANDIDATE,0.9831299863160782,0.4170837321554381,0.14356482027286546,0.09736915807140173,0.001270098447454081,0.0010766471541825786,16.90663296097435,1.2204582199392997,1.087136704372376,13.889205045450842,
8216763,4838.02,CANDIDATE,8.557069647840745,5336.082050632179,174.9732435470899,0.059386640926732424,0.0007746478801939033,0.0006566594428500149,45.44880113652422,3.2808635804710558,2.9224655558870385,37.33728173505723,
8216763,4838.03,CANDIDATE,1.2301332257909208,0.19717659016695452,0.4282655149650563,0.14463493046518805,0.001886639094153571,0.0015992807546057893,7.6622015489754975,0.5531199471286385,0.4926977187664693,6.2946826052795855,
9110610,4839.01,CANDIDATE,1.2722224873928152,0.08651110201408953,0.10367133043068284,0.1624228526933718,0.002790081168458749,0.0035108252067408657,107.6919325817208,8.965180765950118,10.20923080521946,71.68511318603353,
6665860,4840.01,CANDIDATE,1.6127078877367198,0.11824276668685267,0.10041585412616788,0.09863321140215668,0.001769459398176651,0.002446621271777069,243.6445054209288,20.93480727024041,21.226226976812146,137.65099996497773,
3098605,4844.01,CANDIDATE,0.8273616446420273,0.13170872880146234,0.03790047484655357,0.010201207580639958,0.00015432990959403118,0.00020300648098321277,3089.383393354181,262.79276185622854,269.4025581081271,2572.563267229785,
8320630,4846.01,CANDIDATE,1.5343571535478993,0.37834483362749255,0.21734715138537966,0.14199225711206406,0.0023652676276123673,0.002898205815852479,59.875172373402975,7.384840100884326,6.842789798550544,47.469593061946554,
8320630,4846.02,CANDIDATE,1.4690606662428631,0.11183382502982256,0.1410948738355162,0.20140445025224366,0.0033549408113736816,0.0041108699703968155,29.76034607713514,3.6705598477538137,3.4011392609372897,23.594278925063104,
9005321,4848.01,CANDIDATE,1.8747593926293036,0.09285354612642756,0.24008882601644135,0.9030455602778694,0.013555824102708898,0.011264402488805551,0.16050006356661425,0.01864342224034845,0.015492866557963498,0.13242894569951946,
2976017,4849.01,CANDIDATE,0.7092855280797532,0.04505841458362543,0.061318372728039215,0.039331049897350465,0.0008444230461041816,0.0008174210217924674,330.7276642410924,28.109253672750373,25.645788495433823,225.75031101520165,
6786224,4850.01,CANDIDATE,0.7830599850641731,0.048608347617719566,0.060701236626971,0.0403904689071633,0.0007519701866500997,0.0008594685511146298,477.33877575468733,37.346069366763686,36.92379575847174,345.72210611749165,
11072016,4852.01,CANDIDATE,1.1728958998813162,0.09016969787072764,0.09219989067089576,0.030649839560179526,0.0007433428600320018,0.0007958428882181486,2029.0121925688854,185.55237284331764,184.48423760405015,1019.9469596505413,
3758922,4853.01,CANDIDATE,1.4985169690571305,0.11727384744237775,0.13772024954187342,0.13801748837232794,0.0030843023221311557,0.003366364885190503,101.58677447992676,10.45570387981792,10.138889278178707,64.02227392348537,
8360041,4854.01,CANDIDATE,0.7184055948682977,0.2480743965518072,0.06151778146524343,0.035380452691547465,0.000538185577426771,0.0006994295553595356,344.5153373394265,32.339028444122,27.889699233241423,277.3173690941447,
9782748,4856.01,CANDIDATE,2.8720981912713017,0.22367196797843827,0.18951814947759807,0.5398699227997277,0.010819480263882734,0.012249139214600396,3.1579501015214952,0.473661401730548,0.4220620214970965,2.376496181724479,
2860656,4857.01,CANDIDATE,1.6313156549387893,0.11672684611442248,0.16314014742412813,0.05079112649235587,0.0013126034825884526,0.0012177455702804805,703.3125932747353,93.39636833249142,85.58099948719175,345.78922531992174,
7094944,4859.01,CANDIDATE,1.0836028882416913,0.05591323596988627,0.12619945414047465,0.06712912394269065,0.0009879120074031838,0.0010788100820019707,49.180217521209535,4.534100365325124,4.3207178754973015,40.6620109287076,
6425597,4861.01,CANDIDATE,2.167995240133326,0.17639594575478978,0.2095449486270448,0.1833196055343549,0.004618806991567655,0.00462825405008411,32.68936681666965,4.2860679312421155,3.8820585278519752,19.155724623359774,
11973517,4862.01,CANDIDATE,1.0974181229248914,0.5610928262508903,0.04933707419997892,0.016035098697663324,0.0001973559048980456,0.00016754892231373114,539.8563122323046,37.741397733821856,34.15454665587995,450.3654585440109,
7345248,4864.01,CANDIDATE,1.6014436725999168,0.062036577212351486,0.12701160984942758,0.06572104566337451,0.0011233515765903207,0.0011147669065481153,1364.9455484803893,115.88095070432726,104.43327463443629,503.8963282583169,
2986833,4875.01,CANDIDATE,0.6725225850213638,0.07856174855857882,0.03692754943174823,0.015202107442716129,0.00012164541895509004,0.0001254974937342597,304.5218051904915,32.01928664081681,30.64634602550525,232.85042958538742,AO
9581589,4877.01,CANDIDATE,1.1193933137975596,0.18441487318248484,0.1569098894033958,0.061412150127389285,0.0011228818866582026,0.0013710132826537176,518.8395096113651,42.84207157828978,44.57477748446139,369.44161616343115,
11804437,4878.01,CANDIDATE,1.0210132054346115,0.044940725192194365,0.13226267887426815,1.1392114605194077,0.02649708702772285,0.026837964508046083,0.9329439890850248,0.07717889339749008,0.0741047207948478,0.6074582254633664,HZ
8094120,4881.01,CANDIDATE,1.010960122212972,0.04559145559510643,0.07944616212451318,0.06733329216269095,0.0010187073099251936,0.0009830302284158565,667.7478981372177,57.05778507411004,53.00750274446519,475.311014693923,AO
9935642,4885.01,CANDIDATE,1.8833074139778625,0.13672985607428376,0.7842574485084641,0.08133841617237486,0.001161575747750092,0.0016199620753750944,67.10804310077506,5.466469484184348,5.908133223425399,56.81343226452293,
7692248,4886.01,CANDIDATE,35.51770092494355,63.483650367988126,23.260372301342684,0.13598681599131854,0.003427150931938873,0.0035082296833646273,80.93931762113354,14.48100872062588,12.650830307275612,46.855985928246746,AO
6691169,4890.01,CANDIDATE,11.448126074309197,985.5381219272017,27.23170878357556,0.3279935601752165,0.0069418535338593105,0.007989585758619872,21.578337996957675,4.75623641230124,3.797911246706368,14.982189075437246,
10747501,4891.01,CANDIDATE,1.4695359173330012,0.09394055972430014,0.13195319192129146,0.05470506858928277,0.0010270962426180137,0.0012184428338875564,317.6861899986205,41.86379033945054,37.49046736114509,242.9484759952231,
10586744,4892.01,CANDIDATE,2.551366754542815,0.15833264843967734,0.2050467817720324,0.1643894244520967,0.0024806781158010363,0.0029869873093200674,211.88044034478835,19.109953783738273,18.366299805909172,88.12420880955843,
11970050,4893.01,CANDIDATE,1.290347096212621,0.13144006938891664,0.1097436513830655,0.06628727800224499,0.0010846043381898044,0.001259419439110266,148.87295532012345,17.7215496527317,16.131018716327933,125.39997118155445,
12416597,4895.01,CANDIDATE,0.9625203964330226,0.07638893073807335,0.07046272656411498,0.1000003253985808,0.0014393560222557276,0.001830941677711865,45.72521096664074,4.015889724434927,3.674021558799169,37.21616609795332,AO
12416597,4895.02,CANDIDATE,1.581455977935666,0.09342726615564527,0.27389821856745183,0.2442230852387569,0.0035152280430226033,0.004471567543758578,7.666287774373049,0.6733039707254052,0.615986361881601,6.239661515699222,AO
11135694,4896.01,CANDIDATE,1.6923527947288208,0.14036807492453207,0.1862899284273215,0.14593855117662285,0.004392411139276489,0.0038259199715965963,105.76086475912352,16.065045157839286,13.892889299083564,47.65066376720854,AO
11135694,4896.02,CANDIDATE,2.122121122859823,0.253693515357698,0.1425858047050427,0.2708328668966191,0.00815144248590766,0.007100148185551668,30.708762815561013,4.664652552433805,4.033944633266563,13.83586390829905,AO
10065053,4898.01,CANDIDATE,3.3619711333933515,0.3222650319673983,0.4235113099188334,1.0716058178596422,0.028611860899832982,0.0250601297528764,1.5240450544829152,0.2640928790138628,0.22714722469128204,0.6452722380234258,
6424561,4900.01,CANDIDATE,1.9390024853865364,0.15606190727228064,0.18285054604449788,0.07289514631309345,0.0017447557833466887,0.0020276223053846986,526.3175050439647,67.58239124430881,68.95926887979645,264.8556368986179,
10000162,4902.01,CANDIDATE,12.248047752463856,1.955986659094603,1.25662148629352,1.1917769026166234,0.06387305023176786,0.0725996069258474,9.919897720788587,2.182726311467618,2.0146020979521357,1.6499022627743802,
8803757,4904.01,CANDIDATE,0.79413809531159,0.06056013499535744,0.0595941126417465,0.04458567314324975,0.0005248454425593712,0.0006091331146755097,310.1113133117733,27.562895281892004,23.93864371680511,267.31282245772564,
9479306,4906.01,CANDIDATE,1.9901707507754756,0.19316079103683914,0.22300623660538046,0.05628199796072834,0.0015475092121576008,0.0014752738947878062,488.7444166625388,82.31028270326749,71.64195483890491,236.0303139145599,
5437762,4907.01,CANDIDATE,0.7171037953761519,0.05370186404461871,0.06649101181264708,0.051662867458032405,0.0010540339391248929,0.0011044929558861145,670.6887288355638,57.88000509119024,54.354919966804744,439.7513676671457,
5208962,4912.01,CANDIDATE,0.8869838382988863,0.07828646791337023,0.08327564145045015,0.01833043712530783,0.00039328184707360315,0.0004138081689397398,4986.397385152817,629.0572820892164,541.7187905898479,3390.69288994907,
5769810,4913.01,CANDIDATE,1.1731714532544135,0.10798726984421224,0.10104367242080006,0.07728915128360234,0.000807545568005677,0.0009207784032422784,599.8164299208919,48.211766575078784,44.174437438272065,471.4368487344704,
5769810,4913.02,CANDIDATE,1.4226338228104118,0.11719236739101944,0.09459280883560496,0.09309915665628413,0.0009727341936369758,0.0011091295693825176,413.39378240018027,33.227573216934985,30.445043933694386,324.9145110727756,
12071754,4914.01,CANDIDATE,1.2279514986494344,0.050545548880757116,0.31817136188455497,0.0621526992926263,0.0012409864593049009,0.0013527336439953042,350.5806832425,29.433263494655904,28.392507774642745,218.17326696472338,
1164301,4921.01,CANDIDATE,17.160333091104786,1.3774290961310238,2.2272893500447357,0.4181369306822727,0.042068900699047736,0.02795494057012288,158.8517484991599,38.20922041152585,28.261839187207173,7.019997597790147,
1865864,4926.01,CANDIDATE,1.4880486598159834,0.15007469138381213,0.14372362780520126,0.2976022806170694,0.00413160909930197,0.004642683695714903,2.783035368753421,0.23656960918900824,0.23970930121920345,2.337329853883566,AO
1873513,4928.01,CONFIRMED,6.475120535632237,0.17832570856020422,0.18211976077655856,0.0355399085257904,0.00028717016010078376,0.000286571805986126,48.28910118687776,5.222203627469785,4.653047022135293,37.84509050552069,
2019199,4931.01,CANDIDATE,4.428381920449337,1.000108154361046,0.7797678505505643,1.4700085444324855,0.0171153756572003,0.032605379234122885,1.182693320186298,0.11075261667637064,0.10362456457366813,0.628594739338837,HZ
2310993,4938.01,CANDIDATE,3.380243361291412,0.3016821446566604,0.3449112383577051,0.30435292766734906,0.005809898770268947,0.007495359581231199,33.76779962867667,6.051230319359499,5.218206836573212,20.83434096390557,
2437653,4940.01,CANDIDATE,21.735314424580192,4.0242072318384166,3.5901259230722804,0.42271923453848176,0.027545550804302002,0.029933832406693395,136.4495449091007,46.96245777362343,37.58257969000165,12.535132040077595,
2555080,4943.01,CANDIDATE,75.06613046343722,9.8101351127392,13.858427924990682,0.12467664636794605,0.01440467723785379,0.009701209427269666,15458.559185943595,5280.504625387248,3998.4338166998828,127.39936931897722,
2861126,4957.02,CANDIDATE,0.9439987859628944,0.06819789251114147,0.06667893131017953,0.04555839566832435,0.0003723760071568356,0.00038153252059708065,23.837969222465826,2.357416805612388,2.180227614555062,18.713723025079013,
2861298,4958.01,CANDIDATE,2.5409944403541815,0.14516952197440672,0.22444037040527084,1.3931272520362386,0.026989057573206503,0.025721620845496347,1.5686530983943938,0.1329640300747783,0.1207381122729727,0.5268130639472992,
3101178,4963.01,CANDIDATE,3.616483451954016,0.12643815152830246,0.7087107206393946,0.35727265152366705,0.005692130039263835,0.005694145854173923,108.15086181488668,10.43700473661259,9.652326534135868,78.4717445944679,
3239171,4967.01,CANDIDATE,2.299535729995624,0.20695911914249174,0.27196866490543303,0.2486283913676116,0.005804555007080929,0.006232449454462596,27.97762806618369,4.520944740976286,4.010651892533989,16.93877012513831,
3340165,4972.01,CANDIDATE,1.6366733346529734,0.11258019296764753,0.09821171956465984,0.18585642273744,0.002910701707465355,0.003251580818414029,86.60026632727491,7.0307530372178535,6.986624838019877,54.670419322291295,
3355104,4975.01,CANDIDATE,4.347184073831566,1.4212060252861494,0.5779252328178751,0.2511878078051206,0.005136181787202633,0.005883017187439212,13.781915219362936,2.014092172278715,1.7646462404498908,10.099230311163705,
3356156,4976.01,CANDIDATE,2.769432481225484,0.20688575632410727,0.14242670210125988,1.6180520554125508,0.027526208733346717,0.024278616149668898,2.3201391627487986,0.20928805196931588,0.1815051992175388,1.3545387774477864,Old
3425363,4977.01,CANDIDATE,1.5408449073291417,0.4761686417941429,0.3545140122179025,0.1569807893150163,0.0016349534474951936,0.0013113085979064097,13.508166936901345,1.3687759079392334,1.2439245459893535,8.267450577383801,
3441795,4981.01,CANDIDATE,2.3561218512807915,0.2541172889202531,0.2764628098227343,0.9187455663473854,0.01409967256444149,0.016469686705318433,0.4649595506801139,0.04596614020259937,0.04266036274426941,0.37254528015072813,HZ
3548645,4991.01,CANDIDATE,4.099983290631053,0.5311745376879086,0.5596599108426554,0.7316429173582176,0.024447774200707404,0.017828839706733747,6.411500619457003,1.328838752165962,1.0792565700834251,2.66904881153115,
3553900,4992.01,CANDIDATE,1.6938615896215767,0.07945057366983399,0.16985085294375699,0.10374116311400307,0.0016905863009284597,0.002131978507685681,74.4233614964756,8.28214490182694,7.86399048739029,59.94706663528705,AO
3646449,4999.01,CANDIDATE,3.1707226314940486,0.30842372015688896,0.31819043133611463,0.3325525713700385,0.01078096115802544,0.007821878647597022,24.41881594064312,4.290088865501553,3.5329457370201336,10.16357113414395,
3647097,5001.01,CANDIDATE,1.5618243466120132,0.1446128724671161,0.21645831413977415,0.29556220187850524,0.0036953741229723844,0.004816814768687971,7.371768916857572,0.7246618668075859,0.6236231814279501,6.0574700337239715,
3748239,5003.01,CANDIDATE,24.98882146661105,2.4432957441563232,2.5857052162303185,0.4745482743379476,0.08696888172404965,0.03175033416638165,258.8339477720061,98.50344807043558,44.805963408546546,7.859958300638124,
3758499,5007.01,CANDIDATE,1.6459536350677235,0.05977282078774125,0.1606836301976535,0.12612906502413673,0.002116200257653418,0.003593797800770932,235.45076484024798,24.11133139582296,23.40097287310125,133.68146757306917,
3758499,5007.02,CANDIDATE,2.0484713827150323,0.15328410687522578,0.10302374688156356,0.3964009294643018,0.006650843163763709,0.011294663184238295,23.837523272469262,2.4410814229776365,2.3691632626708627,13.534188757182399,
3863877,5021.01,CANDIDATE,3.0603502394104893,0.2721261042722729,0.36476951059088025,0.8558365448796288,0.013566612261780976,0.016087485204793563,1.3855144472877936,0.15510919774908635,0.14631854810437545,1.083407242116546,HZ
3955444,5027.01,CANDIDATE,3.936424609850624,0.3082787606102062,0.3434030271292753,0.3294270313388101,0.016419732922520462,0.018531944247684718,58.485749404830244,7.029276877496,7.633390945536384,13.773836701244992,
4071638,5037.01,CANDIDATE,91.13084218147793,14.40620696551152,10.90844753785351,1.1052862741001792,0.09297276394442668,0.09210294635143124,423.1369958952764,113.22361104935685,101.1786839122406,3.2301926658619338,
4135912,5040.01,CANDIDATE,2.3431698809059704,1.0446199722758742,0.2324662746658794,0.1950958008543524,0.004224778321679567,0.004892404597186829,64.34003926797327,5.864197118376475,6.165008493839035,33.31735880417938,
4150972,5044.01,CANDIDATE,1.1262701223313203,0.09141815775561477,0.16126057742733513,0.5720033113926933,0.013242577962906751,0.012439953271946158,5.560255981045811,0.4807201961570869,0.4476247370487008,3.2111152820466042,
4164511,5046.01,CANDIDATE,1.5772446021954052,0.1523257368714367,0.10895270951367787,0.2498041043966256,0.002852274103623002,0.0031216157636474546,50.99151236074714,4.4536551241126565,4.069515958380563,45.36855054895859,
4241238,5048.01,CANDIDATE,11.008347810406557,0.6058040297769096,1.446796878678923,0.5549916503520412,0.03508974556814787,0.03574726248980063,32.937089323092096,4.852833402404801,4.837839329374507,5.643185174492987,
4346339,5057.01,CANDIDATE,10.923348281013782,0.6870226193618049,0.7709114983010991,1.3688445619749248,0.06216618729715775,0.07243177529304477,7.175610383751093,0.8447286047804976,0.911376675132084,2.0053145434772435,
4471313,5066.01,CANDIDATE,3.642926087183892,0.5274507318104262,0.6213914372303149,0.4346326837429249,0.010692251418626852,0.0090278128156969,5.65409872328063,0.9033517903791756,0.7838348823013589,2.3927679193588935,
4478142,5067.01,CANDIDATE,2.1128885447205272,0.18972138235636568,0.2712338055208872,0.6865082808696047,0.008215211594032216,0.01080291532148951,1.2595651799883696,0.10073354816228446,0.09254617336527447,1.0746774832591062,HZAO
4484179,5068.01,CANDIDATE,2.299493945694644,0.127379838838709,0.11318425266749566,1.1557187884091424,0.01976291679520326,0.015910862257042222,3.4271992282880124,0.2733615703034354,0.22820031899822674,2.2433168293572927,Old
4566848,5071.01,CANDIDATE,13.734392757225239,994.5310685785893,2.8988176433493376,0.6378110576376644,0.02048998342550346,0.01647029444392696,5.625329308327626,1.0391054986015842,0.8712831231854938,2.326769160826085,
4737848,5079.01,CANDIDATE,1.1786638266345917,0.12850705807584945,0.09432644069050296,0.2937727763510274,0.0025591529086879767,0.0033794375795558845,14.116704877738368,0.9875680652561027,0.9168251011278591,11.923739666742724,Young
4750962,5083.01,CANDIDATE,7.147249162412398,0.9579944377512796,0.6123994501064992,0.3666468985489899,0.01794747174032488,0.021882703271170367,82.22524490653518,11.413255440713352,12.176854493361482,23.742244035542818,
4760478,5084.01,CONFIRMED,11.315802434874403,0.9524106462195702,1.051352989022719,0.8831267750930089,0.026635795954842837,0.0202278591498398,3.2231935886349325,1.0172192268654852,0.5926225942675886,1.1956675939587946,AO
4761427,5085.01,CANDIDATE,2.885649016805738,0.29581923656459685,0.33230688213498377,0.8989259995382148,0.019370902737445832,0.02112199919598133,0.8454629000470718,0.14529031028497386,0.11476469588476125,0.6158009669505231,HZAO
4770798,5087.01,CANDIDATE,1.13861875347415,0.10037949098030577,0.1312383811123063,1.441454682599224,0.02684715218402773,0.03022192600703285,0.3329168084703094,0.024510312906178968,0.024260847307842656,0.23923997301537608,HZ
4813750,5088.01,CANDIDATE,2.1840143731896577,0.16637971219054687,0.20461825343192355,0.26070600994919924,0.00603609099305628,0.006546122357667136,15.36004438188143,1.9902026718031576,1.8280718166566177,10.0004014851664,
4833409,5092.01,CANDIDATE,3.4904639318856345,0.3092069288870067,0.2974582558058582,0.9166613272766804,0.014806924467828785,0.014887070289259154,6.62152335670967,0.6150231339809883,0.5649470917101672,3.7424823303152333,
4914221,5099.01,CANDIDATE,3.0976001670755298,1.908719280770499,0.36967810344576746,0.5075535751040757,0.0244010909806043,0.00910343388145192,31.769679568032608,4.384526282678792,3.363749778794788,12.161455596651338,
4915582,5101.01,CANDIDATE,1.896146800031552,0.08515120482801636,0.2496876731470224,1.2513680478559968,0.01941258623835061,0.016354936196402155,3.1995031594433527,0.26516246520821946,0.2512847187009461,1.9288044772301949,AO
4918303,5104.01,CANDIDATE,1.5833674580424215,0.3900840738036232,0.193104571935086,0.14845491654413434,0.003028863231006177,0.0035374303681345743,44.01622286043932,5.350164477611156,4.980633672987883,31.472592987459137,
4940376,5107.01,CANDIDATE,17.35661835396699,0.9283699616050984,2.1908209364826434,0.69107816000562,0.04155619591934899,0.04116813433511033,57.69341049876035,9.271935008538026,8.831618071606586,13.111807155366169,AO
5027859,5117.01,CANDIDATE,1.885170390491856,0.15384839993892013,0.15804706478015296,0.18966837796596744,0.003218380385168577,0.003774799126446325,12.434865502351453,1.5010220113154222,1.3757921683353034,10.610257991724415,
5036052,5119.01,CANDIDATE,17.102843473488768,1.0362367293324852,5.119137268893012,0.7002938427885816,0.010775028187069168,0.02006063900439092,63.47930080713611,10.51279033228614,10.42763387274592,53.557688025873325,
5094412,5124.01,CANDIDATE,10.075717600534004,1.8650277566481688,6.6978816352842925,0.7928827142968744,0.013276131826904779,0.015107989848635884,0.8111557211712022,0.09610856898873092,0.08727329902774181,0.645704134345606,HZ
5110453,5126.01,CANDIDATE,10.951943032695024,1.9249361705871468,1.6478679555599722,1.1523238704955636,0.0747504948941701,0.07768461722453872,8.184861399755883,1.257871253721292,1.2605606810355887,1.5625457455346836,
5181299,5134.01,CANDIDATE,7.708813772863218,0.9348100307907106,0.855629442626206,1.356315620597348,0.09702985986201397,0.0758181327224344,4.071422534843606,0.6632338110515765,0.5382671595141914,0.5992198749685115,
5184144,5135.01,CANDIDATE,3.052296098910684,0.5685663538637327,0.264599698195843,0.8675553077169343,0.007423158307675634,0.0060340432852455,1.173006450177286,0.13118713148430622,0.12861510392938566,0.4337219081721501,HZ
5255259,5142.01,CANDIDATE,3.221317802316216,0.25080571716494365,0.2256405895570671,0.6234322581428555,0.010241093100627579,0.01323993117795648,1.0553889230298117,0.10854384096636203,0.10145737782575262,0.8649535746145244,HZ
5283728,5149.01,CANDIDATE,3.0602386140954643,0.4323240628414027,0.4078330831621315,0.2504422363553922,0.0073456265791055015,0.0068893773175213715,50.43258280866597,13.49585725967864,10.831019510004026,17.690285118394723,
5374838,5155.01,CANDIDATE,7.211808511412097,0.477905666404256,0.4385026020987422,0.7357969286040243,0.018513857450445214,0.01757040422015166,2.660606111830121,0.41329110015193454,0.3600853961223593,1.4025541664652235,
5390913,5156.01,CANDIDATE,66.45175636450757,1.7704757482560602,1.7808302848346464,0.0327710504870673,0.0005069176366594119,0.0004683864065185606,11118.529432263784,985.414620049594,872.727236536537,7845.8002400844225,
5394585,5158.01,CANDIDATE,4.589561216117919,0.6797608526571091,0.2691504609154561,0.6556530731388214,0.0105131451724835,0.011360705631494218,29.430956996411915,2.777977931874738,2.614192273947942,21.54104265800275,
5436455,5164.01,CANDIDATE,1.9640997802911468,0.22330507503001196,0.1545115173854061,0.7702327300935902,0.012821519864602449,0.011653415930860436,8.630179785908469,0.7657797105463392,0.6531885052122407,5.138428268194419,
5439000,5165.01,CANDIDATE,2.629926195540924,0.7648573979005705,0.5227533809289503,1.0128381751642888,0.026412206549307225,0.022115781710578104,2.7082267377983165,0.25065067070686364,0.23167064960486644,1.005185196412711,
5524229,5174.01,CANDIDATE,5.868462711830793,0.32959620684154545,0.5632064480647946,0.17136331806309238,0.00801910026748422,0.010045489163611398,482.37974052529404,54.69572110373746,64.06168452584443,142.00631927899545,
5551240,5178.01,CONFIRMED,1.5604244832890646,0.08537347346759383,0.12252447749082745,0.05568249594409209,0.0009332046154125463,0.0007767696339498847,1260.3072365041694,132.81633228707378,110.14284587155899,851.3492927013787,
5650930,5188.01,CANDIDATE,3.7982136940822833,0.2376799676104101,0.3793943703550667,1.3247976574108398,0.022911205401192115,0.02308978295509938,5.255798546604377,0.5662774861502536,0.492545060694406,2.9692664659776518,
5697395,5192.01,CANDIDATE,1.0220899602056142,0.08583194779934564,0.08252874391272867,0.24466921311223574,0.0038831287582438705,0.0043594243296358245,4.951455900768905,0.4177002018800064,0.3756442456979701,3.9393491638303173,
5734702,5196.01,CANDIDATE,3.8969273829502287,1.0741615799519493,0.34479817404891994,1.1989882887399168,0.022065351616774455,0.021234077310957018,6.1306696083283665,0.8233234049885576,0.7442885756034157,3.7685309708645423,
5793275,5202.01,CANDIDATE,2.0874575656603844,0.08809564150071457,0.3499952025722729,1.3042558204189136,0.028594538701505863,0.0298877974095278,0.7207311014578641,0.08232240610466386,0.07636311004923997,0.4612119344214931,HZAO
5857656,5205.01,CANDIDATE,2.574697511616729,0.08941910536458998,0.06996678590526018,0.9035925354117318,0.019637684782208904,0.02091495194630732,1.4892515206816581,0.13143132661930004,0.1198381085968516,1.026488851514939,HZ
5859725,5207.01,CANDIDATE,0.9927344667849608,0.07612426309962914,0.0736712550924855,0.1489592189204947,0.0018587285136080548,0.00274915645844635,98.86723035196312,7.8015268943206015,6.764617031791753,57.39765032648545,
5946568,5211.01,CANDIDATE,0.594702168619594,0.03620631282193422,0.07605915304445211,0.04342581442357498,0.0006116340790032126,0.0008362014423823649,259.7302655775761,18.82564763676108,18.510138305246166,212.6939002794974,AO
5954894,5213.01,CANDIDATE,0.6762387449183674,0.10197898844314753,0.19519587180182454,0.25071078403806146,0.003860417463905426,0.004874130790719574,8.924706370234864,0.6191399371513968,0.6209089330131194,6.920527091907687,
5965629,5216.01,CANDIDATE,2.6714728401441348,0.2603207869049654,0.3008574676864937,0.9906685011546016,0.021346831702893018,0.022321940873174424,0.7553514987399331,0.0863853773568762,0.08257926692831037,0.5094913916701855,HZAO
5981058,5219.01,CANDIDATE,1.5181834283682574,0.091481366008498,0.1117633597678634,0.17567420802472786,0.00487058083599881,0.0042952228994635865,52.492031078613245,7.594303125794243,6.618103801112193,22.437894637457312,
6021840,5222.01,CANDIDATE,3.152225102920784,0.26732873001603125,0.2424214881447796,1.008586671891669,0.025783184710327242,0.02576775653419425,1.443144699558531,0.1953740879286112,0.17620912316868315,0.7530844282857598,HZ
6023571,5223.01,CANDIDATE,17.342760100066005,1.0172423364921723,0.9581765286288966,1.106865404810763,0.054669154851976216,0.06456455301862188,14.692109955751514,1.9327190693824745,2.0617487286310325,2.4787605477204897,
6025174,5224.01,CANDIDATE,2.586987353054079,0.20291462246852612,0.14462422170134692,0.6291817488747707,0.012746539636097584,0.013775865077256479,5.33344790853775,0.5559267139939033,0.5169510780157737,3.341052818811691,
6034834,5227.01,CANDIDATE,1.6140646782159418,0.10236914742966023,0.08467148222371558,0.9679189446882529,0.012704402238778929,0.019389849775964058,0.5992510891766613,0.04520643636075225,0.04354449667746962,0.508602403429308,HZ
6036286,5228.01,CANDIDATE,1.2441197812090414,0.032145426246278065,0.15653429113759465,0.9841389500293618,0.008465571451842338,0.008285913464386212,0.03088899170906735,0.002962616792165848,0.002679522780880828,0.02356931320460437,
6038152,5229.01,CANDIDATE,2.7161588907371548,0.13149700049620838,0.23780025897101206,1.07049648128176,0.01843845639650369,0.023998585333033732,2.707651336998436,0.2628521938372243,0.24119709632808586,1.6756387545058373,
6043490,5230.01,CANDIDATE,6.185120754449544,0.3267319913767786,0.5855223143593551,0.9465677713431692,0.056956649047646274,0.05311772006851129,8.215768390987357,1.1886895995503954,1.1046257539400108,1.5082109013946308,
6045404,5231.01,CANDIDATE,3.1547607351118963,0.2755565746474158,0.4054211043729308,0.3641695817800813,0.014179075113686341,0.010937850211425652,15.05654888225317,4.236494042182774,2.9563603547167148,6.37481390160268,
6067545,5236.01,CANDIDATE,1.9229457545932716,0.09102040846350266,0.07953464269212096,1.3347729860432405,0.01839145167248056,0.024603146467275464,0.8115923727807407,0.06224200569022224,0.05966862507032138,0.6530280472611142,HZAO
6115356,5237.01,CANDIDATE,5.6044092103260885,0.5457490105098514,0.6511390930898311,1.0941189500023476,0.025221195302310696,0.026847239357251824,3.6815216965834505,0.6525883523551848,0.5643609632884597,1.4427853293495623,
6197658,5247.01,CANDIDATE,4.5440536643179295,0.3052186651967351,0.844072612115729,0.8769496449503359,0.03150729225254082,0.030805711514945856,3.6747972785183385,0.6748286438293409,0.7679058839065223,1.626438343365949,
6198670,5248.01,CANDIDATE,1.7523798407457958,0.15942468363032558,0.1217100781999913,0.6047697616406271,0.015583705008350691,0.014217418583961562,2.668037083349325,0.29336691369021545,0.2666502766537225,1.3451236075732464,
6203955,5249.01,CANDIDATE,1.23201556495493,0.07579220106280125,0.10827872703364984,0.1421965905801949,0.002345425193446273,0.0031159563867486873,54.80416732245247,4.938934894141066,4.784092534289277,42.07972237120055,
6266866,5254.01,CANDIDATE,0.8719835134425312,0.04629749351458889,0.09795792098929224,0.7387541796889825,0.016844340559588538,0.016520089069999796,1.96392711306716,0.15015239142075634,0.1462742400912462,1.1180350029413988,
6309307,5262.01,CANDIDATE,26.634322369357328,1.9475282020646545,2.938728538607468,1.4384577708410673,0.046822919206457946,0.13413272617915872,24.224817148429555,3.1433378787286324,5.123593529200065,10.697963558240524,
6350031,5267.01,CANDIDATE,1.6997154138520167,0.15193387126551364,0.1275341564357693,0.06392816915824061,0.0008759204479341983,0.0010012897868988022,731.2941683670775,66.47095399408279,68.21754889496222,440.7783317920867,AO
6359881,5268.01,CANDIDATE,2.7829504131974003,0.2415595263769687,0.3634830078942353,1.1756791793000625,0.03116825099262324,0.028913840498229967,1.0878944374700341,0.13666481955265686,0.12287182818421018,0.44271678305457635,HZ
6359929,5269.01,CANDIDATE,2.408423098446801,0.20834928718067589,0.14278521253031712,0.95010055272635,0.011894940587259187,0.014020827489602313,0.4937908630061633,0.04409795404304738,0.04433516717335578,0.42860977437653,HZ
6367663,5275.01,CANDIDATE,1.6607561092878664,0.10012517685452747,0.19644565674737197,0.05139582120572577,0.0008813196048886929,0.001533667999934216,1428.8265750893,146.21192122961344,149.29918711500525,781.2959740652577,
6368905,5276.01,CANDIDATE,2.355078383060944,0.2089653412510389,0.14101785929174135,0.6673164900135721,0.01294230057135458,0.012177849137572258,0.9115313493150318,0.11818946692988787,0.10390729196271753,0.6407279202827053,HZ
6372194,5278.01,CANDIDATE,9.822782766263813,0.5780636699207661,0.8300178808856072,0.7992987661914579,0.01817886726424815,0.013398016092144796,1.0778023974899036,0.17381580947213088,0.17380491324902286,0.5443434888110976,HZ
6442735,5283.01,CANDIDATE,0.977338650045534,0.060004180323757775,0.0846082019343735,0.14387274010621615,0.0019610230268265983,0.0026198775810143435,65.34351549202856,5.163579930686075,5.115550262412493,49.03695559788214,
6443093,5284.01,CANDIDATE,38.31691181934372,1022.353808599834,66.36525064989193,1.0386094237124648,0.02829491751588016,0.025499886300683262,1.536306319812598,0.15860549558159354,0.142770955724304,0.6327631386549295,
6509282,5287.01,CANDIDATE,21.28862016201197,2.23125020317176,1.8048839817217648,0.059409126360127726,0.008887400353528255,0.0045341201564769,20604.644695491344,7204.423254489257,4377.382456015934,3318.5270771696323,
6511182,5288.01,CANDIDATE,2.0693315652348274,0.17388304584338682,0.16210481771076632,0.17797736927379068,0.0042100253601516395,0.0037092587972731975,18.62612489182236,2.065755677545819,1.843123569738488,11.549960281868684,
6517064,5289.01,CANDIDATE,2.056724017516311,0.12086235477612525,0.13932055577531016,0.6031670336963098,0.01476639396190175,0.013992086517202395,1.8704981324414942,0.19046038204578306,0.17390124071985225,1.1571344293100077,
6517200,5290.01,CANDIDATE,2.0812939126410024,0.15185801334793586,0.16919295555091288,1.0941192066628822,0.01876303078913899,0.02068290080308533,0.5475094933215671,0.06309758610773264,0.05888376285876978,0.41994979401725024,HZ
6517255,5291.01,CANDIDATE,23.59806375789007,2.8807404635139267,1.5900612923921469,1.3671839027269408,0.10146871944464042,0.1001005113020027,10.568497974509642,1.9131460481186608,1.825480567076488,0.7819457231893068,
6543192,5297.01,CANDIDATE,0.8028892739205808,0.06889528210792023,0.07434344434317236,0.07822767098137333,0.0007711113840051043,0.0009869461633875843,117.75667545770344,9.06426427035491,8.724005074438391,100.77886379348736,AO
6594945,5300.01,CANDIDATE,2.1043508913342133,0.11746092304277382,0.1591447890804248,0.6838326808999865,0.01053160440481415,0.015549785289238244,8.543086607071148,0.7008645580390971,0.6249450902843919,5.276820667894838,
6634112,5308.01,CANDIDATE,30.11857139863553,29.454939411483856,1.8722126192519983,0.0872686711126822,0.0020970396418598576,0.0016570484327844733,138.85350872260503,12.782654769907142,11.241917530699425,55.770494842511816,AO
6719052,5320.01,CANDIDATE,3.815287741998613,0.23190408590532646,0.2590407227881353,1.2257968829950894,0.017971602891620874,0.018695429352140417,10.807052442813893,1.298691793749,1.2104539971567616,8.224661662944968,Young
6721603,5321.01,CANDIDATE,1.682531715514392,0.09745879344560326,0.10555795104344527,0.7328906317058437,0.014791720845939096,0.016386209962268458,4.5233290705791696,0.3421594128065528,0.3852761333480254,2.6583173095588166,
6756369,5322.01,CANDIDATE,6.9731588459666005,1.6485222064751373,1.0386265773757426,0.20080616305621568,0.01415254839320225,0.012819721123450643,248.54036931267012,41.13976845896516,37.47325310294492,35.53289782567011,
6765563,5324.01,CANDIDATE,9.230902545933848,0.6729757636257767,0.6944746791677893,0.8781517045676734,0.06544172697487584,0.05115589501584876,11.668736882969613,1.9784761564412148,1.6092862800078822,1.4600904198263673,
6805414,5329.01,CANDIDATE,18.30330097902885,1.2657563668509078,1.2105013739636732,0.7327527979482129,0.01303916638906892,0.01455885657811258,7.471706704310544,1.2062842797802975,1.0404871590297209,4.514334139776581,
6875342,5332.01,CANDIDATE,1.3074866778323648,0.04766595529358447,0.2288125061326575,0.1642981912778486,0.002808559531919339,0.003470271668746657,85.66046414703388,7.0909365655195495,7.843249779561279,62.71680933982429,AO
6879183,5333.01,CANDIDATE,2.5031959830172292,0.2420397388997936,0.2298577330693129,0.15036077850299578,0.00493116774357866,0.0038014984137780296,110.7611424743614,19.543066941011023,16.582408172156903,43.640847092181794,
6934045,5336.01,CANDIDATE,3.1483397679934093,0.6020083652638761,0.19857410230627925,0.8988517360256332,0.013701025292786741,0.01348381265625602,5.899381091564732,0.484029902976324,0.4573138106855175,3.46439860303821,
6939913,5337.01,CANDIDATE,2.7709018329891646,0.2781419464184409,0.3286794744031617,1.1531227121635077,0.01731504808453721,0.022567755875259204,0.5516090317571112,0.05199639151544507,0.04964656658086775,0.4557400345208368,HZ
7009548,5341.01,CANDIDATE,1.8394430262231583,0.18474213287882554,0.20311614139445305,0.1252562303950367,0.0008447921435409808,0.0011359277550187902,116.1492176771409,7.313923755729957,7.717614512509013,103.02102603242452,Young
7125794,5358.01,CANDIDATE,1.6149691554643368,0.4233037200769924,0.16228176908338807,0.5382025570550041,0.005157173042304629,0.006279658549510127,9.476721187654515,0.760942661096395,0.7256031536878118,7.207519988845874,Young
7130612,5359.01,CANDIDATE,1.7491705535151132,0.17774517317308847,0.15674796065891908,0.032301527912092884,0.0003625839895901857,0.00036217342836909614,95.14731832259956,10.215034372251287,9.29758154501579,79.5291948511723,
7132462,5360.01,CANDIDATE,3.116575887973883,0.3183402568446593,0.22217541984316955,0.3305211813278328,0.00457599282856449,0.01007118125451265,97.09068918561806,9.390296165314425,10.293062141280037,66.19298824147766,
7186436,5365.01,CANDIDATE,2.1783110301531257,0.07941321046210001,0.2490983415276993,1.3262147550498866,0.024401078450083054,0.030786109160207895,0.3805979505173581,0.031943850820075836,0.031327063756200264,0.28419724903608157,HZ
7204233,5371.01,CANDIDATE,1.2120802774038864,0.10114272110462216,0.12157796276177107,0.1856910488427012,0.0032356767768880693,0.0030831676853202913,8.386477740669363,0.7714572421852544,0.7627541024970887,6.351879571583898,
7205717,5372.01,CANDIDATE,2.755037701127742,0.153678276169329,0.4267006984205871,0.7315265291437831,0.013141533383740259,0.012810453228018364,7.152541739454545,0.6388444001129696,0.6028615318986578,2.590336062161046,
7206422,5373.01,CANDIDATE,5.867934061470214,2.992227436333581,0.6917738243225467,0.30048850164596513,0.013130878128188066,0.014556727364449544,116.38217326613415,14.65060120664343,14.806220054431426,32.91161034788514,AO
7213311,5375.01,CANDIDATE,13.224713985824726,1.0034069320765369,0.9969822415584146,0.9971333323848224,0.0761842386689595,0.04643382432824023,20.77863940679567,4.030895422188152,2.9082346818460043,8.536659324881164,
7282470,5379.01,CANDIDATE,7.605634893519625,0.4195796269644225,0.4159467982365288,1.3964793548555208,0.0640871674047342,0.08101060938301342,5.2964070561426535,0.6236034056142831,0.7135612683236557,1.6101691723601077,
7289139,5380.01,CANDIDATE,2.8761386184598012,0.12742240111220324,0.7259941067135998,0.983441980489896,0.01844321846657948,0.02158331066748045,0.7765405874470518,0.09221643593654688,0.08564719204753518,0.587722577726421,HZ
7383840,5385.01,CANDIDATE,7504.075346651365,2202.399871810042,1708.8116441850002,0.8980369024365277,0.019940160433323983,0.021057421904793826,0.7439726718998632,0.10896767736679576,0.0881086612494115,0.5186964922302159,HZ
7416016,5387.01,CANDIDATE,1.348886863177842,0.06778382260065162,0.1412058131458771,0.7595899406511024,0.013537267150755004,0.0033647822098379285,0.2256552020840473,0.015747318557800757,0.012270437079141749,0.15816351132471468,
7416306,5388.01,CANDIDATE,3.664001818959009,0.1332897046812149,0.40649766439772655,0.5609485192940535,0.015004263770736409,0.021097361593326387,17.122832417479998,1.745291531575683,1.877641552360692,7.782667771826822,
7416646,5389.01,CANDIDATE,1.5837087267525842,0.04323554936707007,0.4946744164659963,0.968686518946168,0.015341252245479981,0.01887789922248538,0.5362182186518183,0.03576350844835885,0.03655207369610509,0.4037591831907335,HZ
7440715,5390.01,CANDIDATE,12.889111934912815,0.9967586126824722,1.3441132967292653,0.4777817246841787,0.024470892245845248,0.030607027391325613,59.43028172175969,9.128815285368487,9.764570241606707,12.942196542070796,
7458743,5393.01,CANDIDATE,15.64679853783515,4.405170927197422,2.376766801683296,0.8370374573699699,0.0520532719908945,0.05832257970363644,20.06783589330941,3.0465758725387286,3.247784609827209,3.187202487619778,
7539277,5398.01,CANDIDATE,2.686428029193064,0.16143418695978176,0.25181301859171884,1.35936635047935,0.02046227488754392,0.02412584770907426,0.6755435774662236,0.05268142533397807,0.05416146161575674,0.43848818874302997,HZAO
7625138,5406.01,CANDIDATE,0.6202526618939299,0.04593146705371108,0.029637354009439718,0.06877325583586331,0.0009541848450551023,0.0009054445589229725,726.1045780006633,53.72519267730401,56.45708018324073,516.9310233936782,Old
7631138,5408.01,CANDIDATE,1.7105601972570454,0.17084514088366634,0.11760137214082796,1.0344694913281591,0.01414182704016102,0.01827404226143204,0.3545310597066992,0.024766457700290383,0.02449856358226529,0.2888591771891078,HZAO
7662502,5410.01,CANDIDATE,1.1654766540908343,0.09614920559954276,0.08499152370988954,0.17505960197637951,0.002654447771562476,0.0029499733083816013,70.29981784255837,5.714720510099598,5.274065064201811,47.294856987030336,
7672215,5411.01,CANDIDATE,1.3558236582262333,0.09188913372209194,0.12118218519003532,0.10856117797203538,0.0016733063412139892,0.0013866309391649355,501.11924210411837,45.412305709645175,41.87810890260628,323.6334755466577,AO
7690782,5413.01,CANDIDATE,5.373617906557961,0.18842706942834409,0.8337836996671638,1.2205341373300287,0.017651319829047142,0.018136134364272232,4.233694074298666,0.39422973727384936,0.3800185086787483,1.7984957113765279,
7762153,5423.01,CANDIDATE,2.9882523246062114,0.29872589094647745,0.1889070797278156,1.027805518712704,0.019183291215792056,0.02073275962466897,1.3668012788565471,0.14458867968762246,0.13757597421372122,0.7115516289755187,HZ
7829836,5433.01,CANDIDATE,2.4183694537325935,0.15844737404932008,0.13251967667073775,0.7400902281454227,0.01587214347833722,0.017015250268654636,1.80603780106397,0.19090893421188024,0.18011299062385466,1.259896275068728,
7830953,5434.01,CANDIDATE,3.95239904862888,0.4308448703623358,0.4116429433495004,1.377411300450033,0.03972272209449985,0.03648806416939967,0.9367703154206918,0.1890553219438537,0.16330116560822902,0.43486789002694776,HZ
7836096,5435.01,CANDIDATE,1.7022720447451356,0.10672236357211316,0.17538745804510944,0.11408211281783875,0.001958146175919348,0.0016797676447016052,22.84218357301004,2.607649897779518,2.29012415878282,16.463314342708795,
7917068,5446.01,CANDIDATE,10.598819446782745,1.6485496359403744,2.9343515920627583,1.309882325655677,0.015948777191324738,0.012380534133340318,9.454128994682394,0.7108830313513047,0.8985551732518205,5.070157058860179,
7935997,5447.02,CONFIRMED,0.6728002288622845,0.0466094749488573,0.03234396883612558,0.046750802594584334,0.000790712255555928,0.0009718641243896989,317.401075902238,22.81757850224429,23.025734241654142,243.68461234793736,
7950158,5451.01,CANDIDATE,6.503075088298044,0.5028031636567344,0.3260048501923777,1.24453789857051,0.08705908961593793,0.057881954933945136,5.3126660545378765,0.8275176973242848,0.5931502522190301,0.5364612395111934,
8007174,5458.01,CANDIDATE,2.0141507158656533,0.5914045152244094,0.2670464926047443,0.2613909575666232,0.004152705005440758,0.00448431412790225,3.6756996257963066,0.3733979681553305,0.31352441341472104,3.0041009869728725,
8009811,5459.01,CANDIDATE,3.759879307275476,0.17887630955712647,0.4704879718285764,0.3283738342367383,0.011622610323925808,0.006307428102677784,118.73079980342985,11.874843697492127,11.813377114858993,61.95321308166392,
8016650,5461.01,CANDIDATE,12.129117202674953,0.8531702828414153,0.6608154977454309,0.5100786500385922,0.033531507554895354,0.032665895781531576,60.338657038433844,9.300768039515424,8.906573264149314,5.981986540617968,
8037038,5466.01,CONFIRMED,1.9020607958025175,0.09336091050428276,0.5572063757038554,0.04973866336025208,0.001219912861743849,0.0012744770382936265,441.8418253211289,57.08446560870101,52.292249867769534,274.2798588305181,
8044083,5470.01,CANDIDATE,3.495431390113562,0.3918855641057912,0.5859085315043234,1.4578130499472135,0.03318716083632827,0.03743110128743531,1.2633132783857342,0.35182474677960585,0.22851942498675765,0.8869676985201986,HZ
8076215,5472.01,CANDIDATE,10.721508059982641,0.8989598415866267,0.9569994302634768,0.4932851355880304,0.027080730789158874,0.021907899997127063,110.71808162374607,18.368144061070897,15.471174580355056,51.942856497626906,
8094942,5473.01,CANDIDATE,3.5978271900959657,0.1783184781355668,0.37410879077662745,1.3613045119253973,0.029945890287198507,0.0341001267744763,1.124929813056789,0.1112070794145767,0.10727882676929963,0.6401266781926265,HZ
8099517,5474.01,CANDIDATE,7.690949532599784,1.617928231560291,0.9293221374215892,0.8647120387934172,0.060553792049778676,0.04949854309604759,9.990872146419916,1.631735724220061,1.3645493124345405,1.4982963005686878,
8105398,5475.01,CONFIRMED,2.767599822969216,0.10127605117798512,0.07802918937715027,0.7616488705201716,0.01292634755892066,0.017524791943381697,4.969542012495194,0.3610115998107622,0.4102782190759303,2.99479687894217,AO
8105398,5475.02,CANDIDATE,1.1143811281829397,0.2733860841193933,0.14640323386834708,0.06573438718877747,0.0011156131844967064,0.0015124836307970773,667.1764898810846,48.46693126432655,55.081128332600024,402.0608065241499,AO
8105719,5476.01,CANDIDATE,2.7791780883394086,0.22235217577345529,0.22875468588131465,0.5537076012068315,0.014628429383581146,0.013399130959891536,5.528407393944273,0.7995618790482802,0.7071207802551311,2.571124977631378,
8125917,5479.01,CANDIDATE,2.7092051134268957,0.16870473156100674,0.1509101452744118,0.13060696460165505,0.0013114924362555185,0.0016063669897238226,34.299265946783656,3.0548806730986215,2.597536999453747,30.76478366415455,
8129333,5480.01,CANDIDATE,5.269288849079637,0.6466778628331666,0.7284680263237251,0.3155409737454425,0.0063524013458495406,0.006859644305729377,30.59842166857647,8.311878146131122,6.621885922922537,23.483567566704135,AO
8197176,5485.01,CANDIDATE,4.412188328957316,0.4907802752462672,0.3695189639989269,0.0841030608315715,0.0023945918772496637,0.0017768624840912614,155.62358861736934,29.03965479853988,20.86191997728903,63.01152257739765,AO
8223445,5487.01,CANDIDATE,2.8342048748005566,0.3628144173550328,0.266829174353746,0.2591213739596141,0.006340526814831838,0.006457427898040278,16.549905987166948,2.777558377526152,2.394855687699608,9.85884511588009,
8279146,5497.01,CANDIDATE,1.0310224200931046,0.06809760678339218,0.1301527711103076,0.4572855245864634,0.008317063700921137,0.006826044619467486,28.93278553873318,2.16351656714919,2.429255673202632,17.604952003549737,Old
8294683,5499.01,CANDIDATE,1.6251000882453486,0.12665811926537948,0.15266074071595512,0.4515709096364268,0.0046746709483634396,0.00400652999821669,2.4770450926719647,0.2305881844630152,0.210198335391956,1.287117565797108,
8295087,5500.01,CANDIDATE,2.1613679218396555,0.6925759665943618,0.3243129805307673,0.4138869879635306,0.005941955921693804,0.010677918684167963,32.20448231278837,2.645956369225598,2.915711193157321,18.793338748521023,
8307489,5502.01,CANDIDATE,2.660845336783556,0.13956689556900365,0.15192814052205428,1.3013775556430298,0.018255299685175242,0.020147431928112382,4.875548332852251,0.4134050190098107,0.3883892873467364,3.7171337898358248,Old
8352009,5506.01,CANDIDATE,1.991972202088698,0.10123098104468113,0.15111861206152388,1.5560054554444471,0.022824216559507886,0.02628849087787171,0.8218233926007549,0.06697576458592776,0.06384125905495318,0.5593723444643871,HZ
8378278,5509.01,CANDIDATE,1.7501674244430774,0.19873644276833116,0.32617585688050377,0.18288109190655769,0.004705574222311929,0.004727159886776914,41.93682016491205,5.494187437346593,4.944001955756312,23.02946297994796,AO
8395870,5511.01,CANDIDATE,1.749909587230465,0.1360981299070011,0.2467929128702188,0.3837146020024436,0.005927816465733395,0.010854297312161918,31.43996189776871,2.8038115446093155,2.871230106948753,17.47226329038499,
8396288,5512.01,CANDIDATE,3.0733667960554194,0.3093255595177193,0.3776667383600493,0.07884812835934403,0.0019881979601511766,0.0024234190021850464,114.05284684444278,35.88740461261509,44.770814097190076,98.80279422299446,
8415353,5514.01,CANDIDATE,2.1341086842240147,2.3117857841721707,0.4689545004251583,0.4658029622700861,0.006801973282277559,0.005911889846263918,16.691308848784153,1.5735778137420182,1.20444318103831,11.265335616257477,
8432249,5517.01,CANDIDATE,5.128835853127472,0.477637488394065,0.5791464893513801,1.022093171763402,0.04115360961087334,0.05482538615526309,6.695381806380127,0.78908292745666,0.8826215947648791,2.53363155342528,
8439618,5518.01,CANDIDATE,4.36354934659727,0.31636157639722995,0.2799131500667312,1.3367112329878177,0.033211287327443884,0.03447765513208338,0.7521323492891946,0.09935669951056816,0.09405535440575016,0.46116543119095216,HZ
8507586,5528.01,CANDIDATE,2.499409532130945,0.2812850413371744,0.4229441539771077,0.6837996540830301,0.013624311432353441,0.014494461916521125,2.6082709863531632,0.2883901025906504,0.26390232462508145,1.5337970045505602,AO
8525101,5532.01,CANDIDATE,6.032277663405635,2.519897419586365,0.6171966230127294,0.18844496180468465,0.01748540033042463,0.011524143169006363,404.56122501209745,138.1688768636125,59.08975975942791,124.85312303357978,
8547213,5536.01,CANDIDATE,7.990923995240594,0.7590375307671252,0.9287246771242436,1.2156064863029088,0.03015258287259692,0.03601323206609735,6.405029787637081,1.2277677293256437,1.0696326477147784,4.404528132224438,
8547537,5539.01,CANDIDATE,2.4981748815843456,0.19418738884947787,0.12304638154720825,0.9493363222196859,0.018737889830706005,0.017451506684012998,0.4559431984147157,0.04621470986121544,0.04161451507931758,0.31822345926310625,HZ
8548454,5541.01,CANDIDATE,5.114470539951828,0.3129347571166181,0.4809406638630359,1.0727206963586322,0.028464450916423082,0.02233845350509442,4.482199119864532,0.5741985801496969,0.5026074050641255,1.8214202842681557,
8571421,5546.01,CANDIDATE,2.9825293519973948,0.1767470881635156,0.3249017017978449,1.3180753674131165,0.015377651004499891,0.016795607131332956,1.1263511147244027,0.12228775256918176,0.11369008393804922,0.972282411605595,HZYoung
8574794,5547.01,CANDIDATE,2.244464122180325,0.2138816098442269,0.22981115858596984,1.3261270946872723,0.02653652607997369,0.031529942302081324,0.4928768737287665,0.047650806026739684,0.04584018385309562,0.3568224952826497,HZ
8613769,5550.01,CANDIDATE,5.670161911731883,0.5709496891631759,0.5944984780800877,1.2906283955130615,0.035207331280723016,0.03247147325300992,0.9904791769716652,0.20363257712802613,0.1707435035645726,0.40103925883213387,HZ
8652997,5554.01,CANDIDATE,0.7794722919643199,0.04563500598895976,0.11264792447709394,0.9749430978672504,0.023677191339205633,0.022736578273045614,1.2773758370466526,0.1054308427658528,0.0998572426338499,0.7913678986614626,HZ
8656535,5556.01,CANDIDATE,1.6054263963691795,0.13671095424846874,0.1562160523131057,1.3936735750894065,0.02138929297991644,0.029790875065907555,0.3319197861651926,0.024187111919634838,0.02428882580363816,0.2658239424457621,HZAO
8741367,5566.01,CANDIDATE,1.4612494622977592,0.1212828326226239,0.11658968493763748,0.02090815304629083,0.0002577428586441743,0.00030061085125303555,5505.992177592934,381.00179893620077,376.5467495604991,4158.493686019771,Old
8745553,5568.01,CONFIRMED,2.5205907030567873,0.3467205796608491,0.3873443938252617,0.33572961898812576,0.004860633798000823,0.009250736625534056,42.221670143437706,3.3947197686772617,3.712949728461018,24.004986911099913,
8807988,5572.01,CANDIDATE,0.8208609567852266,0.20493983271479407,0.062438902164969334,0.14634269423262533,0.002614866784301493,0.002984921190140304,22.51632692775858,1.6688157997275948,1.630888070427493,16.80143984536866,
8814872,5574.01,CANDIDATE,2.7529111828954016,0.2058715152068723,0.18381896960951466,0.8851954861955321,0.01425982123666058,0.011630319249183979,0.1684256114634661,0.02302910817781521,0.019945569963300186,0.1359136294528572,
8841297,5577.01,CANDIDATE,2.3763407025437013,0.1684801840817974,0.2992231101191576,1.3422512285547117,0.01229222906700187,0.014647026387253646,1.5436004126381846,0.12521581426524228,0.12119206286562992,1.1621792420722512,Young
8890417,5580.01,CANDIDATE,1.9234374693398484,0.17641910597404833,0.35101990338561906,0.6098127753441904,0.014488454068502262,0.014188391499303612,3.913984868492399,0.3552130032426415,0.3314824781464392,1.9907026339333938,
8891684,5581.01,CONFIRMED,2.6799899270721634,0.6350647444992273,0.16560819609309718,0.9837391674215532,0.012762557466188757,0.01629243101022431,0.53759485944529,0.0408532319783364,0.039094747368894484,0.438242213990944,HZ
8937555,5585.01,CANDIDATE,5.743157402716307,0.4657111762019439,0.4823259648803221,0.5077204541820903,0.01996388839083065,0.024361519379028453,28.747593522348343,3.075687196525864,3.2803935280921035,9.975504496745772,
8946267,5588.01,CANDIDATE,2.3417894960036993,0.11764389812918825,0.22209568333638996,1.23935666617573,0.024416336711094118,0.028079500527919257,0.34339499903080706,0.036830235952041684,0.032634379116951134,0.2538864538730902,HZ
8959240,5591.01,CANDIDATE,4.660204782833421,0.4469646255467701,0.4520480873771605,0.9091142914300824,0.04543105320959594,0.037368809948772966,4.348495437704383,0.5271585966808454,0.44398251069803707,0.8951793483301302,
8971044,5592.01,CANDIDATE,3.1774793204476133,0.2199568157325237,0.27100510752960216,1.2741684925430479,0.024532860959916945,0.02935324355427899,1.4750259685566594,0.15888134941826818,0.16214585202406315,0.9974712304729855,HZ
9011877,5597.01,CANDIDATE,0.7417441153540006,0.049393651332105735,0.05696145533939308,0.07388795372439459,0.0012575599770552391,0.0013917148649986715,83.37777436403215,5.720145135138763,5.672856166527128,59.87781649976828,
9012244,5598.01,CANDIDATE,2.517677962642604,0.09879946980867693,0.3548690266841857,0.949271716204044,0.018623001873712908,0.01444583377823154,1.6279128349178469,0.12906660865061662,0.11056595196139396,0.48659664843266004,
9018021,5600.01,CANDIDATE,8.960072459573274,2.8904747708868825,5.515315992272461,0.13748175700563084,0.007471585750891917,0.008251477476722573,358.21057738315454,51.63267549944353,52.90553577143189,86.10102640256238,
9026007,5602.01,CANDIDATE,2.549070853722843,0.17470292418730146,0.15637733597231696,1.0832233822273722,0.012522440609229078,0.014999495891943456,0.8937793623750828,0.07944759820564927,0.07417347602088105,0.7440876590341499,HZAO
9026248,5603.01,CANDIDATE,8.053930635498109,1.8498066795391932,0.7081786695866971,1.0401781142548638,0.04353798237368728,0.05498134960722526,7.354577655335586,0.8264675816151879,0.9278666971725149,2.750315506094047,
9044060,5604.01,CANDIDATE,2.3976158129170986,0.21917204666664453,0.31883359771457315,1.4073063275319575,0.01489858146619178,0.017863578019025175,3.5174426969777266,0.32714871835606524,0.29934740819502736,3.2678487108890186,Young
9047416,5605.01,CANDIDATE,3.636995248823056,0.1008054201436496,0.8517372621009924,0.08371264764989586,0.0007162912072385796,0.0008894099209923806,130.91777785820526,10.926116049434269,9.195412245647317,118.99062585134149,Young
9073549,5608.01,CANDIDATE,1.868258082493464,0.4520805174074618,0.2290698267453919,0.3845008067397562,0.005714675098630791,0.006649442240881917,5.552685542830041,0.5859315920279997,0.5459954677197408,4.425809696652885,
9079671,5609.01,CANDIDATE,1.4887080762258813,0.08055983500794328,0.22247452986234215,1.2087197900574138,0.016286472453499606,0.02333364616756687,0.2796893407799429,0.01905892447450696,0.0191342340627034,0.23337018770000198,HZ
9087853,5612.01,CANDIDATE,2.9525963396110857,0.3014775016195746,0.34530996413108145,0.9311335206037424,0.020383773715847143,0.015577594186634416,0.7043908094811367,0.09425704323924923,0.08503860885163031,0.3871744302069288,HZ
9097470,5613.01,CANDIDATE,2.3842982351698283,0.2460177249560985,0.2381613254874796,0.9362614435255076,0.02020862674769929,0.020234791682695128,0.7335284544409553,0.08953236454164376,0.077470410975122,0.47066128045117683,HZ
9114614,5616.01,CANDIDATE,1.8967288690466917,0.1626292569209223,0.2203809956991316,0.9902956014561484,0.011745810313592323,0.010267579346394346,0.1510405507965234,0.010698739050923526,0.009788261169626894,0.12327655234860616,
9116510,5618.01,CANDIDATE,2.822632174152003,0.25038518806714244,0.5734887549892543,0.956871092237084,0.013462686151101659,0.011731505395293513,2.431934385877464,0.349571897558516,0.3053384219244704,2.292819026843982,
9141355,5622.01,CONFIRMED,3.6164699335070742,0.1585561342703939,0.6754465218127984,1.1189371851409349,0.023210634797205323,0.02370303272679564,0.4036067979730517,0.049032333597239915,0.04458641988869227,0.28180099414413584,HZ
9147012,5625.01,CANDIDATE,23.612415198077027,6.107438404808002,4.934454444717371,0.4541015731463715,0.035599630360839685,0.016472697976694962,63.29329247574546,34.31254060573553,22.474415031595484,3.131748622633918,
9147029,5626.01,CANDIDATE,6.262038972968607,0.7186367093728397,0.3754085559953763,1.087446332516523,0.022741595455808433,0.02385486093732522,1.407174055063396,0.182567840981886,0.16510366843838187,0.9262420828747908,HZ
9157030,5628.01,CANDIDATE,1.2555123554097063,0.5343662689211125,0.12837691775366247,0.1460636928282683,0.0019190123308393898,0.001871700649921002,7.970402668195411,0.7427232882786289,0.6462567160224336,6.724822277883265,AO
9157523,5629.01,CANDIDATE,2.7334906744787664,1.230331943144772,0.09859649315133033,0.7488507409187022,0.007160390107461679,0.018447010583941763,9.81295976642966,0.8346760753440302,0.8562963361232672,4.933161671419074,
9166700,5632.01,CANDIDATE,2.714766068548731,0.1174363049699462,0.09042697739476388,0.8584782049906892,0.014224293011302732,0.0157730809657866,3.3359608504704714,0.2639759965490097,0.2482779562861284,2.455822162311226,Old
9173014,5633.01,CANDIDATE,3.695239040350904,0.4203216394204701,0.34718346597614663,0.6816464986114422,0.008541273081818429,0.009623590393497092,30.50044522086012,2.51266656116594,2.3484970841881325,20.793631772494717,Old
9178894,5635.01,CANDIDATE,3.785384653583385,0.18933370411195974,0.3456345697370287,0.650943489098659,0.01225292550413449,0.010613923174164892,270.9052715979195,53.047348863518174,39.32097492930277,153.28146542374108,
9209981,5638.01,CANDIDATE,1.7464741618811308,0.10083574759936156,0.20234049262998804,0.9038390944379416,0.015984214218692047,0.018304726348425598,2.6513647882248454,0.262366112529127,0.25314230962169565,1.7864904304993572,
9210738,5639.01,CANDIDATE,10.184759156332184,0.5024844418897175,1.2060737965977637,0.8995092165897904,0.05702502144921201,0.06003842446489895,19.03638338125268,3.0080212236351698,3.0341502944084744,3.1646274757872606,
9217583,5642.01,CANDIDATE,5.6958139016235085,0.5530199463167081,0.7420570767915962,0.9006936606735312,0.011391077878000616,0.01273093993971548,23.90126634053041,2.858590830672678,2.5863169897646365,14.797003025981077,
9220614,5643.01,CANDIDATE,1.5778218771337018,0.1268991744918598,0.232966136456015,1.2530355851602444,0.01732961183774626,0.023767479245101388,0.26289958669494506,0.02046551630390645,0.019851072398716144,0.2176318137063047,HZ
9282853,5651.01,CANDIDATE,7.4212184784381225,0.8596740867920971,0.8816831881453596,0.3995314756656284,0.018679303497395702,0.022213559067785996,40.01237738635097,9.862999897308876,8.55513033574609,12.971312489260198,
9292100,5652.01,CANDIDATE,13.00643720108234,1.916813161294328,1.5784506914002043,0.4058865361371025,0.036496668818634614,0.0280155078271619,110.54081295445481,34.38016648648481,27.011362399801058,9.687681713664487,
9334027,5657.01,CANDIDATE,1.847655808069742,0.2675301856987352,0.17175200145965144,0.8310176105312174,0.016122182919257103,0.018314207650753287,1.3071034509639017,0.10741269128043923,0.10345549661451524,0.9564113413746249,HZ
9363944,5660.01,CANDIDATE,8.29436328553396,0.6748316297892383,0.864376009680691,1.1756734165819052,0.048778629889642384,0.06338494810815308,6.329136289906943,0.7669052323359918,0.8360985925332729,2.4663150441870196,
9391817,5663.01,CANDIDATE,1.4473820697283468,0.07044626005783207,0.0723036042301753,0.5578537717079746,0.0069198584793104005,0.009196603140496851,5.41514843258351,0.3961985641211577,0.3633941133292393,4.186344773923961,OldAO
9394953,5665.01,CANDIDATE,1.3644949547795722,0.20389496869071888,0.06725945660612692,0.4571780620090775,0.008540010264482076,0.014045616285360352,17.679733521860328,1.3594326486588142,1.5589558509853518,8.80639333071393,AO
9397862,5666.01,CANDIDATE,1.4982976938604753,0.21511599921742924,0.2178178049982706,0.6484153304962957,0.010498350024247538,0.012964065861835678,3.3237831605814767,0.2509828056142845,0.2556374858708067,2.4519297050816093,
9472328,5681.01,CANDIDATE,55593.73340625859,33203.967118567,17075.410018216644,0.3654565090847896,0.04351381471279199,0.02657825203618304,198.35695548200488,217.93264080632463,87.1787874068772,12.016903464296915,
9472341,5682.01,CANDIDATE,16.240953104423095,4.024145376508832,3.1043194268200103,0.27437157565678794,0.01515669909174579,0.01715056346581247,102.27917406773993,47.06256129567914,33.99323827593382,28.72777629621557,
9475697,5684.01,CANDIDATE,17.382617896544314,2.7766723373894995,1.4395686690476734,0.7551843947258188,0.04222778857533658,0.04794349836894398,30.495178888635284,3.981850713927269,4.3565482778301075,4.316731237140376,
9481235,5685.01,CANDIDATE,19.739876586627144,1.16466236060012,7.2729159566872195,0.12382518433853025,0.008668864336115729,0.009369263218282936,1520.8823337961453,280.63084459820675,281.54270238855486,156.9860244642173,
9532603,5688.01,CANDIDATE,2.2168192107960984,0.2333370943505816,0.2814796335388366,0.1084370787294228,0.0021832904242213187,0.002083406131820928,32.33690378893021,7.178528929462433,6.432721101848443,22.668740623699513,
9534832,5689.01,CANDIDATE,2.4639817311116525,1.4474696942400684,0.3839510972174717,0.41903778440148187,0.006248295579710223,0.006008594962570663,1.2751771916783208,0.13050164421506902,0.11590468688552798,1.0216780654885806,HZAO
9536727,5690.01,CANDIDATE,29.670796504884525,1.990087600227924,12.761450518179734,0.13732205737989284,0.0138226503892917,0.009265626091584406,2168.883336711344,516.1291217071653,378.7515053927166,108.06521320799138,
9579606,5694.01,CANDIDATE,3.1455890355064557,0.4073784582239728,0.362742059578086,0.460826468545382,0.008653141260745985,0.008527553889831813,16.29454968534802,1.5803797069515475,1.5023964770556093,5.704138918023401,
9596820,5698.01,CANDIDATE,3.5961459171543932,0.3392925020746847,0.28812528873892285,0.9553594596514504,0.01662556405614564,0.016940916830076886,7.378940295367202,0.6637987165176689,0.6209448706533194,4.037959639934835,
9659022,5702.01,CANDIDATE,2.2923840261607893,0.4990844231164549,0.09904741898849656,1.2345675648356549,0.01615340784703631,0.01842436731609008,0.5412140219665866,0.05483549200150928,0.05114315224348917,0.4647672977473564,HZ
9674789,5704.01,CANDIDATE,1.2133667313686742,0.1244555283496184,0.13551700742189074,0.3681669222208266,0.0059018122633173785,0.003965639294730125,2.5152814858527868,0.1881751683569193,0.16804898791558054,1.573341249770492,
9715631,5706.01,CONFIRMED,3.886159943139025,0.3467495641235461,0.29274880568518913,1.1414437797296353,0.025087925583412357,0.02668969326515202,1.2657384795029865,0.21533889685341973,0.2079215003820888,0.737112751809507,HZ
9723746,5707.01,CANDIDATE,4.16324094080236,0.4544437454453535,0.9531745073307776,0.7224046488346176,0.02414008317512444,0.01863007104941389,6.016426729255036,0.931796753582228,0.8173822734033999,2.5943320575341176,AO
9776907,5712.01,CANDIDATE,3.3239061471612943,0.4077111513358698,0.4042852609010459,0.7803945458723881,0.013174784437638695,0.0128278483422006,0.4527529633307716,0.07978361018405199,0.06618850598870762,0.33360754888970423,HZAO
9832379,5715.01,CANDIDATE,1.9327921191520403,0.1749718636954748,0.1194288907923538,0.593294588478855,0.009763133294855729,0.010742138259727587,0.9883391164704786,0.11389038625899435,0.10342837518977704,0.8058894086980362,HZ
9839030,5719.01,CANDIDATE,3.1938670418734656,0.2559296919893654,0.25915400290196045,0.19004951097352504,0.0031997841661664467,0.0045591563791401325,88.99218787850876,9.540171885783296,8.818041407669416,52.49319000288494,
9851638,5725.01,CANDIDATE,3.345517823205891,0.3926743078761965,0.3675633609259109,0.9198688094996816,0.016527821475042875,0.011381157483626052,0.6994268464104065,0.07744467088683492,0.06907347300251221,0.3558917459376063,HZ
9881660,5727.01,CANDIDATE,2.2576254222314613,0.14997124385648464,0.19154307337971546,0.27909117552024393,0.0036604526733570674,0.003573577469928409,2.040866499481594,0.16997782305314918,0.15854091617835506,1.7053230370071681,
9910043,5732.01,CANDIDATE,2.3234911708440267,0.15943761949427954,0.2879686344445354,0.23808671292322084,0.004418451125981535,0.0051583359242714155,35.847997877673095,5.475617218745893,4.418316596222229,26.312674768251167,
9941136,5737.01,CANDIDATE,1.8089752656517843,0.184260937511823,0.22181282590441087,1.087523417132575,0.014038547277780604,0.01935578195641326,1.6353680503248615,0.11221511145948876,0.12420932673211192,1.0234000471887668,
9942658,5740.01,CANDIDATE,0.9323083920317871,0.12463392743297215,0.036549184198049985,0.149559056396926,0.0018780867902704577,0.002300794321402805,35.87345174371156,3.1981980715152054,2.9440004720389426,30.78911588263095,
9962595,5745.01,CANDIDATE,28.878325054205252,33.89107350363616,0.8531916694298829,0.09461568144071184,0.0019552797441579088,0.0014178320480465233,84.80757686468294,7.225664246983137,6.325890558954008,39.55553777665842,
9968924,5747.01,CANDIDATE,3.112046335593845,0.19888885473219745,0.23889473713117396,1.2251935534969751,0.02183573576345146,0.01967485728629732,4.12387900847279,0.3603885805566297,0.3383279724355016,2.368839912727358,
9994381,5749.01,CANDIDATE,2.0546741866636413,0.08707168010194524,0.28291611828840724,0.7188176508540582,0.009189317230353022,0.007509912381131052,0.3312821389102385,0.028362548107821326,0.025351031560247483,0.25757802196005464,HZ
10007916,5755.01,CANDIDATE,1.500579624159624,0.12784830944339146,0.10500356629376642,0.9805558234909232,0.01458692369875581,0.02134865735305027,0.4579690140705338,0.03604265932179404,0.03666715861029034,0.3783706870653935,HZ
10027861,5758.01,CANDIDATE,2.634316838510723,0.059584954730659064,0.8780012699682809,0.4008028393686353,0.005028786784348743,0.006642631028663596,2.1433756470437224,0.16321169422933682,0.16666003363414847,1.834793423587211,
10083325,5761.01,CANDIDATE,1.1791620162245993,0.11035691935867152,0.07688196474865973,0.07018279129014555,0.0008845998812906636,0.0016435469767561313,482.1883664637208,34.36147626436322,38.30045211323785,258.06063940995864,
10146103,5769.01,CANDIDATE,1.378706090035685,0.08337584963834804,0.1177184697173277,0.07861611944001219,0.0018296931986397894,0.0019212511460063714,346.3710938840045,33.7876309279075,33.088805085489696,164.83961509869377,
10186761,5772.01,CANDIDATE,1.275196480552839,0.13918570908934538,0.1295161375850894,0.35077015569503817,0.004373532783870556,0.006008124049970704,7.130857297827497,0.4842521149382997,0.4877824282407657,5.716085629530673,
10199984,5776.01,CANDIDATE,8.182436253766364,0.20915506115903376,1.1527359260678738,0.7181591866800615,0.03750393079728088,0.044629519881091775,23.36302934193707,3.0748933037324964,3.287124096390752,6.207239154884624,
10272858,5782.01,CANDIDATE,6.75878140632432,0.4009489355165991,0.465249210502089,1.5049687519701018,0.059431738424817825,0.07347884697471893,3.210079766469593,0.31615296707686835,0.3655667646535341,1.099534371968516,
10339000,5787.01,CANDIDATE,2.5767752984031573,0.1650998530951073,0.25218774773113856,0.3703556944010606,0.008009124212353214,0.011736963349471231,43.08723077317682,4.978571024825533,4.9005714475382725,21.55168033034068,
10387792,5789.01,CANDIDATE,1.5342796202449351,0.09082754731287224,0.2298361124302594,0.9448821111191622,0.014060610250726777,0.017527405680336873,0.3189953210865405,0.0225841666514431,0.022531857323881632,0.2591750520012684,HZ
10394802,5790.01,CANDIDATE,3.9667996287741856,0.5181652784923986,0.8359706385554142,0.5721558057781785,0.008849449411218731,0.009352717767458196,0.8520193484761674,0.07565218578552095,0.06917330792046744,0.6732119787206062,HZ
10453009,5794.01,CANDIDATE,3.7530329222808634,0.5752986085828753,0.2664825485175899,0.18999997768502325,0.012779012611564994,0.008679078079055795,170.05573762160802,26.300922014554125,19.3405438977218,23.18686604286569,
10470779,5796.01,CANDIDATE,2.3168906918638927,0.09511366891812696,0.2141822917547266,1.243964438372176,0.016714852642843968,0.020124681903868763,0.7043487863347164,0.06805796668744862,0.06311033750935484,0.5658304022947942,HZAO
10487228,5798.01,CANDIDATE,1.9630480220667053,0.409378225962641,0.3106390909271833,0.8346008141883651,0.012788738203477444,0.014413959595129025,0.40410764368853697,0.042903672444154,0.037532217065817663,0.33879605705623855,HZ
10519727,5799.01,CANDIDATE,4.8126273054469015,0.3736709632613692,0.3416618142592853,0.7128582722716608,0.008443372382992273,0.01098059241353814,11.22658969273407,0.9325353053927662,0.8821216970418541,5.791307063475601,
10525077,5800.01,CANDIDATE,1.5052456455019538,0.07180127186805776,0.1937084934166156,0.09619950171716088,0.002453101817058818,0.002399085069914896,145.7620973965406,17.74855957630205,16.144506520220734,71.54687772010944,
10535708,5801.01,CANDIDATE,3.8510254468685163,0.4779354217640578,0.4069694752928553,0.6542996151734113,0.01809360749842896,0.014831946862306203,7.142453119615969,1.5815166199919373,1.3097034265053409,2.8183462279709937,
10552151,5805.01,CANDIDATE,8.90773971615428,0.6315331129672285,0.5901458379918165,1.3682838654909903,0.04891122676339623,0.0657675460552933,3.294534429723292,0.4033049022625626,0.4334690596808977,1.325448231131246,
10552263,5806.01,CANDIDATE,1.6694529252385235,0.1140020681024475,0.15486713657890966,0.9415944723320172,0.017940377482946468,0.020241604641780847,2.0981683829802606,0.16254048820322894,0.1643640187200781,1.2403177002681491,
10581308,5810.01,CANDIDATE,1.397970926267467,0.12597662957733524,0.19776415839945768,1.0808114807027822,0.01646566183715672,0.020750209154377273,0.5453590133327341,0.03892003371634496,0.038822754680311065,0.4220904483882579,HZ
10618044,5815.01,CANDIDATE,5.534013770315262,0.3000028916887159,1.1009385602760526,0.7275212576901596,0.027993270190759287,0.03649168573764825,9.080597879168042,0.9941535917482079,1.1079273095022213,3.12722547949684,
10656842,5816.01,CANDIDATE,10.286141048366183,0.959094583524538,0.642130363925693,0.40137371889391704,0.024432928712567456,0.025450247671821854,87.62943932747265,12.919321519632275,13.045269228313927,10.408954763216707,
10658177,5817.01,CANDIDATE,1.504044830259882,0.12487600042782085,0.06503949406122406,0.4768294009708325,0.009130308320392,0.009924164093458702,10.408972197096029,0.7989119116904102,0.8061263959810228,6.7115230163195125,
10747162,5826.01,CANDIDATE,1.3519002825980704,0.17788240774314296,0.12226780523870685,0.1599943105960748,0.001415154539061659,0.0014570177825023365,3.4046978784087414,0.3185162547199521,0.3161301244855456,2.7995365183116734,
10802364,5829.01,CANDIDATE,2.181411858552976,0.3982748504688569,0.48415942887503205,1.3561544023124288,0.022403742276704577,0.02659203303925469,0.38654558187621935,0.03400283214961518,0.032291131664371586,0.2794998028204378,HZ
10855545,5834.01,CANDIDATE,2.4236532260011194,0.2434030362216028,0.2941777387239119,0.22093254895230952,0.0062202966956379155,0.0054937558176732385,42.41132881755632,7.060270571338504,6.159059992909881,16.125754901135362,
10858504,5835.01,CANDIDATE,2.7151280721973903,0.6142976538364352,0.5820657113278112,1.2062442492747643,0.024290019407876017,0.02628378389388566,0.8621698832383176,0.09791329251514944,0.09078768331476658,0.5957399368531116,HZ
10879899,5839.01,CANDIDATE,5.5246655472232,2.6997739872012194,0.6351654262677494,0.7408516491864651,0.009338967516783848,0.009562270448983544,31.035502635697327,3.1892601902271873,2.8691891279747277,20.216794172557144,
10933306,5842.01,CANDIDATE,2.402747776340312,0.1645443243981766,0.20744069059292392,0.3085056878925177,0.006026892244150161,0.0076936577052908375,26.718083464984986,3.219151390138973,2.713474443007934,16.312174422094134,
10967168,5845.01,CANDIDATE,1.1346144860310723,0.08832288761478375,0.10669450443720592,0.1788805364791727,0.002045062046480382,0.002428248809678029,243.93278464980722,21.67354039662804,20.36141810636609,212.16361227979766,
10978581,5847.01,CANDIDATE,15.936112539648398,1.28196886355874,1.3857082787239463,0.9564312005169971,0.04938806519693354,0.05028581490016156,25.914854836376204,3.9666937387035315,3.7603335336908126,5.695594542664442,
10991389,5850.01,CANDIDATE,4.073650929520961,0.5615259602379421,0.1600468600713092,0.8985520731969479,0.016805134317474973,0.019074284626556675,1.5088269436388817,0.18312428699869196,0.16396209289250194,1.0822288100009787,
10991431,5851.01,CANDIDATE,3.7952421270247503,0.2742674614995496,0.4396464898944325,0.9706614394839004,0.03332277243913444,0.02369152080831148,3.644959407076532,0.4755961238176708,0.4006880064586011,1.551672420537966,
11021266,5852.01,CANDIDATE,5.065738929214539,0.4865147951975133,0.8221633342847037,0.7665380332207128,0.0260156007522332,0.019171964501243675,4.34094194755317,0.6892266905768499,0.5813175889274503,1.74984752209154,
11021676,5853.01,CANDIDATE,12.135762809362511,5.773380115764871,2.4619554874617005,1.057489512037797,0.05760235484072325,0.06415151298599751,5.423687847961613,1.4969150185765896,1.2757352107837268,1.4007627160991027,
11026582,5854.01,CANDIDATE,3.3439473099009813,0.0997966350225082,0.15559131177247373,0.7721700940687372,0.013230693779416628,0.01580521461011198,2.3766120330902165,0.2140324729970232,0.2118991213572799,1.7728819048958582,
11036168,5855.01,CANDIDATE,4.711313624947858,0.17016615839409627,1.1353767993973205,0.7105254861943017,0.011384251004060405,0.0138141484297748,1.8546214132951715,0.1793641573966597,0.1732372826761478,1.4079387444567573,
11037818,5856.01,CONFIRMED,3.082892496564813,0.15564234150242456,0.2828383973933177,0.8050683074369667,0.01980768559927014,0.017071645554726362,4.19869722940113,0.462773547420983,0.4262133192013259,1.5063412461338734,
11069681,5859.01,CANDIDATE,19.505979821065363,2.4317770950996245,1.6700592699691688,0.617016259792904,0.05591583534965629,0.04014065047415143,65.16994244634576,13.53569943982284,10.337664146348748,3.666345750486036,
11072982,5860.01,CANDIDATE,10.421994168422547,0.9333660015192388,1.1359145844543663,0.8084780826341103,0.0681179810095266,0.048689390265615265,20.96337533210436,3.9337987024642,2.9542383011524014,1.8624633460809255,
11080702,5863.01,CANDIDATE,0.8631199185639585,0.06764364390624503,0.048816332275336466,0.08090304972709657,0.0008726437729006032,0.0011213948039944513,97.4015781928129,6.827346051886928,6.605622058080827,82.3682453621322,
11082795,5864.01,CANDIDATE,3.782504818157038,7.979622137430952,1.019491104336643,0.22186276293884805,0.005399691895744317,0.006900203627175949,61.378715027722215,5.888848386976278,5.889162906980071,22.965645826061447,
11090926,5866.01,CANDIDATE,38.520449584751255,1.9280954152610736,11.581698689309373,0.4375281930040871,0.03896838551430503,0.023287215737180973,235.46247934919262,49.65856502897182,34.584674546061805,7.0881581016527475,
11098704,5868.01,CANDIDATE,2.293303451930728,0.3092206156116501,0.2558091027666078,0.1736025765110286,0.002832725294267099,0.0030724958084987807,156.12621101290637,14.839452858801335,13.79487856199925,90.78448225967823,
11147785,5873.01,CANDIDATE,77246.10764137204,14264.747937766435,22536.44837592207,0.7348354568505737,0.06972410298847101,0.055993975837965115,62.12048990785402,14.268557383128257,11.853339842518773,3.465289182053533,
11152511,5874.01,CANDIDATE,2.4621944409166394,0.07195985886949792,0.17185129582478473,0.839246815747205,0.017531612219432925,0.016437991047674967,1.6094200076553815,0.1306122766204906,0.12186002837506428,0.6757179287071439,
11176166,5875.01,CONFIRMED,2.4009879293987293,0.7693782501143034,0.1871635799174649,0.0917220412346445,0.0013968525862509346,0.0018973665258103073,156.58704598884972,13.69466859925926,13.511026436140167,122.49833125488378,
11176166,5875.02,CANDIDATE,1.7115196696878128,0.10913643878761783,0.11112696999537396,0.05246988383728965,0.0007990735394833117,0.0010853942277480888,478.5012186761271,41.84838645917248,41.2872097429119,374.3323748212717,
11182213,5876.01,CANDIDATE,1.6781937757617311,0.4336216712615285,0.4138399506031924,0.6005173715158388,0.00932815725359615,0.011655455530067405,1.4930810267061874,0.13818173676775944,0.13647195690503186,1.1657511723311385,HZ
11183752,5877.01,CANDIDATE,2.720954047127055,0.2203152162884419,0.3642490248450261,0.7059284521239042,0.010859312422877286,0.012179224342071387,1.0905039799685885,0.1352694387744151,0.11074240744534752,0.905271763969478,HZ
11191364,5878.01,CANDIDATE,6.788936427640915,1.1558087189758424,2.010989227797136,0.6572437522702798,0.026884662402885298,0.017864816464115536,8.79162678285846,1.913842782933336,1.5349044503115656,1.2641976233905197,
11198419,5879.01,CANDIDATE,2.1761631364339893,0.24659468689673475,0.5519181768784489,0.3315273842616725,0.002899446538281153,0.0028334212924130053,0.9517692371227416,0.0931210971779877,0.08405684355579103,0.7346058459577878,HZ
11251991,5881.01,CANDIDATE,1.3022566552945316,0.04675005164219136,0.075530013510896,0.5689191514466424,0.008925807750784946,0.0073350795120835765,13.192239883937967,1.0460083834895553,0.9106810027698848,9.13512657985722,Old
11305417,5883.01,CANDIDATE,1.9008705269839308,0.11505019355263955,0.1639323007744165,0.7378946175068306,0.01212775289809546,0.009819419600821656,7.648986283682055,0.7226716517272568,0.6858240430967634,4.700016036438681,
11340218,5885.01,CANDIDATE,5.076330389433462,0.6040039874382112,0.8569228118521612,0.5079347139788835,0.007855306726412895,0.0075749300909038215,22.965858954402524,3.6279863264615866,3.0243627556024872,9.520878397304088,AO
11341266,5886.01,CANDIDATE,1.4743804431646736,0.09324373431194688,0.12698653687000258,0.9245340638564136,0.013932298318929878,0.013140085903235465,3.4895690324402118,0.2586515680156398,0.3035033388119275,2.2876333739153956,
11348610,5888.01,CANDIDATE,1.7379219535463366,0.3453243439094589,0.15630457847010126,0.6038351768647694,0.008003978182929949,0.0096537554032035,1.115878448470665,0.1107084199373441,0.09558380355681742,0.9609169871593279,HZ
11351454,5889.01,CANDIDATE,2.3562973583687583,0.14983094685158865,0.2948781134552291,1.0392480190261597,0.019708853726974968,0.02189945798913295,1.1666485463478085,0.1618702712185444,0.1442024298862444,0.8023054070374892,HZAO
11393248,5892.01,CANDIDATE,1.3675904620538717,0.11672234438690808,0.2316018901964909,0.20609348773815606,0.003873305104113544,0.004359649041242051,11.472256983549515,1.0768827508103922,1.0635172242787765,8.506828681936828,
11393633,5893.01,CANDIDATE,1.9784813905425247,0.17019170880813966,0.26660869182268665,1.029768482306101,0.023166887594902232,0.01762353712891331,0.9121441690277814,0.10963903261391973,0.08528206666303037,0.375966092987922,HZ
11407847,5895.01,CANDIDATE,2.6637334883492003,0.24141133719529775,0.3500209078080073,0.10524588074222344,0.003209325063905785,0.003383852836124651,305.4714659604927,59.39827174133792,52.48005991562717,109.98313718706461,
11444772,5897.01,CANDIDATE,2.752022784281497,0.2205268381250272,0.15895731336533792,0.9591359620474572,0.01403050042734276,0.012738861032597215,0.2395238366565672,0.02442050245943061,0.021962334269793618,0.18734372845285743,
11444974,5898.01,CANDIDATE,4.6769725766915275,9.715290521375406,1.1667268071842651,0.3679670611343357,0.008816575121899308,0.009553566653413085,34.56523990574868,3.351077021441689,3.215651345689772,12.77572824118332,
11446961,5899.01,CANDIDATE,1.0775172168036828,0.07489901972518104,0.09410466010281546,0.27767610905591683,0.005486754360502604,0.005089116278090342,5.359480095734019,0.4209900514830374,0.392337642920116,3.759007375056443,
11453930,5900.01,CANDIDATE,1.5485273786414284,0.10044060435265192,0.12811285219408386,1.0646196365672878,0.015215769765151682,0.014657674720648675,2.759715326489545,0.2602247941151151,0.18330947699027544,2.0455084559144074,
11456256,5901.01,CANDIDATE,1.6613965150234657,0.06830418487081961,0.08422486776141777,0.33570522944738623,0.004891737297840445,0.005029251319134808,44.605359171778105,3.848077243132072,3.6342629271410822,27.083948750774415,
11457664,5902.01,CANDIDATE,2.3395988698401733,0.6568001358392862,0.2984380408026882,0.5729723456807053,0.02003154970769241,0.013178110953152208,8.186263813198249,0.9029760285028132,0.7366470500845943,3.407360114000014,
11513366,5907.01,CANDIDATE,24.004315568403157,7.848963736596365,2.5979708292022208,1.379755936251767,0.13487442361632784,0.05803422927247471,11.982074359696893,2.753211655776103,1.6045927290665043,0.3654140267650398,
11520114,5909.01,CANDIDATE,1.1940348639640874,0.1219680651721738,0.08346403930602503,0.06495964904587248,0.0010751116784574652,0.0010826378437033175,56.26692896337257,6.266246239002595,5.605263248093698,46.02253474641942,
11520465,5910.01,CANDIDATE,2.5514223042163797,0.3848678077215358,0.3977820094007141,0.4327009765568932,0.005937840681071377,0.00754908429465972,26.64304564055159,2.452164697003417,2.3197004860954316,16.71917118916729,
11559493,5911.01,CANDIDATE,2.6118324153052277,0.24432954358345144,0.3068876183790744,0.9737383624046932,0.01691891450329961,0.02028767029688453,0.9492694130019792,0.11748448900698205,0.10744484534468422,0.7615014065086662,HZ
11598638,5912.01,CANDIDATE,2.5031093205401374,0.6014724590631905,0.39974544014713576,1.0410734925177043,0.01913851996089181,0.02038892171499973,2.238079246968418,0.1784231340965123,0.17314251290845678,1.568281813346673,
11601633,5918.01,CANDIDATE,1.3589543823539156,0.23835446836744695,0.4372168756605346,0.3801184857327173,0.0066846672024414525,0.007692653857727017,2.814875994067723,0.20699757774597968,0.20409965534820407,2.1380406626614366,
11601972,5919.01,CANDIDATE,2.7554850740928223,0.16355632188836094,0.11498793919721872,0.9083972427809556,0.01632305551968355,0.0251627615371396,4.322379021577305,0.3714513320881211,0.379428014693733,2.3698947550644003,
11614808,5921.01,CANDIDATE,1.973555137768459,0.1599604356829824,0.3319454487087229,0.6360759380334914,0.022731968407539733,0.014295252173271131,7.327795792729431,0.8037289082556885,0.6136017092588301,3.0519486925100408,
11615258,5922.01,CANDIDATE,2.849928725075205,0.2856683573685638,0.3948408759319432,1.0531770056417429,0.01906048969140061,0.0254931840441336,2.692856642322715,0.2965214765496311,0.2576266465590214,1.6378829087914384,
11615521,5923.01,CANDIDATE,8.60171296844268,0.3980470597969802,0.9707598789668728,1.0884146928311806,0.05282525519538867,0.0616846974937349,6.661190055688902,0.7896730111054702,0.8685739752524939,1.6311663167018933,
11651240,5925.01,CANDIDATE,2.293352503244204,0.2065025634765044,0.4376402328012518,0.414682796544377,0.00757045132876612,0.008276822915756963,16.788551093215336,1.4678131650237454,1.344602515252254,5.958345505494758,
11716643,5929.01,CANDIDATE,5.7649878692092456,0.6792460352589383,0.6495037918707827,1.1555678824040303,0.02835667803665229,0.02731764279070896,0.7956078000532476,0.0760272068682969,0.07032939323158874,0.49448246647106087,HZAO
11803074,5932.01,CANDIDATE,7.709671167839358,0.9541074281697792,0.8938658786138933,1.0314855057371275,0.03226193451097166,0.03178155746078773,3.5692854481274967,0.8668476838293271,0.7280524514470469,1.3509705543007342,
11807906,5933.01,CANDIDATE,19.87949728828404,1.869849619512016,1.5937848508530952,0.7856521823803575,0.06847978732820115,0.05772931350197821,40.72862520457232,8.409657387400463,7.2076735682411055,2.6149540807283853,
11811382,5934.01,CANDIDATE,5.781084878385964,1.1724347285681114,0.4364991890626294,0.13533408461705768,0.002458465269747705,0.002755468990907391,26.959048452956107,2.015891997462129,1.9138983844206805,19.753910397127246,
11824578,5937.01,CANDIDATE,4.354583720128703,0.32141756244116404,0.4581622643756819,1.1405566840610348,0.01873304992560876,0.0185848232759592,7.761916395417153,0.7031109035044845,0.6491683000031583,4.843153453556423,
11860294,5938.01,CANDIDATE,1.7478888544658655,0.09772279611396344,0.18640372733609825,1.3873240847430273,0.01910747078538786,0.024789947666619582,0.993706887984111,0.06938047169927565,0.07303061171896898,0.734584015086686,HZ
11868941,5939.01,CANDIDATE,1.5746054867587378,0.2221943489716416,0.1840520542945302,0.4561980501162911,0.00716326585282563,0.00858492474830407,8.392414186859638,0.6872942507414674,0.6261670242998856,6.255452561236651,
11905398,5940.01,CANDIDATE,2.8820404036589387,527.8827742075614,0.4206096061000325,0.15147621423034968,0.0023669413251382657,0.002851846537572061,14.506329403757267,1.4331966704300367,1.4436706931891483,12.522395593018494,
11910670,5941.01,CANDIDATE,168.82630173858178,1532.8549455553837,166.5154934983544,0.26289430875902553,0.004185326645061628,0.004688530398909554,56.1904760665837,4.911430259922763,4.488470813398218,22.71522435366194,
11911929,5942.01,CANDIDATE,11.65554996749936,0.6586132864397216,1.0396098717284932,0.5090232736387634,0.040511234658449545,0.034476154484626285,65.70405639252702,11.687788077026823,10.11698420833831,6.418405216844685,
11923213,5943.01,CANDIDATE,1.4579602414877901,0.10401945337773738,0.14118421267603448,0.17868509704733393,0.0036134936140426476,0.003989232070202295,46.806432163628884,4.1256274042980134,3.978986452097149,32.81877604402821,
11959893,5945.01,CANDIDATE,5.825657848563588,3.768352770618882,0.9599422395513054,0.2661061515919303,0.010180237070413834,0.005706797154520949,170.84889447333387,20.524856353995787,16.09841601410009,70.562029348427,
12007270,5948.01,CANDIDATE,1.401160768338874,0.17181155552589458,0.2026800925728103,0.9985764605133396,0.02196088647531467,0.021371572828596384,0.7156745839504456,0.057967808651355736,0.05521450910886636,0.47899854523776864,HZ
12020376,5950.01,CANDIDATE,1.4267217589833916,0.08561203463641713,0.21855524245377966,0.4261114998139667,0.006827004621729191,0.004847789657077432,4.4492132946840695,0.302768086007481,0.2662271178105809,1.8668864134644514,
12071775,5952.01,CANDIDATE,1.986743382291672,0.142252979253362,0.1326878708741609,0.5732924982739488,0.01201372404692284,0.01273870658393835,2.1543774152381423,0.21002065414546955,0.1998631968785516,1.4311308800820242,
12102775,5953.01,CANDIDATE,3.888408579223901,0.14096690618662716,0.8914326729634144,0.9450804130526844,0.019026095464944683,0.014335320735383471,0.5006008997005226,0.050743265012018736,0.04514051942120345,0.3108682003198252,HZ
12105086,5954.01,CANDIDATE,1.0016177087920906,0.10543263150874807,0.12679237195007076,0.3428668385865886,0.006373024306910219,0.007314895315756613,6.99769824049057,0.5087762870901321,0.5089527526551085,4.932206871168491,
12121701,5956.01,CANDIDATE,5.537917863352876,0.7365173725646185,0.9126933044376768,0.7456773163260159,0.021910666606567854,0.020376415248011433,6.750220756631593,1.411637147064832,1.1800074962007396,3.113903292253436,
12168895,5959.01,CANDIDATE,2.390493617714584,0.37710135900865177,0.6860401526943962,0.7886165916416489,0.017787206644088983,0.018197852460029185,2.4205251573849678,0.22278097753622034,0.21123458595992264,1.2478538814267583,AO
12300524,5964.01,CANDIDATE,0.9515941404343471,0.07307138253565476,0.07111848715551564,0.2045553076323195,0.0034255061174004865,0.004119916942249823,33.62392381236245,2.5593887279556617,2.4824455788458004,23.88338402889825,
12349560,5965.01,CANDIDATE,1.5344378999701584,0.10863217314568084,0.15937705497325855,0.21247557369160747,0.003029258507634774,0.003067522862432062,3.874994910844189,0.3419651145450045,0.33502717305954044,3.259917127550499,
12401859,5967.01,CANDIDATE,3.5479460308799737,0.5771354687861611,0.27728424788102857,0.17158479597163842,0.007419187729003325,0.008948270429057447,216.479617987051,23.58997513849285,26.456181586969016,61.05745046206313,
12402588,5968.01,CANDIDATE,2.723308768027482,0.2692330340328667,0.2363267396470941,0.4743703615421493,0.018938521876126043,0.0099706830636041,41.23199634566978,4.6183420317811175,3.0400770725350275,15.492785150455962,
12505590,5972.01,CANDIDATE,2.43603700047387,0.20759670601295735,0.17139116910579366,1.058768018060102,0.014802761703175769,0.0206425819840444,0.3242754616085172,0.028824062339278582,0.026174088281751398,0.2780955647539507,HZ
12506986,5973.01,CANDIDATE,2.9034327097329107,0.2007351235103632,0.1985681033959721,1.179894230436999,0.01569121386730885,0.02534970699578698,3.2876926491689265,0.2841367718784625,0.2722691897935283,2.1058822495762053,
12735793,5979.01,CANDIDATE,1.0514343409391242,0.0954494512822511,0.14775558615099513,0.2301325361015304,0.0044470309159016395,0.0047829097917478644,42.013877600190995,3.5400661532503737,3.5783698353831914,27.876306451003984,
3532985,5987.01,CANDIDATE,50.61604075734356,1.5255800346069,1.9110168334545583,0.07504554562214702,0.0013089899436767667,0.006314423643970004,5855.585497204625,729.34541258364,1228.397040091001,2726.154022986523,
9418619,6068.01,CANDIDATE,63.465928239871566,47.871238238055355,22.076468255788626,0.08449998680014383,0.0010545126117425133,0.0013426980319074908,3588.7235161285057,437.32280987338885,361.4879575707035,3394.868933971571,
11404644,6085.01,CANDIDATE,40.402068082177436,2.380192852184992,2.2857166869292604,0.06570601000040527,0.0016842446402578616,0.0015000775123190954,657.5046260080819,93.48920949584672,81.81014546573309,240.84153021083426,
2852810,6097.02,CANDIDATE,2.6562254496489355,0.7496445346673825,0.4381698940955907,0.4500369103356209,0.006761599699181162,0.013817170374276114,66.85810159132096,7.056722720946287,7.467763849317678,39.15848683555152,
2852810,6097.03,CANDIDATE,3.6677736059815627,0.3040690070711933,0.4830930279501526,0.9757899329902816,0.014660752330836429,0.029958976813441594,14.221245809789767,1.5010202183185348,1.5884519315488703,8.329319163619287,
2852810,6097.04,CANDIDATE,2.3692207976719644,0.1592281119691698,0.33677745567688083,0.571362141306595,0.008584448510678192,0.017542130895564643,41.47891510586494,4.37800617776235,4.633017026283644,24.29401243030239,
3229028,6100.02,CANDIDATE,1.782230960550144,0.19654331859339386,0.2575137615772116,0.5068428639690152,0.00814022073136593,0.008739185397717633,11.964492565700382,1.0577357851650515,0.9005461079903699,7.625787164382063,
3545840,6102.01,CANDIDATE,2.9986987997876398,0.09085528396639456,0.4047317925951721,0.3400368374340973,0.005207126958009495,0.004552646165811899,150.57814890374559,12.750337008344722,12.270224951688546,105.38811423135033,OldAO
3634051,6103.01,CANDIDATE,3.7245213690591177,0.3794591476739255,0.19225567201839286,1.1889923047440123,0.0262236228916512,0.026963408651029183,1.1355705334361568,0.12449360607047047,0.0973146645782975,0.6964764211317377,HZAO
3634051,6103.02,CANDIDATE,47.846660597779035,920.4966461995017,8.651401069804121,0.49763666099568704,0.010975542954243666,0.011285170286804628,6.482573767406827,0.7106903190414126,0.5555352775738398,3.975939533746126,AO
4139254,6108.01,CANDIDATE,1.7307443087524088,0.22182091857028147,0.2081362686118882,1.2472002865957372,0.040944631276062377,0.02802153180027444,1.472480797992196,0.13698623608082305,0.11366373814573938,0.6133411589471122,HZ
4739229,6118.01,CANDIDATE,3.6920155712711935,0.6449838598236732,0.1689370552716522,1.550799899110329,0.025859697115057027,0.025950982913272767,2.798100792811374,0.2583123554039266,0.27288462515340434,1.9989320274505828,Young
4739229,6118.02,CANDIDATE,1.1731454220307491,0.05690914116454945,0.07074274650932771,0.06285821867836841,0.0010481651820939976,0.001051865248622201,1703.141548137464,157.22896926687548,166.09878489168543,1216.705344067728,Young
5428657,6130.01,CANDIDATE,1.4530303329036074,0.10470354387619302,0.07205784112162755,0.02366353780552287,0.00031308967936603056,0.0002869624736208194,385.5159845358661,55.09465184821651,44.603904414668825,286.9168345424915,
5816144,6137.01,CANDIDATE,1.5957059190356542,0.04692569248528211,0.17421562124189496,0.10983905377489146,0.001505172720839108,0.0021145062606704344,145.36504398509217,15.463443288133831,13.451031711699178,117.9288790104917,
6032730,6141.01,CANDIDATE,543.0816085101014,9027.222281159373,371.20995685538816,0.4829757695443461,0.008648111326179129,0.00843868471144258,39.169861747568454,3.5146107391773014,2.975667011491957,32.3954469888541,
6116172,6142.02,CANDIDATE,2934.0187474972445,787.9184122138636,2913.935249873821,0.5613651330887058,0.00946815346614986,0.00931774408865847,63.3245415008313,9.834446906844496,8.5852901733046,45.85840216981859,
6221385,6145.01,CONFIRMED,3.0057247202248267,0.5153413505378457,0.21126734938253128,0.1451162216807413,0.003085538170564175,0.0035367322958942352,65.76643704944848,6.399157337583243,5.96687388342342,45.3544713582029,
6221385,6145.02,CONFIRMED,2.758245231532309,0.15131763434746148,0.11004659704053714,0.20345265006595545,0.0043259297881558705,0.004958501574974196,33.45873650077804,3.2555789470070446,3.03565445419881,23.074129820431274,
6221385,6145.03,CANDIDATE,2.01808491966268,0.3497775351411652,0.3344112748146664,0.07503133964938563,0.0015953605865663824,0.001828646830332347,246.0089105113533,23.936990114957272,22.319971977420398,169.65498795777384,
6946708,6151.01,CANDIDATE,3.479720537471535,0.28733263851091434,0.2616919183331618,1.1571229701231922,0.023222737890352462,0.021611315206679874,2.7047467940738974,0.2635276137202685,0.2467732985512536,0.9551194676692772,AO
7835312,6164.01,CANDIDATE,1.9634803321183336,0.18167521403388207,0.17915588267514876,0.19044622664799685,0.005714581968408889,0.004714302258461912,63.06501897332707,9.42268894762367,8.270553691908683,28.40901243901436,
7908367,6166.01,CONFIRMED,2.8275413788510413,0.17447131707433972,0.13329176246585392,0.0969070812084732,0.001578214469225648,0.0020566606662926114,41.40098500094122,3.3390971468098245,3.1884957326676577,32.76909233360969,
7908367,6166.02,CONFIRMED,2.514560993902561,0.14481642222379065,0.1363851269997076,0.06464995706059748,0.0010528811246085382,0.0013720682611914098,93.02190268797123,7.502460119060112,7.164081048333224,73.62731389508934,
8163784,6172.01,CANDIDATE,1.2489161105778268,0.3297212754142573,0.20812507561401453,0.18781572712645964,0.002226408971175096,0.0029974524597182546,14.506530571433554,1.1764223719445135,1.1025326227548116,12.504205038266994,
8165617,6173.01,CANDIDATE,2.205381429455504,0.15905235099973122,0.20138439710686706,0.8003055424594097,0.013043958996818586,0.01325003465461647,12.898541381032949,1.1851685304679862,1.1030651862916447,7.861050398244831,
8223568,6176.01,CANDIDATE,2.293866965758264,0.9919404987133976,0.31023079661683994,0.6321061531019465,0.010229656660911328,0.009708212613020724,25.254339529054278,2.336123327986245,1.9609345831251277,20.59297237696731,Old
8355178,6178.01,CANDIDATE,1.5156303675206344,0.4868257402814433,0.1273171206190927,0.10615272045979728,0.002019913335227873,0.002336535710393886,70.98330299056586,9.557416059029947,8.594203350447552,54.49413937178242,
8355178,6178.02,CANDIDATE,1.3750970374463125,0.2354936444430198,0.1129183344530824,0.2004349260923763,0.003813952238258424,0.004411790442512277,19.91001837401627,2.6807478632669763,2.4105775419658597,15.284993378127137,
8374077,6179.01,CANDIDATE,2.224800350613689,0.8485046448578324,0.17167674960502596,0.12555118986498368,0.0029379275871473844,0.003187118758196817,72.46568758407895,10.179652431686408,9.178769981040107,46.45826254939801,
8494783,6180.02,CANDIDATE,1.063353203000713,0.08384213702415821,0.11560498048996412,0.3289393770682699,0.0052808690465979856,0.004046662612738868,54.52932731733173,5.0191435643693865,4.651282919083747,37.56066005222158,
8590149,6182.01,CANDIDATE,1.1437198359803114,0.12893525743953765,0.06788595810805499,0.13232538420735446,0.0022446882558216923,0.002640978880751859,24.38392367882483,2.357798216128322,2.2178177304804265,18.894504624834617,
8590149,6182.02,CANDIDATE,1.3355088931744323,0.12665637669565924,0.1257623941338991,0.1726873839600577,0.0029293659600973638,0.003446533332723857,14.317549614699882,1.3844324160558552,1.3022398417823535,11.094318165298807,
8653134,6186.01,CONFIRMED,2.0706567337534727,0.12050928241357682,0.07654586283374397,0.05528488637559074,0.0010186794610788589,0.0007571486968458536,112.21084889650852,8.850982541372966,7.820790196098115,75.60281630099392,
8822421,6188.01,CANDIDATE,2.7535337087197207,0.2352941727346849,0.17236690753774794,0.025712233026992357,0.0005340175490959068,0.0005204780997723824,722.4305384962818,85.52559785883052,75.71804283890333,499.49775856128167,Desert
9093086,6191.01,CANDIDATE,1.2090199539362436,0.09236886361954592,0.10203689874462536,0.09125925964074692,0.001246661400469259,0.001565042011462738,169.61525163152675,15.604022200444673,14.74690053648402,135.65143884572396,Old
9093086,6191.02,CANDIDATE,1.283107733572321,0.09054562676004416,0.12479295525104765,0.10959521966718684,0.0014971425692570002,0.001879492751371222,117.60764681306406,10.819500635536327,10.225190504320258,94.05785361866907,Old
9145861,6194.01,CANDIDATE,107.18992290929012,4536.948658826969,10.502841726222444,0.2699634963674325,0.012232798628410058,0.013838705601445631,216.79725544562072,25.351137062945593,26.056449451510158,37.760393210345036,
9153823,6195.01,CANDIDATE,2.283896958391462,0.15641883061817588,0.15886287916934805,0.02267546061157353,0.0003541100851011425,0.0003064906572416396,458.8982579887173,40.04876328354722,35.34779207187172,349.7573647004992,
9655711,6209.01,CANDIDATE,2.032272146777588,0.1997761033359564,0.1780223381847358,0.10409057974006572,0.002128907744873127,0.002265307170104573,72.33975159268778,13.797559858761472,10.920215867081966,59.44184629991213,
9655711,6209.02,CANDIDATE,1.9465575315586792,0.16012991067468613,0.27236131253147616,0.07470029065196937,0.0015278042159092796,0.0016256908525304824,140.4608475415223,26.790483913440447,21.203594728000976,115.41720737070536,
9974142,6214.02,CANDIDATE,5.985836908388714,0.3722274583630113,1.29108640733701,0.7119455791954239,0.009078675786595105,0.012594227519738524,46.14229477258308,5.601218558734201,4.874362450650704,29.51110052943893,Young
10200627,6217.01,CANDIDATE,4.404930134856875,0.41042862951758796,0.3423587285247476,0.07829934107787342,0.005282523471411557,0.004403927742472955,1051.348392770981,219.27966748433144,186.5810500408541,167.36252342618326,
10989274,6233.01,CONFIRMED,3.03082336501761,8.05467753980195,1.4952642594500751,0.1278857735913179,0.0037544889073079287,0.003310227353841532,131.07083622511792,13.957239790209709,12.548522531366926,58.63064447115849,
11462969,6239.01,CANDIDATE,3.7826928915442326,0.21054979508555055,0.4932288414797389,1.1085901034517769,0.019637614691954703,0.019890144716904257,2.446369067398562,0.20726872252801973,0.19597939594907898,0.8511968703018065,
11656928,6242.03,CANDIDATE,2.3380120651878773,0.1712036937054753,0.5450729558616829,0.4181201240355332,0.0065252736312585964,0.012226988901388193,68.43986152238271,8.006535760723715,7.876330819284411,42.63350119681325,
11775507,6245.01,CANDIDATE,5.020450128632077,0.4506326981482249,0.7204736845028462,0.6597951840378078,0.0241193185283201,0.012617702295804913,55.24662972008921,6.024243542136752,5.746344733107254,28.12799309422204,
11775507,6245.02,CANDIDATE,5.322407142317153,0.4585683073326019,0.4463296959526657,0.5588038281253817,0.020427501953658955,0.010686377071001464,77.02032140061947,8.398506377502388,8.011082641748606,39.213741715064536,
11856178,6246.01,CANDIDATE,1.6364870343079805,0.06778917723191895,0.06370647737549355,0.08741403240447795,0.0013417690822172526,0.0017320952816355744,173.40186424143351,12.502256973064346,12.83480570086205,131.10442346587524,
1293379,6253.01,CANDIDATE,2.3728143307923606,0.2742210672848314,0.4485760135904676,0.17449350544708905,0.0043661703387102525,0.0040528010188180435,52.51434504167136,11.206267636039806,9.340837246025528,17.346363532121686,
1871483,6256.01,CANDIDATE,1.5558436657863384,0.16233156850043134,0.1304139665166964,0.10583126628548918,0.001903760235750216,0.0015138531645428749,30.81043676062271,3.4142490807329486,3.0404083623450786,20.918425969812517,
2161949,6259.01,CANDIDATE,1.0650596383715114,0.08032974796992867,0.08807944912995826,0.05447421212439088,0.0014464001006295364,0.0013664251093458428,336.944482465022,34.35629040109953,30.672037552173677,189.45384920387315,
2161949,6259.02,CANDIDATE,1.2211755000114275,0.0848417126097636,0.11077934118859543,0.07149371555619034,0.0018983021863329809,0.001793340423006331,195.61606939593642,19.945845123907127,17.806919866367984,109.98909090918062,
2283362,6262.01,CANDIDATE,1.2508339017324317,0.11382862070653399,0.08604340246205677,0.014229171718492287,0.0002721774590612616,0.00031349125264228946,2428.0611662491087,300.2128486261075,275.9877141109195,1842.7192617539201,
2301068,6263.01,CANDIDATE,2.1966953797846407,0.20320693413487803,0.14751258644437346,0.08724999368726898,0.002599460955221569,0.003329682879018685,664.1487653004317,67.03458444939638,70.09307052761368,266.64297500037713,
2449245,6274.01,CANDIDATE,1.5122213746444573,0.1341333536423637,0.15916458137169248,0.1360667549451886,0.002745526368580575,0.0032172931340429412,63.23925430353012,7.8531465517720624,7.226201649283909,45.280063767105105,
2834463,6293.01,CANDIDATE,1.344335193621424,0.18074780083914854,0.12711316393923994,0.06536355289615109,0.0014285710208654116,0.0014557934237236572,449.4524255937717,41.332665996673306,39.90028092560475,290.08946824788956,
2970670,6299.01,CANDIDATE,0.7187489916641036,0.05868287904739958,0.03544836108728306,0.01855048924017621,0.00022244887685103832,0.0003090799506242126,2130.0012939930393,156.4178439808289,153.0120231371325,1771.590476883671,
2994092,6301.01,CANDIDATE,3.443823712120396,0.4425968403558492,0.4321904291786641,0.2869487195098456,0.005779987480997817,0.006676235354705896,35.88179583885875,8.957451256004951,7.2037044110800625,23.985823277389198,
3249334,6318.01,CANDIDATE,1.2918516352978535,0.11102677997573332,0.11671440143119885,0.0578325744115343,0.0009943390688380623,0.0009740823415150453,71.14204498950056,11.380447987513893,6.721885125824832,58.24517863079318,
3324069,6320.01,CANDIDATE,1.9575642911675843,0.2110277688676432,0.0997988647310686,0.15986799139694682,0.00853440743967827,0.007887342782395626,157.4537146046959,20.116490036115838,18.490642607686,35.78013221877,
3356193,6331.01,CANDIDATE,1.550576557548455,0.18061543313820608,0.15980922061699915,0.0617852361565973,0.0012203846968327778,0.0013767077695006553,199.4144952822676,28.26589352065857,25.07761201414851,149.5545787493052,
3547178,6342.01,CANDIDATE,1.152150602554321,0.05504880112855722,0.10891919002621167,0.0889185966536971,0.0015834191380743206,0.0013442049670729227,654.2378920877445,63.64507765331153,50.57245491906134,399.0429808350483,AO
3663494,6352.01,CANDIDATE,1.5299429154383566,0.0981031633417593,0.17084972547630387,0.05829320619914435,0.0014901620398300225,0.0014889298630506925,433.33608096668235,51.99532295894745,49.28569721408474,221.78336790560041,
3733638,6353.01,CANDIDATE,1.3461893359894082,0.09425982613102857,0.0926825559088224,0.09257648658565527,0.001978212308671989,0.0016981119496368784,465.17914718282725,42.693065762559826,38.9053841842201,149.98950689465812,
3748855,6355.01,CANDIDATE,0.8801993033480404,0.07025939647974826,0.07230721340841627,0.04969732949799275,0.0009522356642396279,0.0010249937505887325,337.44890502471173,32.05152096610066,29.256602165461977,239.09932242864002,
3748855,6355.02,CANDIDATE,0.972578153855188,0.057693985724111475,0.11335013789569665,0.06624767305217351,0.0012693518809351574,0.0013663400660704878,189.90345734041716,18.037381603269417,16.464507213282655,134.55603885757097,
3854496,6368.01,CANDIDATE,1.7186012674614652,0.14797403423814226,0.20479251074067167,0.08835767457921892,0.0018039964201703766,0.0019867623067723623,156.33396442192762,26.73713912222082,23.13106538999011,116.94248530298698,
4076061,6384.01,CANDIDATE,3.3797681880935486,0.3935348228234401,0.3353259941470587,1.311915052368759,0.03204523277331344,0.032029817282413164,0.5063657286094824,0.11514237093860467,0.09279455928834487,0.3330673935316486,HZ
4282390,6401.01,CANDIDATE,41.218362169782864,59.5280448044339,30.95419272594212,0.036245665254688836,0.0005425281929310564,0.000577509137176968,6859.445716735193,739.853219238377,679.6476852216248,5226.509222715019,
4372620,6409.01,CANDIDATE,2.2869677420929047,0.14489942634420594,0.14060646002850474,0.15088537155230172,0.0033388337822894947,0.004724572243697896,163.3079319923546,14.365963743382947,14.998027201640712,64.8059555949315,
4567118,6425.01,CANDIDATE,2.361206949015933,0.21124804404412592,0.2020435560611922,1.300941534779794,0.03978041222085374,0.03100615395584237,1.3533570192057014,0.1382627790324008,0.11991048563477863,0.5740930202712881,HZAO
4758350,6447.02,CANDIDATE,4.701865386050505,0.3882680261736984,0.3851634865282107,0.4955834970921637,0.006855838977804344,0.007027306583255968,81.99769960227631,9.539787927362918,8.572208312250691,54.622364454109636,
4760959,6449.01,CANDIDATE,1.9943126034957053,0.4718574255192173,0.5193031384828211,0.18547862555842984,0.0046605938429514476,0.00471348094526054,28.21510817514077,4.506491940901535,3.912389861729044,17.1508684932273,
4764969,6450.01,CANDIDATE,0.9476040199997956,0.024677401372154233,0.1886886374198249,0.015704611659968528,0.00021706101679221652,0.00024097186268058618,19898.20274632728,1807.4293431458207,1527.4648006312393,13684.469928601435,AO
4995716,6484.01,CANDIDATE,1.4245930641698887,0.05381715545689955,0.24082823187677904,0.11461488702175293,0.0019717510448790327,0.0014919431249247762,34.68928038192054,4.0652257706178965,3.608036531282425,20.251116670292586,
5083138,6511.01,CANDIDATE,1.7624950754948585,0.15546791554051342,0.2237071024992928,0.18067377851735314,0.0039974956149544825,0.0044452694051478414,47.11481795419836,6.443062191194697,5.921140579775446,31.172214672400038,
5092799,6516.01,CANDIDATE,3.3332391297717536,0.3801410973022465,0.5848321280785472,0.09695335694063248,0.00484730366704374,0.003107901568757781,334.322112472986,86.77847315078482,67.60904570378065,62.34860579795363,AO
5115688,6526.01,CANDIDATE,8.251951269883694,0.6270700793593641,0.6859004243438701,1.2999130227544564,0.07610891373743713,0.08614153094665168,5.912971899491709,0.9007213035133256,0.933729979690288,1.188963071349848,
5171707,6532.01,CANDIDATE,1.501853426498357,0.18333260910693636,0.11039244168770276,0.016511020277494032,0.000421292179749348,0.00036025967322206813,3668.392532618964,485.08268585138535,422.84677547839874,1686.621829415106,
5193439,6538.01,CANDIDATE,2.671031592338691,0.19028172843505545,0.2159035419950165,0.5248504259519995,0.010908147671800395,0.010595677334304016,16.07475378809497,1.8430181921366355,1.6714556276968122,6.42459962709468,
5263167,6546.01,CANDIDATE,1.1570645319683543,0.10555790396014772,0.09332578910394704,0.044090093336851315,0.0011217191707154305,0.001112536696302641,693.0694604213464,92.61357877552307,83.53474338130783,362.20819275196516,
5353938,6568.01,CANDIDATE,0.7605009296477031,0.07047126595164689,0.059324271347294996,0.05584440463368046,0.0004289142124410848,0.0004378913811855002,27.669705524748164,2.704347324716081,2.627830124113233,21.348390440363033,
5380812,6570.01,CANDIDATE,2.3951201041039867,0.07228633219885326,0.35000269809580176,0.14297207469583242,0.002405847447029097,0.0021448426438884886,389.1928069992675,34.97360737402644,33.12632521316639,241.2102597081423,Old
5456979,6579.01,CANDIDATE,1.3878901363855751,0.10076741378906376,0.16798935558424305,0.03707878516674756,0.0009600310890802841,0.0009361877444741836,851.0180458319597,123.1665243108038,109.1500341691226,453.7650307084799,
5466109,6582.01,CANDIDATE,1.3056770401080735,0.09495211067000504,0.14371666368914868,0.036515184097157816,0.0007579431844534282,0.0008721304380824161,1257.410513257427,158.5980831324156,149.14148583087456,863.4001854975535,
5564082,6600.01,CANDIDATE,0.7374029700018344,0.09907008909778088,0.033123486725799366,0.03843004199979296,0.0006161495948106082,0.0007779622631371367,793.7160819655687,55.87366910482188,56.20664530094772,599.6093959998644,AO
5597361,6601.01,CANDIDATE,2.1648101645748152,0.0836428914998311,0.3004519835024127,0.14268697341527126,0.0024550358172941464,0.003282127237385685,125.03302206186268,13.150883183487688,11.557962572147822,74.30022907342185,
5617510,6605.01,CANDIDATE,3.671151209697216,1.035384555601903,0.31578584291226397,0.4332761844272188,0.005547770589502491,0.005219110331577892,108.8870869515786,9.298372467227749,8.413289352182622,71.58980178746015,OldAO
5702770,6617.01,CANDIDATE,1.6086608373918476,0.11562605271632488,0.16159227605308313,0.08061429874280125,0.002801450523239004,0.0020262546626427336,389.8499553115554,52.716763479648506,43.938135988261784,163.4240115806923,
5706592,6618.01,CANDIDATE,1.0712207443337542,0.47441185170949496,0.2434525493050329,0.0857907852519848,0.0012376845815577505,0.0014344983736313567,209.65239177299983,23.163086195449637,21.601045991764718,163.08111776911693,
5860347,6631.01,CANDIDATE,0.4416189583214433,0.047874514272238426,0.041116608994385816,0.034058708459453184,0.0007124238416380235,0.0006537948222536877,388.024378291751,28.773557195377546,26.73083693419296,262.7168361480538,
5966732,6641.01,CANDIDATE,2.9854101775191086,0.4294817914287805,0.4255718315334473,0.028509798722520345,0.0007449498772539265,0.000855270529291304,11716.381041472856,3143.5903386080995,2568.2314246550604,7421.608418794912,Desert
6045093,6653.01,CANDIDATE,1.2703233512195848,0.08709458087032143,0.3292350718925519,0.17518535090624748,0.0030759680994271,0.003589458528948296,18.487458407986548,1.5771662019244557,1.5356196402447415,13.773722114209136,
6057750,6657.01,CANDIDATE,1.261263537197956,0.27896825768683503,0.0937673995466442,0.03257379563486,0.0004302980825578727,0.0004974266085244523,10296.150255019704,1134.914736094752,1118.185515811435,7809.202931202135,Young
6111011,6664.01,CANDIDATE,1.5768857502028828,0.272145818505729,0.11329278316614805,0.11663235003474215,0.0030734025471536764,0.002902197285030429,106.72520488560951,14.297240057844805,12.798997039221456,46.799544066336935,
6128245,6666.01,CANDIDATE,0.796254569862396,0.05227085202148847,0.08212711443449695,0.02075392248641841,0.00032978747892982414,0.00044638771923909647,1942.7890597505889,172.8616085886754,169.83569040913034,1544.0189218103785,
6187508,6672.01,CANDIDATE,1.1199967501636208,0.09776107788761333,0.08327319072319703,0.03217311437958098,0.0007541059304823544,0.0006461244842346299,532.9452300211176,51.55420616684012,46.490854934743794,334.34982609124944,
6209225,6676.01,CANDIDATE,4.1496786250332285,0.22476566188085573,0.3614047572834848,1.2100604882612778,0.014932685136871566,0.016567828786918738,5.652115725094057,0.556745207444236,0.5391389357805522,2.2788389509103912,AO
6265961,6680.01,CANDIDATE,0.8156058597855405,0.053502389183392014,0.07000137389784909,0.06286568344833321,0.000808832786569291,0.0011360081110314713,288.5728045608917,21.566562797038173,21.03031922020386,224.0530533252301,
6307000,6687.01,CANDIDATE,0.9432976808997966,0.070357945144071,0.08333361987788677,0.01811165166688637,0.0003344169759773085,0.00026912351900080394,1024.5899911883837,119.89759551203436,102.48684475179256,708.6446358647216,
6345758,6689.01,CANDIDATE,1.3817911853286295,0.14493320466978346,0.09332884510073224,0.04412862204030011,0.000995807843267719,0.0009822434677506644,1173.7651143631108,135.32696609189324,124.19119840104284,389.6228709905005,
6423922,6705.01,CANDIDATE,0.6864947777162813,12.777274356015788,0.2461023197799269,0.013380220843426131,0.00011829882158655438,0.0001149747768114842,86.38029224072369,9.343450386730305,7.900715395220858,63.17529097471755,
6436505,6707.01,CANDIDATE,1.8074419355388076,0.12158857916861343,0.10763921532886893,0.22396183917686005,0.003889382251801551,0.004680388374621482,7.164139736538187,0.7592861400133942,0.7334607558644481,5.871784543509375,AO
6551106,6731.01,CANDIDATE,1.3488327596816132,0.11380772979136596,0.13798758348989346,0.049550506149531964,0.0010687824798434672,0.0011990185907910511,662.016843315541,111.6449665366978,89.78707979858274,468.5641060225448,AO
6584278,6733.01,CANDIDATE,1.0981464209455996,0.033398773473831814,0.13485593182222866,0.025687704103614508,0.0004063157169282138,0.0004127728003703122,7426.112944435083,658.1103761636957,615.0441188169617,4193.68215424451,
6590726,6734.01,CANDIDATE,2.1753153694028557,0.1689046070424812,0.4202680626784216,1.2007401458397604,0.02450577667961054,0.02431968345165516,0.4537564820112367,0.046505387685480286,0.04240055258060692,0.2796102354625003,HZAO
6603765,6739.01,CANDIDATE,1.2721477012002345,0.4741048713525115,0.18114096847693276,0.12982928050494758,0.002172563641485691,0.002557500671012252,20.565096108363075,1.844472049384676,1.7163202523550043,16.19013921976686,
6614748,6745.01,CANDIDATE,3.1076647110023226,0.2830291064502919,0.37324068423641865,1.1271202251818262,0.018297026988624385,0.01845292507161135,2.6519827252118158,0.3743860012528021,0.3424263560251048,1.78795388448456,AO
6628926,6746.01,CANDIDATE,8.897770143288543,0.2624486480094652,0.2937191215186437,0.041702512863370615,,,3619.649125495604,,,2164.329679278915,
6664842,6750.01,CANDIDATE,0.9887376032252568,0.0900924949817787,0.08964409141215869,0.05911437914070228,0.0013718144775283884,0.001364179940498901,348.00375350658857,35.577247427606615,30.467030004798442,197.62934742123105,
6665064,6751.01,CANDIDATE,2.825280645268329,0.18972654786159127,0.2348221455406236,0.1628119290573511,0.004082814527405368,0.0036899128172626773,44.70222144536269,4.667487806557647,4.231116801900399,21.362958252650063,
6670610,6752.01,CANDIDATE,0.9642181506532598,0.32268413437083404,0.4284003695835665,0.07301999645374846,0.0010595468269726598,0.0008196854868611718,22.96296662725789,2.462520523548447,2.1109654596216325,18.68165604216973,
6715997,6762.01,CANDIDATE,1.534991009580484,0.17048000830096974,0.18036144179072625,0.12877163899489155,0.0022049115143491066,0.0030962885346855137,203.94697500271485,20.76010176911172,22.106639778849345,123.13310903865948,AO
6763884,6763.01,CANDIDATE,0.5451457611360013,0.036813798098037004,0.061796050426628085,0.03611190392506612,0.0004289376743457928,0.0006077714003812829,833.3804661004456,58.29632028339104,58.00089720956108,668.7980307037859,
6768616,6765.01,CANDIDATE,1.2993602456487383,0.09379559110817008,0.09240197420174458,0.1059809531178768,0.0025997244689922746,0.002623669229668957,78.09211379736006,8.248450287855691,7.693116708193079,47.75728468612372,
6842345,6774.01,CANDIDATE,28.56215708215293,1.6186080391899826,1.4690169133359203,0.13244297907753094,0.0030487051032210824,0.0033028350118144987,74.7267327682162,10.464625409557422,9.47116424039135,47.99485714983283,
6853172,6776.01,CANDIDATE,1.7091944262845489,0.16722098199488153,0.15060098366992836,0.19118677692573666,0.004058673836652114,0.004608157763272258,57.36214171660389,8.322657005408228,7.2519736921836735,36.44257815496923,
6859546,6777.01,CANDIDATE,1.0280202091214463,0.04664121163856142,0.14886755327832726,0.10043116965856123,0.0014913283166299342,0.0017575727228172824,26.077187415433194,2.084575421572776,2.0389102206254446,21.41630132160956,
6864706,6781.01,CANDIDATE,2.598642494434312,0.38956792414158137,0.30882249523278216,0.1169666683959448,0.0036505205498407307,0.003812413101600022,197.90635801273567,25.180228253612395,23.737937762372738,55.74023808638717,
6867219,6783.01,CANDIDATE,1.2146997710598402,0.058982119816283825,0.13659694604093506,0.09874391413755748,0.0015013082324331758,0.0016900501455857347,80.14885044750748,9.574335605202423,8.518777155013293,69.62706609608595,
6878408,6786.01,CANDIDATE,3.3514169288655715,0.2767482015433843,0.27536629781399913,1.134399731745109,0.027808270451297537,0.028186167387943613,0.7054614639370687,0.11731711550417395,0.10619704413685366,0.4340138700507073,HZ
6947623,6793.01,CANDIDATE,0.8304756777588513,0.0623905325938194,0.05988553744392822,0.04375390587026875,0.0008476105157144474,0.0009725764754399874,257.56367122528724,21.677213376279997,21.650021097146734,189.98790621809647,
6956176,6798.01,CANDIDATE,11.435291375545578,0.5680618823291839,2.0216605824813247,0.04833543896837497,0.0011735301939066894,0.0012912837668952169,21092.03477728468,2359.262209900756,2405.924390773367,10648.487512539434,
7103300,6819.01,CANDIDATE,0.8247125528113562,0.13737255997780598,0.09071695373124693,0.04460995680657122,0.0006626364133096041,0.0008607650895943176,1065.447005000528,91.85217052009784,84.96439755949676,869.289608551024,
7217088,6849.01,CANDIDATE,1.9747245687389396,0.15599348006185218,0.156216274879401,0.10513789036071867,0.00274998860775578,0.0025846340949138512,159.77943479859954,18.941685972037167,17.27177856967277,82.63138829507345,
7335514,6860.01,CANDIDATE,0.4019195683082594,0.025825336979175245,0.0452678971002041,0.011854942227277341,0.0001375710596686792,0.00010048298735901478,1087.6345169292663,68.6644665353514,59.301809627502834,849.3696250205165,
7345335,6862.01,CANDIDATE,0.9087928489020954,0.13589117316665472,0.095111645320716,0.09376001204894456,0.0019042566580454265,0.002226880898781113,75.22492365961466,6.759277263831782,6.6100672074305225,53.97889189977957,
7350067,6863.01,CONFIRMED,1.8384337809330893,0.0860365252853026,0.1412323040178959,0.037686442139099725,0.00033232881627510736,0.000320977575501525,13.200330967927972,1.3745294743853913,1.1648184503045789,9.713209719247493,
7447895,6878.01,CANDIDATE,1.2758232449096942,0.943121404874453,0.11867311698740278,0.03368278341540962,0.0008609328951164401,0.0007395020605680903,627.8633766030416,59.67578603799842,53.33280839093074,357.2436663923847,
7461521,6882.01,CANDIDATE,3.0679528976773818,0.2268987903100512,0.2461124899196641,0.018608816651835683,0.0003822092824796933,0.000611540405690249,19033.064183362512,2534.475067320151,2479.3765793872885,9378.953874711417,Desert
7592529,6889.01,CANDIDATE,0.5549072673567581,0.059266724183056785,0.04898154465169763,0.35348024788546106,0.007314245412528461,0.007928872245390567,10.279627886032397,0.7729571814333325,0.763498253470564,7.086817942149578,
7592922,6890.01,CANDIDATE,0.7882625363423683,0.06084054267059701,0.06541399840070815,0.03055438478025335,0.0004962567956601793,0.0006518315089638912,430.82004801144984,37.76699048230443,39.292115841640296,347.635555847053,
7602351,6892.01,CANDIDATE,1.4630433059149728,0.7957860689588532,0.2429124295635592,0.13325964092888118,0.002833900352222434,0.0029989677910380514,64.95034607147457,6.591061312167875,6.172965398903791,43.100191359750724,
7687365,6904.01,CANDIDATE,1.2728368285457845,0.22751331359339785,0.1936337948897796,0.15847799449401564,0.0026200059088740445,0.002983650787871704,12.352052713768703,1.199159288067468,1.1192611266620462,9.898465363450383,
7700500,6907.01,CANDIDATE,1.226479298259194,0.10800664748577746,0.1578959805843489,0.04993847158497202,0.0008925403234990293,0.0009273433857492439,129.62224264053458,15.619459599253984,14.104017470038528,100.2441705716614,
7816935,6921.01,CANDIDATE,1.2221024104155491,0.08722422746731688,0.10336515161435,0.07171515651639307,0.001573520563627026,0.0017563777063795245,260.5834514125645,27.261187732541853,25.713142484619155,174.67606481205962,
7868967,6925.01,CANDIDATE,1.0624850630286184,0.4011866909176524,0.17282873304404409,0.09038582035469486,0.0007049837585983166,0.0007199003957430838,10.47978002069272,1.0208307778416912,1.004076114343063,8.17939038736725,AO
7902204,6931.01,CANDIDATE,1.5185346884071271,0.15164836684889474,0.1736824636671403,0.03613526438256875,0.0009688751140652512,0.0009345162805212856,973.6844177964067,203.21665531937404,160.0895564781884,498.4257006124368,
7939761,6934.01,CANDIDATE,2.3926489113218263,0.16407022569548527,0.2110710726095196,0.15155218143983726,0.006980220300174357,0.006076485725959704,182.16324362904757,25.413858093033234,22.572597170998243,34.42993866372207,
8007675,6949.01,CANDIDATE,0.92039919034331,0.021348794380887697,0.01928550206875657,0.038387882607906584,,,3033.232328594544,,,2112.8650857498333,OldAO
8016692,6954.01,CANDIDATE,0.8648730080086308,0.0537154623340254,0.07331686375033734,0.0742464452030818,0.0009978864194260311,0.001544634377713314,477.42766846376543,36.54444582140118,37.14987653052498,280.54672985885423,
8042644,6957.01,CANDIDATE,1.3933264612312253,0.10328294073966272,0.14681095419232462,0.02780599024867517,0.00048764222760534385,0.0006075029817764072,5346.352954521656,765.5175483302401,685.8079124557453,3132.4474848451346,
8091197,6960.01,CANDIDATE,1.2727964148493125,0.036951928362827915,0.15907316172803074,0.05742116127614154,0.0009844870938553751,0.001192297215098656,402.17989083974413,31.841713731648003,31.169669257003388,297.6574890937404,
8098960,6966.01,CANDIDATE,1.471190407996684,0.33339941011240504,0.2613693165321633,0.07853097786309571,0.0012296256971799458,0.0015394252801674401,105.60157343899996,11.27759870606818,10.366846971364046,87.68126524376164,
8115647,6970.01,CANDIDATE,1.5483496309883424,0.20616179318195213,0.08597666527760545,0.23477962997831994,0.003076395117193145,0.0039647288408448285,20.080887611460884,1.8264268154887844,1.7130589575928008,16.1293722155442,
8120820,6971.01,CANDIDATE,1.6926600519648547,0.2692662358868329,0.3141197211887344,0.446315486540982,0.005310711014018661,0.006789442674011315,1.2283870705126894,0.0965472511357282,0.08995172148931993,1.0350761129092285,HZ
8167504,6983.01,CANDIDATE,0.8729431989972429,0.06106145940778539,0.07596908919559185,0.07759633942680227,0.0008569609539744814,0.0011446095164886494,163.6073271730389,13.546873396758206,12.85528133826425,134.5315042945441,
8180290,6985.01,CANDIDATE,1.070676419656685,0.07467883926252876,0.16369370223932242,0.09948370445922296,0.00223617542567481,0.002446417679427757,192.2591589356313,17.54792535235272,17.461264231581062,113.42463703183974,
8227086,6993.01,CANDIDATE,2.2707312952976717,0.20303872394686934,0.2537776893392055,0.10951346327702724,0.002444446880340869,0.0024168504445384927,146.06233997609016,20.61847196486561,18.070020536093725,41.77830165137272,
8227464,6994.01,CANDIDATE,0.8401055877387902,0.0621117157200071,0.05333045598078666,0.05165589641879753,0.0012333337491109086,0.0010869117813902367,923.2731195076436,80.69373595306433,72.52161093350121,326.7313816952497,
8248103,7002.01,CANDIDATE,1.6353398251117055,0.19630130580595045,0.0972523342338227,0.05659140767973887,0.0014014228358606947,0.0014393496659244945,473.27462005006964,56.094728422633025,52.04797373649002,271.4260520571153,
8256882,7003.01,CANDIDATE,1.0615711150180314,0.040011062151170486,0.12638408805753162,0.036081286431598115,0.0008103981505225165,0.0008434760088281755,1369.5084768146617,133.35431739781595,123.68466789789879,779.655980004959,
8283875,7007.01,CANDIDATE,0.9045294855980122,0.04805776444685478,0.09462084868226496,0.015013213444536691,0.0002034319267000884,0.0001774833383921814,754.7224551115941,64.89318596253717,57.226323391538,615.2224905265275,
8311864,7016.01,CONFIRMED,1.4562931018157337,0.0907383419926988,0.08468794710578344,1.0621802548840464,0.015767824354683938,0.020734037066378382,1.108369191435915,0.08065413864242299,0.08129174163925221,0.8397440069266012,HZ
8394475,7032.01,CANDIDATE,0.6173780599584276,0.04621015232424405,0.05890734355102022,0.04575463442706231,0.0008126386579613893,0.0009738116643101263,412.51401009317465,36.86332439196376,32.68190264478972,310.5862067963078,AO
8442795,7040.01,CANDIDATE,4.448004924933619,0.8175637942701542,1.7285336941649023,1.3182957804508182,0.02028797598305272,0.027462565050611062,1.8950182716793618,0.2211742088712681,0.20912212832706548,1.2621213417015276,
8443812,7041.01,CANDIDATE,1.1350028600781965,0.09272317800296316,0.09302891781697084,0.07753992016748583,0.0018204073909628155,0.0014086192615273502,161.96889121550493,18.011253038358408,15.062500205919486,68.09197840898818,
8566113,7061.01,CANDIDATE,6.845816067876909,1.0263539127965198,1.2902145940702912,0.028251825054091736,0.00053509787061944,0.0005770435676315652,12446.410380257654,1577.7116472242685,1579.5106197305595,9083.167648024622,
8613446,7069.01,CANDIDATE,1.5095847227743941,0.13908030400513136,0.15224528938894774,0.019545011240319068,0.0003874441553031248,0.00044684017551472287,2421.866233732863,329.40353935679224,300.1787699390667,1788.2921343676687,
8624860,7072.01,CANDIDATE,1.1984866067389042,0.08385846224829137,0.0959634612709353,0.12544445508367572,0.0022016122496342195,0.0026403208188610643,197.8933267503174,16.958538446806234,16.390964395141676,130.95709674401255,
8625408,7073.01,CANDIDATE,33.595003589547446,1034.2964523810006,2.9931118070596034,0.8954306714255895,0.013656124460974629,0.016229634411308744,3.1131460295136755,0.2104644614850026,0.2451336935443345,1.9600502361940393,
8686442,7074.01,CANDIDATE,1.3740012348917476,4.475819914578652,0.22146769973085728,0.1699696632878361,0.0027132626832708337,0.0032815141942024732,22.58098759915404,1.9716836062940395,1.862056418854512,17.664957948091295,
8693536,7076.01,CANDIDATE,2.299126785729898,0.1846385870812668,0.16968069113366374,0.1441473439228179,0.002604880464652268,0.002728754342258403,383.16710934257065,43.396193427918426,39.47791846423432,224.16941141538825,
8760760,7088.01,CANDIDATE,1.2209479345619958,0.09249315224909446,0.14792819607245408,0.037106407551805436,0.0008518878506197057,0.0009166376565092113,636.8864501323114,76.36781847121776,70.64715953378602,419.5456957744585,
8807057,7093.01,CANDIDATE,1.7324984463462159,0.07804764714360626,0.2197300746309111,0.4445554319499328,0.0076264028786457265,0.010149260492659806,14.332008779477475,1.151706480667218,1.3493630006374635,9.162841192488733,
8881169,7106.01,CANDIDATE,1.286675491372292,0.09167978831048804,0.10825426970545884,0.06167265679842899,0.0008833386571551365,0.0011233153178519225,678.0698268389738,74.84098428910944,61.19826484718126,522.9335791961843,
8958939,7117.01,CANDIDATE,1.3693084965048048,0.08749120455878183,0.18201955683610427,0.08098956519892475,0.002003312252884589,0.0019331340505266469,317.8113922996029,43.840136073853614,39.20041191999756,169.3368628823842,
8958939,7117.02,CANDIDATE,1.9708236559924397,0.2554370993312575,0.2275970211043236,0.1588846144041584,0.003930080272873883,0.003792405293652128,82.57791383413603,11.391117699005337,10.185563867145934,43.99931912718253,
9025739,7125.01,CANDIDATE,0.8337731369671725,0.06081131775468904,0.09491645750634604,0.07695414041727253,0.0008712228893256122,0.0009768353164009338,154.1308609670206,14.821357008363824,13.345144635133247,136.08402714072966,
9099773,7133.01,CANDIDATE,3.024672684449788,0.13712703067906895,0.4690205937129964,0.4030385816657651,0.015494781615239222,0.007961869219667612,30.66496883884265,4.15233878011942,3.2536719335420097,12.293204019212979,
9150870,7136.01,CANDIDATE,2.4571749490906134,0.1984655796805615,0.2578538508578093,1.1233240407725882,0.017730645403666586,0.0207331221669434,0.5649009395627047,0.06244893189014024,0.057101060024878914,0.4352490944873194,HZ
9203154,7144.01,CANDIDATE,0.7344046940818801,0.0882695132503503,0.06108861613970544,0.015539196774990946,0.0002393877112842391,0.0002555637847942507,944.0523210964647,90.88663396642248,82.8571986420869,792.1030838717668,
9221627,7148.01,CANDIDATE,4.371318490394148,0.5203419808422942,0.4685143092872706,0.03215446776218316,0.0009462449551743592,0.0010199008693631867,6601.1347976836105,1381.0789038684795,1191.8011824846055,3055.5583024215434,
9301564,7157.01,CANDIDATE,1.1149003489276306,0.05106151285141458,0.09138699539585006,0.16971246533726916,0.0030667425183059887,0.003374946719772421,55.60516161489532,4.682033045481373,4.558548473922893,34.07983026207106,
9340411,7162.01,CANDIDATE,1.69178816100133,0.12248937070741688,0.08998375617054738,0.0611171331827506,0.0025079326738069287,0.0031160428715945065,1168.8670152804002,125.2768046086512,140.49747897580428,357.8944087419716,
9397900,7169.01,CANDIDATE,1.3452109528712604,0.06457902886327788,0.1624465776778688,0.11064445801670526,0.0019205492555123187,0.0019950099788939826,910.512402858643,89.2934169328005,82.68232045733626,668.7779540408233,
9458266,7174.01,CANDIDATE,0.43810481678007795,0.03323970881587237,0.04234616383204478,0.02335712449470204,0.00028366405881849005,0.00023459881848881964,258.8281789118838,15.892626820092234,14.320043196922336,214.97339733285105,
9480398,7179.01,CANDIDATE,1.043136433815233,0.2704120088184081,0.12259879113262305,1.0840062717579342,0.02204422488334504,0.024217615493666755,1.0863777275919757,0.08647871685070099,0.08418832536951665,0.756753276727554,HZ
9490342,7180.01,CANDIDATE,5.7847263752160725,0.39315645077158784,0.3754573146319608,1.3853641067353697,0.057703021680322764,0.028234774416060614,4.987972344277591,0.6939125162925389,0.631117980573302,1.8676197161128443,
9588862,7195.01,CANDIDATE,1.1632465095243896,0.13085152897389707,0.08958041137747985,0.06668401786238617,0.001389927763804123,0.001581753820801939,482.7200851995508,50.32965647436512,48.65842953148738,302.2613339853165,
9596064,7197.01,CANDIDATE,1.4633071546227974,0.10057577766019186,0.13038476089675624,0.026146090479792536,0.00047746669171002976,0.0005169834582104472,492.8379622268146,62.13741434383307,56.60972544074063,389.3046317895677,
9596892,7199.01,CANDIDATE,1053.9026204337745,5996.31749430455,1051.4543305593252,0.14499227110246166,0.0039044470513261344,0.0036851517326920266,71.3839108397776,12.11085119208566,10.50302675005407,32.63467394379841,
9639106,7208.01,CANDIDATE,0.8112940872983062,0.081985236651836,0.08357815789144651,0.04213112586109867,0.0006835976990296304,0.0008425624960874151,185.28345344779416,18.40780176156365,16.796211322861833,152.80861795829415,
9640123,7209.01,CANDIDATE,1.1976241897491158,0.2501412211620519,0.2690143249605778,0.0834675115715422,0.0016307691495247695,0.0018107156019931247,317.4220908958256,25.200187958254247,25.382947281465274,198.30189594965807,
9651602,7215.01,CANDIDATE,0.8444528258186871,0.07331180749501387,0.0732707218311255,0.045661939188698736,0.0008442259538050629,0.0009703362266691623,212.6769861244954,21.79780800204493,20.79819787417626,159.76828375155932,
9693803,7224.01,CANDIDATE,1.819815903654424,0.1992891827726732,0.2418768387489437,0.1083936460550948,0.002756427997675272,0.002576436829238629,97.95586222605219,14.41232021945184,12.702631909576382,45.112132031156534,
9811915,7232.01,CANDIDATE,1.2223011062733131,0.07830504568372333,0.13284776516757832,0.029094646602238282,0.0005341239301053731,0.0006430380696625937,580.9278353026867,67.14608735364168,62.5920811873177,453.52339074980216,
9837013,7236.01,CANDIDATE,1.5810761555961457,0.1876048195507657,0.09293699200498172,0.12230958755415205,0.004703873139614094,0.002300140311390597,197.1599001129665,25.068334361740785,24.132275395925948,72.78293292486097,
9909965,7252.01,CANDIDATE,1.2516486715595323,0.06462477273029593,0.160780086056677,0.09534776711346847,0.0015851596263362678,0.002139085826492745,179.8743466913246,16.746536532795528,17.089331289226244,135.13235766036027,
9943009,7258.01,CANDIDATE,1.1324746791016511,0.0849765311848455,0.11872449693267954,0.04026622302392102,0.0005681585628400142,0.0012759974056174806,3487.5851924387853,341.8342461723841,374.2339526256706,1753.4040344877724,
9959093,7264.01,CANDIDATE,1.536666856465024,0.18052857419242047,0.10409732465656893,0.14980972939654982,0.005287160297578225,0.0029278527738954892,177.84477899772926,18.198880480746734,14.03540712362141,72.9155301062414,
10002049,7270.01,CANDIDATE,2.6582167894477595,0.3415116186927628,0.409502673029423,0.14326954026784727,0.0037090637565119775,0.0036323207841760727,133.6522775316597,29.45746399089768,24.6182012467236,45.61033857144095,
10019854,7272.01,CANDIDATE,1.2543560366193494,0.13282455219745126,0.11590838885315274,0.11899980693717108,0.002306130831168439,0.002687598964340233,131.8935579927984,15.577604059434488,15.225174396197314,92.9877440036748,
10053138,7279.01,CANDIDATE,0.8270642795223552,0.04876276284730914,0.07293776563186617,0.10089703497087356,0.0013322218573281464,0.0018454301031592488,75.89530481158772,5.203978131631687,5.252838814837253,60.076732205460395,
10066755,7281.01,CANDIDATE,1.7274632640167984,0.060158256112537466,0.2175915011915415,0.04214538957923145,0.0006478473369006798,0.0006756506732841858,7118.15819476303,704.3628678814674,658.6114426762457,5091.510486546615,
10070479,7282.01,CANDIDATE,1.6810139067730632,0.2129822339211048,0.25642813317781715,0.025990975128313845,0.00037826688067329486,0.00028961897425204184,375.1250937932811,32.65599440748648,29.280408688065357,268.8362817722093,
10089123,7283.01,CANDIDATE,2.2480387241140067,0.16205896491205138,0.14273243851805684,0.5614670011240999,0.006103198324146807,0.007729834245116953,9.182552855720346,0.7855906245531723,0.7715406440412295,5.188539441479503,
10264293,7301.01,CANDIDATE,1.3068006734270017,0.6425492790466437,0.17100093030022975,0.1373566521975014,0.002289329369455554,0.0018640757811652035,16.104302394233347,1.557855913163683,1.394609765380997,11.369642526703256,
10290021,7305.01,CANDIDATE,0.8301156346814643,0.032915739770108525,0.0944163836926056,0.052743698116920486,0.0008276774026983105,0.0017463979728045453,1993.853432700741,146.24980892327576,176.40666197099804,1024.1630111011789,
10388451,7319.01,CANDIDATE,0.9942446719668818,0.06051443578329532,0.11898723771858985,0.1055851111496938,0.0009089668937914328,0.0009395763934703244,5.288627956207035,0.5773151056556799,0.5247889662396655,4.151262901448674,
10396708,7320.01,CANDIDATE,0.7571635495583432,0.05577875462521635,0.0533099882204141,0.07385237600024389,0.0010634794809731467,0.0012425699031771832,45.190659485733,3.3296499998992948,3.3001741045626174,36.72716792219,
10450504,7327.01,CANDIDATE,1.8427126364031532,0.15461624687373773,0.12332337170103735,0.12194894429913812,0.0019861176387240905,0.0018399780335762606,16.495850997353617,1.6670097719217478,1.5429947520202352,12.767693878468943,
10464199,7330.01,CANDIDATE,0.8709708127919293,0.1309182996694447,0.029891001028660182,0.6399606226016168,0.015053354942323318,0.012003568048361215,2.8533066056350056,0.22499719627328774,0.20342361055040345,1.076160029771888,
10546063,7339.01,CANDIDATE,1.867866516437338,0.2083217294460936,0.20660695777084573,0.09724347073024617,0.002279536911833547,0.002412150846911095,172.82574629490918,33.632200870354275,28.339702532220546,107.99571530773702,
10586619,7345.01,CANDIDATE,2.4425820337523647,0.18686611160439168,0.12573490566468354,1.016215246454855,0.023960260696348875,0.023855676342555462,1.183873272284603,0.12123622646015712,0.1115500578740783,0.7533110206714835,HZ
10659624,7354.01,CANDIDATE,1.235711071093051,0.25910458725557284,0.17843138972006345,0.2576151594512469,0.0032128737059469816,0.004207017655947762,29.440013643965468,2.173452202886001,2.0219859511795666,18.32806749074841,
10665228,7358.01,CANDIDATE,1.4052390659328453,0.1395199125276903,0.17748811859245947,0.09226473396543138,0.0018174094220920719,0.0017922360391470747,48.663291374598074,7.212168942626151,6.26983224436553,35.21295236687186,
10665749,7359.01,CANDIDATE,2.4868002002980414,0.4497305011236911,0.741338260948741,0.05061092014653742,0.0012996885013131726,0.0012622699253454464,444.677579807463,60.16502417904304,53.80376502141701,241.0178178814365,
10670112,7360.01,CANDIDATE,6.978032753813574,0.21586168331431546,3.2508504843005306,0.054030691673392896,0.0006650063179772581,0.0008108507135033367,1293.6568565022785,106.50714762793328,98.35352545157507,909.8688261021953,
10680424,7361.01,CANDIDATE,1.3441340090433167,1.1270245420886718,0.2303404787610631,0.01647826189249556,0.00024520662419221575,0.00022494670795887833,609.2107628324401,67.00122009642335,61.03879637466442,500.5077882532506,
10751908,7370.01,CANDIDATE,1.4073511864798516,0.1462361944861577,0.11989596665164574,0.05129512588589137,0.00126499376935403,0.0010793511763399805,380.3303039663217,49.67994674553064,43.225108894897616,177.68420923625476,
10812541,7375.01,CANDIDATE,1.5804716560323588,0.1694033967760719,0.1195896212012717,0.04884732480607015,0.0007608299795201594,0.00040934779308246023,54.753910145462676,5.14865692575488,4.6601173977572055,40.23470129673406,
10815677,7376.01,CANDIDATE,1.2275693117004194,0.11522850943862205,0.07586456539539221,0.022930610054867098,0.0004453406081661411,0.000506326453388165,1807.47564502358,275.5345414243738,238.44223066682682,1408.8145864559615,
10843431,7378.01,CANDIDATE,3.348918262319299,0.1419224578980132,1.098716268671227,0.07224351613843949,0.0010973091754612316,0.0010367343440306216,28.27055075532873,3.214158551041964,3.1578861734044854,24.1424461175059,
10843431,7378.02,CANDIDATE,3.6499344143281727,0.6933086361740319,0.8865028215392886,0.2503853083239955,0.0038031331512061828,0.0035931910789486618,2.353500715811576,0.2675762382726297,0.26289160988919824,2.009839309843748,
10848097,7380.01,CANDIDATE,1.2011045376652618,0.17277309676748084,0.15107256275895298,0.1189937145314821,0.0022309278736199816,0.0025438567042205588,40.93456990459681,3.6249485267285713,3.45518519253568,30.051481588900238,
10866969,7383.01,CANDIDATE,4.349147768129723,0.4962949163979701,0.7132094080583317,0.2976224518345134,0.007372023137580869,0.008240084011295489,65.23066629309476,11.494008130282221,9.937653951441717,35.86483881396581,
10932270,7389.01,CANDIDATE,10.687494956115456,1.3787706234069457,1.3172502566546067,0.21041229776186485,0.014417201043617222,0.00985900847025476,665.4701731980967,108.05702780675215,80.49047550224279,195.11855964353583,
11019739,7400.01,CANDIDATE,1.1080149412255544,0.07818964235843609,0.08183217271366829,0.047063920498431534,0.0008614410485654932,0.0008961091211434576,167.7152306501194,16.083820729434787,14.642475119226539,125.19035202971317,
11068630,7404.01,CANDIDATE,1.6288530483410408,0.13965003251564953,0.1852175401014396,0.028321111719427517,0.0007608246522209161,0.0006618214724521058,1321.4837765453558,287.79475403766907,178.2024473810163,610.6578439497309,
11182260,7415.01,CANDIDATE,14.817369799061925,2.7389259048439465,0.5302590882058427,0.02184206038977783,0.0004350546624776753,0.00032262448282867475,915.0987705095447,75.69565160607321,67.50756918049791,570.0861152855474,
11187972,7416.01,CANDIDATE,1.5210383891932977,0.13521931037525856,0.0877316756411619,0.237498010567156,0.007843549345199648,0.0034234184174200357,75.38028538183329,7.611281018162954,5.830174977709152,28.22965311437714,
11241560,7426.01,CANDIDATE,0.8684446409240364,0.0760888768651866,0.07800612142474983,0.06505276529077833,0.0010075186828967342,0.001211528805593014,68.024943298901,5.984365545070545,5.965293568160906,56.3641359945684,AO
11244571,7427.01,CANDIDATE,1.3326715539069889,0.07397601878941915,0.12823345079652926,0.08316621619564711,0.002427394578889249,0.0015500596224793145,738.9878388602516,76.54171395843024,65.33123864554231,349.65860416207295,
11282568,7430.01,CANDIDATE,15.985034204422462,1.509513978886741,0.9188062257263286,0.027659051820308183,0.002318793639649706,0.0017936675823447196,92783.19648590953,17897.950283013488,13971.398578428276,13239.385836617455,
11286311,7432.01,CANDIDATE,2.2020249740299764,0.15382839639004384,0.1865204044691212,0.1102587017658183,0.003995682839129663,0.004370248021577123,234.08899202050102,51.17589419483424,40.78700680204107,72.35171729224186,
11288492,7434.01,CANDIDATE,0.9635698058168216,0.13642938868161578,0.08234252545138415,0.059870824116400115,0.0009162613561916242,0.0013152402034020654,158.0526817401718,12.659390179909275,12.913377079348152,127.49492231805145,
11296724,7437.01,CANDIDATE,0.9479775455120332,0.1871074016906424,0.05507606321769757,0.030119639451720377,0.0007456839828512606,0.0007057478309673259,1141.018652839468,155.74065078014803,138.70655187648225,657.9204193384618,
11411639,7445.01,CANDIDATE,1.4260838953613677,0.19421052108617107,0.11908053109674847,0.06728682581094945,0.0014692661658657071,0.0013456210194340693,114.41253178232849,14.122401236213017,12.525629895214818,75.04336956673075,
11495989,7449.01,CANDIDATE,20.425206421452227,28.65962342174107,16.1862111418693,0.021518439646051827,0.00030005507129227967,0.00020791254531921498,733.7363428963931,55.5055613535276,49.45537404664438,464.70737613412604,
11602794,7460.01,CANDIDATE,1.2853346045839429,0.1279477508883479,0.11330855337991395,0.058276573807119474,0.0007737200306626177,0.0008110386688693249,119.74361574897587,13.119174691315072,13.074223861833275,106.29112720818786,
11650543,7467.01,CANDIDATE,0.8506488062349159,0.031626012822719235,0.10126890828566763,0.07307695792408568,0.0017010260820937981,0.0016876578011432253,212.870614712038,17.686817442942402,16.414023406280833,126.86909235750478,
11773625,7479.01,CANDIDATE,1.261890854779987,0.07505303301304879,0.10943767512378437,0.0771542167697437,0.002938848979159043,0.001537331126471009,572.307611235545,62.08065686047134,44.998428886948005,223.12152038323595,
11854636,7484.01,CANDIDATE,2.3020323945759773,0.4659243723339713,0.5620588846686314,0.21142095202155703,0.00489310973768329,0.005171711657424074,17.529311356964055,1.871103893019031,1.7571974829216563,11.429082728206962,
11904704,7489.01,CANDIDATE,0.7298991466028594,0.08862800722576936,0.06570447144618224,0.012503930786159516,0.0002073587994719243,0.0002628243671824773,2503.6729695752324,205.6261351000919,196.00453445225241,1978.2974738043645,
12016243,7506.01,CANDIDATE,2.3059307705650376,0.18523326913682775,0.20777405228509466,0.1039309273903284,0.004533281224722943,0.0029067983064656588,233.06400833072186,65.64328834360666,37.75007327709876,88.9478312059403,
12458817,7535.01,CANDIDATE,20.76256377558964,1.8087784812785208,12.111150176640198,0.12999285015497747,0.005158717718573821,0.006874420424751232,378.3914212237645,74.60782208506468,70.28064985142089,147.4218447569775,
12519942,7539.01,CANDIDATE,1.2964621706929202,0.2400698106820284,0.07660693690361693,0.11479044087436993,0.0016149892765213241,0.002035550052871827,29.336806610967212,2.6134891508450315,2.6445119001843778,23.838069319478087,
12555616,7540.01,CANDIDATE,0.8341277632685269,0.04825349647143799,0.07014108833261105,0.14783518428844045,0.0019290622518027133,0.002867521971818061,28.13547575204523,2.0013816003441964,1.9990029773906337,23.72059693325046,
3965201,7546.01,CANDIDATE,4.12791080373741,0.28976230242443696,0.5472166730096815,0.30516562496776584,0.0048372031283883685,0.004754369806054442,269.83145186259736,32.87825917578405,29.215423703707675,187.5998355456544,Young
4862924,7554.01,CANDIDATE,2.3289680564438906,0.17239073323922352,0.24635724405441,1.2885810047439363,0.02124452240114631,0.025634395652010502,1.4889802540369883,0.1931315682625694,0.14936279361681862,1.127315127930681,HZAO
5271090,7558.01,CANDIDATE,3.094154321909448,1.2282470658356983,0.3178907899587497,0.09729972688227087,0.003613629547344021,0.004228827618522757,459.98176995670616,102.40710105567142,89.88589725152741,180.16816748111245,
6443274,7567.01,CANDIDATE,1.479882589480318,0.13529277961842026,0.10669495022410852,1.2290157281108172,0.014965149623104062,0.013642752975987068,0.0933432827663826,0.00804871472961896,0.007462135741845503,0.07832447953149188,
6876575,7572.01,CANDIDATE,0.6100199235154729,0.03984665824947765,0.052907959653900265,0.4652480464548239,0.007593217923319798,0.0069400256827042,57.92960847973455,4.404306942222545,3.8080362228215368,47.51559007975411,
8168509,7589.01,CANDIDATE,6.906606858154127,3066.200168782318,2.2308845675886393,1.2168117968718777,0.02233988286439027,0.018272976683734548,3.444660513797877,0.3196135465473186,0.3053987943674024,2.0870593150125307,
8297319,7591.01,CANDIDATE,1.2713582798866074,0.07743136849744264,0.14606047683249554,0.821427439871967,0.009606489429217713,0.01221737842906064,0.3014767767921401,0.02253873612824696,0.021650332373343555,0.26064710582011175,HZ
8423344,7592.01,CANDIDATE,1.700146966513097,0.6076846391811169,0.11788400057915145,0.8523640251403446,0.006451521192732767,0.0066821245465637094,0.09475495614077828,0.010032445523697774,0.009149120378598205,0.07237243788064708,
8444868,7593.01,CANDIDATE,3.3909544963233995,0.294219684504898,0.5085844908530041,0.391103413886504,0.006084969789473454,0.006775192149757433,101.9757656994894,13.755911844132473,12.881418876146734,73.19635715063164,
11559304,7617.01,CANDIDATE,0.8681199196022084,0.058987884857389324,0.0828749637610362,0.08560193836783858,0.0007112605997710216,0.0007133339991004312,6.469997202532053,0.6423794849603932,0.5842956988276558,5.077881476397272,
1723078,7624.01,CANDIDATE,5.0378855323694784,0.3154805683990813,0.40523604969748817,1.1289700691374482,0.015409597437231538,0.016421984675232714,10.508726901852274,1.0828203011938702,1.0242143770072336,7.444600200271435,
2299738,7628.01,CANDIDATE,0.7672044686743191,0.028749007456006004,0.0458112295631497,0.02724417584941921,0.0003375739565555333,0.0004870372177480098,502.2934049350223,39.926300843493905,37.77299258393562,429.85554120667956,
2302997,7630.01,CANDIDATE,0.947296346897991,0.5125020867187262,0.10993818201809673,0.10710353335611582,0.000804581533611128,0.0008042612663982955,8.81330429145431,0.8468866924226199,0.8189731603126044,6.570763271942895,
2577353,7635.01,CANDIDATE,1.4828456204288614,0.1995850678578581,0.07254007036937922,0.30346038183008617,0.007363912849232844,0.007766794703111582,14.162216800216068,1.3914906180131668,1.3253163133770018,8.857296063377737,
2834805,7638.01,CANDIDATE,0.8930453071325726,0.045773110988711035,0.06798604303950713,0.1693164792015592,0.002764138594488187,0.0038891748791416475,42.09939660082633,4.455050332239306,4.245277626745287,32.599256121524185,
3110177,7644.01,CANDIDATE,0.7828188865803801,0.07123093488684773,0.07762876651532377,0.042917243116544,0.0008229425967978645,0.0009956242229538558,377.7972337478322,34.687286145619005,34.754771276130576,278.4855515050843,
3762750,7668.01,CANDIDATE,1.5625744483967352,0.2643907842499699,0.5347213978046452,0.03737262926439102,0.000804169999223184,0.0008821074548503098,1181.9055575809455,230.700896575522,168.26814650735318,866.2616496208483,
3848083,7670.01,CANDIDATE,1.9547541911813064,0.2401984334054074,0.2704300689978701,0.08289841796652336,0.002547697425199257,0.0021753786252110105,338.52040641707737,76.52061853712237,62.0427728286246,133.7610378870496,
3852872,7673.01,CANDIDATE,0.7932120827980171,0.053569518357355315,0.1703882442763307,0.3312109700031333,0.004894198529663633,0.005341651425791556,2.1972887396900367,0.15139976732715474,0.14421281545923362,1.765787580305114,
3934657,7676.01,CANDIDATE,0.6560651255639747,0.019120365499334997,0.10740653373414988,0.05957704312456096,0.0005787922436993666,0.0007996239070365088,244.58839793348133,17.629656090394196,16.693365240526308,212.23342861334766,
4048898,7678.01,CANDIDATE,0.7098710291052959,0.0637424170267512,0.06550352291085036,0.11321483040477975,0.001889676602908689,0.002325578816506464,134.918609688955,11.33227025178798,10.711946361397377,99.58205025059783,
4054784,7679.01,CANDIDATE,0.7260171231908741,0.11757110118502095,0.029208219847572582,0.028518498070297518,0.0004370780620713573,0.0006322635142276809,719.5829408852769,61.997241573599425,60.701494135119994,579.7891191077105,
4072271,7680.01,CANDIDATE,5.504918982712295,0.2952468121386141,0.4515048241513784,0.9126726583765492,0.01280937735624523,0.013142113322142044,38.05867163934546,4.525159891444766,4.078341675586376,23.811735260458757,
4073017,7681.01,CANDIDATE,0.9772036716490996,0.08667213784341256,0.06743664034140058,0.061983010346455876,0.0012032924542606052,0.0014333615229938095,140.94508634012982,12.382262761694207,12.215116226835844,103.94394608640057,
4141593,7685.01,CANDIDATE,3.2052706117431384,0.6022056910564048,0.2732105778018745,0.37025473275759707,0.00663128560589755,0.01373969052494322,75.88366731472715,6.429820260886978,7.877327810228595,49.00017817167347,
4141593,7685.02,CANDIDATE,2.552875794439513,0.4548344741943047,0.27109652868964224,0.23865620438787574,0.004274348967151818,0.008856234188224095,182.64344490156518,15.475854396255677,18.95984196501273,117.93791284423112,
4384909,7693.01,CANDIDATE,1.2747406809974882,0.09935843696550316,0.13501426751429166,0.06379520293305077,0.0013247939460330348,0.0013351330259241414,120.42877769187731,13.953615782795987,12.588352339228225,84.13562534402278,
4742452,7704.01,CANDIDATE,1.3656456334742249,0.13512261017477573,0.1301767145331145,0.06389328189071299,0.0012586721035508714,0.001670879359791016,651.8614119819041,84.9210454662848,75.25084725303721,382.27660850748197,
4762283,7706.01,CANDIDATE,1.6879215410958734,0.033267791579262566,0.03296240450864984,0.20978303773639612,,,3.8625304933416382,,,3.185755473379227,
4940203,7711.01,CANDIDATE,3.0353189684555133,0.18008861783755128,0.20133701583140265,0.9629808484494916,0.017037570875058645,0.030751833945043026,4.643358351028544,0.4377953082560074,0.4823806911957351,2.42344409972146,
4996057,7712.01,CANDIDATE,1.1250850157455778,0.07553004884071521,0.0789522735431996,0.05692836191649935,0.002125399835615902,0.002241340641312867,929.3114137879376,92.48465836889,91.12880326354427,259.9159754902493,
5091479,7715.01,CANDIDATE,1.5441875205109468,0.08463684159003555,0.2566224968789514,0.17769188746780554,0.003735469713739361,0.004243905032132477,59.55505036343874,7.826086114072193,7.275653185976277,39.51649324762292,
5617259,7733.01,CANDIDATE,3.589236267528273,0.10266010467060173,0.11179408515620337,0.02442948700203688,,,29742.18637085654,,,21399.4375876303,Desert
5687986,7735.01,CANDIDATE,3.9950897352342314,0.8043619705990692,0.4609772819510764,1.1413283004620725,0.02015701527548508,0.01891928466688049,5.392616554251447,0.4363539864942126,0.400707436261933,2.213966358374384,
5877292,7744.01,CANDIDATE,1.377890939780188,0.19436217694745309,0.10087143781362706,0.10285190916886652,0.0021290781246649914,0.0024570952750096555,132.70649637278342,15.393716529077821,14.399438338986723,92.25285358075519,
5881307,7746.01,CANDIDATE,2.145616384199116,0.12322592847533495,0.2629059408255885,1.0465412778944918,0.01816247731400553,0.018874988754835627,1.0230664405086969,0.14732601340161258,0.12886362062663745,0.897757559056068,HZ
5888187,7749.01,CANDIDATE,1.6839997834541136,0.08738470355374961,0.16225144836272407,0.4850263826822683,0.007249156040991069,0.00906557653768658,1.7332396290210277,0.1223427429676737,0.12231482091421182,1.3774175692136346,
5894182,7750.01,CANDIDATE,7.008506258148952,0.464138610885133,0.4142794076125589,1.528832172609632,0.01849691776061205,0.04312732936180702,9.359761374088825,0.9725384019884332,1.0248452520416942,5.850423094124039,Old
6043538,7759.01,CANDIDATE,2.56599127804471,0.6260130993891702,0.2609733985873687,0.07165283520556523,0.0014409381376052914,0.0013391540986004244,1280.172669064414,216.00904941149716,192.10967164919148,523.5342142092139,Desert
6106046,7762.01,CANDIDATE,1.1881651538116489,0.11230604988482877,0.0897021639795167,0.07783691758500894,0.0011894804144780495,0.0015058656274953561,92.98212871068249,9.682135724740062,8.752535641186,79.08494777006672,
6124137,7764.01,CANDIDATE,2.5631102755787136,0.16039397126981134,0.17469881360799522,0.771381315616975,0.013116046526729524,0.01416017180715456,8.790457830743142,0.8131285052271635,0.7600132687259625,3.6730417886483333,
6231721,7773.01,CANDIDATE,1.048554428673766,0.12469559463304572,0.0815231691361749,0.03686988490136967,0.0006715275121070263,0.0007047533110188375,588.7447152786658,93.8296621728812,134.18610655743086,488.6570697258073,
6277410,7774.01,CANDIDATE,1.2568225210862098,0.0945204959719422,0.1386370629780924,0.06435693663410677,0.0014256547266212126,0.0015239869943964293,156.23668652297226,17.161608455806018,15.957012291758318,105.67478891622655,
6278670,7775.01,CANDIDATE,6.728407080940955,0.8408027147865174,0.9007158694276887,0.4287497114848027,0.018671332466094058,0.022291798644715918,37.18453283005049,4.244086186291436,4.5875310130740505,9.623783961420143,
6356400,7776.01,CANDIDATE,3.387676031044073,0.0807694481603929,0.9279534162397396,1.1398131851048667,0.01445291711791126,0.013158755886448634,0.110091979590728,0.008994050793850726,0.008175683090273535,0.09210091016125552,
6451368,7780.01,CANDIDATE,1.069058726705558,0.10175823909932384,0.12881041790151596,0.06688010066898825,0.0007771026900418226,0.0008295799828337904,993.8873110494028,93.03340017944572,85.353792898594,745.3415285294859,Young
6863158,7793.01,CANDIDATE,0.5449545279629289,0.02136993311282797,0.07222787727098398,0.02600384810371985,0.00020656988025889066,0.00021136620051965055,119.84966673322798,13.734589591699295,12.270214465881553,89.32579038113565,
6887030,7795.01,CANDIDATE,1.0102130215768252,0.27213146175959657,0.1010526604483349,0.05744145119747585,0.0006990620113803781,0.0009809609408686782,162.21351768340082,14.200464769461055,12.440695086671269,141.93755098841334,
6952971,7798.01,CANDIDATE,2.6638205711746674,0.2233217582542748,0.1888523645412997,0.9596038144072384,0.016908753497478418,0.020753739528359145,3.1236562874215172,0.32361414603200034,0.36510475897892186,2.021777384074093,
7287028,7832.01,CANDIDATE,0.6859751916005983,0.23687459306159125,0.08398125782404467,0.04512743343464525,0.0008147468618633338,0.0009559709386409352,423.6976036318556,35.07030177542641,33.84296327262108,318.6510484637054,
7300182,7833.01,CANDIDATE,2.6840927724210117,0.1777445232909007,0.2002091662668091,0.6367932586798549,0.007128084314056288,0.010780030539504206,4.66901494214132,0.5299341468783487,0.4334628552344261,4.000260646500103,
7366501,7834.01,CANDIDATE,1.0468816323887749,0.3454046925018695,0.10305312025673843,0.07386052298106859,0.0012224726809267293,0.00159376398137081,181.25009933494331,19.557290749570164,18.84638372274888,143.1020576883154,
7613620,7843.01,CANDIDATE,0.7942953459797523,0.09704929258291044,0.07192181304393612,0.013444154509854693,0.0003038957535558476,0.00024209216897869,3082.523408618007,367.7493902323189,323.8348374241115,1831.6162507080974,
7778664,7849.01,CANDIDATE,1.3883979139833962,0.09670487230280923,0.16720401291104686,0.06086671894590508,0.001250825818131893,0.0017734612401092329,793.6452341889624,105.38941575464676,88.10727570548781,426.32402759313356,
7834712,7850.01,CANDIDATE,3.3422795682085766,0.3430847506849312,0.33775702252251405,0.3134795543474433,0.008219506428358081,0.007698999355607724,11.971818631506753,2.1271834950682784,1.8986324365527176,5.589046059697361,
7954278,7859.01,CANDIDATE,0.955442021391294,0.038498955454571965,0.0509710254894077,0.008262794416986132,0.00015947717065118233,0.0001320371624317958,5418.989692325607,493.7641776266114,442.5373854383837,3721.8177956086142,
8107150,7863.01,CANDIDATE,1.6247787846471589,0.12685534896709771,0.09620205915427113,0.06633502902284419,0.0018456921230535128,0.0009602974729056174,2046.296512837481,235.83490086975047,189.33096256369157,809.0279839492867,
8110757,7865.01,CANDIDATE,74.51699639239148,222.34379466832482,4.654140243092362,0.013100151951477306,0.0002757044786733206,0.0003274023202132028,19881.78634462218,2079.8072100587087,1994.517382564585,7183.486952205746,
8182107,7870.01,CANDIDATE,1.5403349200119345,0.08984914923254654,0.29006615941501324,0.3903004043143671,0.0061976951694865424,0.00839614242754186,4.776018318536639,0.4070134080355335,0.4136278153836708,3.7889473839247114,
8222395,7873.01,CANDIDATE,0.6075755109361433,0.05196236904358693,0.08816580302615422,0.0304197642374085,0.00045088139433559357,0.0006023971717707777,1022.621682688286,72.34381153604409,71.00320712495312,788.1092104293846,
8242769,7875.01,CANDIDATE,1.2346384385648217,0.10838084715714916,0.12845641901618216,0.15027670344327532,0.003026779439493787,0.003434813076761836,35.625493763357476,4.563210607564703,4.117450641151121,26.059768413726637,
8308516,7880.01,CANDIDATE,2.607439537733184,0.1735330306101617,0.19340115381279052,1.5426923501265877,0.01841147696995609,0.02208569563172682,2.1069155601670286,0.18361604293682635,0.17505616742055402,1.4194824175009688,
8364232,7882.01,CANDIDATE,1.3301341723192277,0.0847211408635393,0.15079249512583578,0.2783242324906647,0.0033613361234494732,0.0032140772346779594,1.8740273614703955,0.14812550945396485,0.12572609651989436,1.5748926987111653,
8391983,7884.01,CANDIDATE,2.091683448676415,0.21980214397764175,0.21185224708245434,0.01631081963486454,0.0003724908952261824,0.00044791341675057684,9000.256209266841,1525.7465238729676,1301.5487284076762,5167.157793230349,
8488381,7888.01,CANDIDATE,0.7266905471048144,0.2008538591528951,0.15239894271917045,0.05659367594726712,0.0012709322492539278,0.0012571457311444266,555.5116479073226,49.199160510615556,45.77369599965678,335.4602996703853,
8489260,7889.01,CANDIDATE,2.2971741022562155,0.22896050092382034,0.17074056001646987,0.4824947922086033,0.008956163392421973,0.010607337228927887,2.5740525589603074,0.3534457506571124,0.3303188495028169,2.0434073726952744,
8540376,7892.01,CANDIDATE,2.610897085062818,0.8598221485986154,0.2447427155395793,0.09936863178140602,0.0016838119461932005,0.0019522410252466066,200.38331441977158,16.549001860879347,16.594658326385847,148.0301584624925,Old
8555967,7894.01,CANDIDATE,1.9118193948764053,0.15014570497655372,0.1037785654745823,0.9632945221483954,0.02260348506657698,0.02448947656207422,1.159233859546831,0.10752658441368874,0.10348393396863426,0.7537061789416603,HZ
8677057,7903.01,CANDIDATE,0.6731618139348807,0.07116151829737409,0.05261244540826645,0.01368892693940293,0.0001946735195353215,0.00018259761447090528,988.0859722324603,82.61683970150935,78.33521758436504,802.3099917935122,
8702537,7905.01,CANDIDATE,0.901868971224726,0.0588748099207714,0.08270397877524102,0.07525287500661297,0.0016098882526403495,0.0015988389931991939,426.3858332938546,37.65802546436835,35.36502244975751,139.07245978390856,
8880317,7915.01,CANDIDATE,2.138827623709897,0.0809252659974821,0.2600939263371352,1.0753745892932869,0.02183230626989644,0.024801029391983632,1.6884673569730837,0.13704034103273854,0.14275067101402614,1.1411917485416703,
9084569,7923.01,CANDIDATE,0.914990537198624,0.03112178102352013,0.07669192919460932,0.9609437986272894,0.012615728647486231,0.00864949736001628,0.4295523137308936,0.02875675446838407,0.02512567440715912,0.252934465041685,HZ
9087580,7924.01,CANDIDATE,0.7168132571661892,0.06297951983963197,0.05652910164384279,0.015151491147065106,0.0002703731159472768,0.00023933266752214312,1372.0135032855915,123.0935877944868,110.45587751952401,998.2701452325161,
9099607,7925.01,CANDIDATE,1.5663667115331863,0.08670017421878345,0.16265905091126695,0.05929179050952407,0.002665808490903801,0.0014620461291901985,1574.5821102055704,323.68742917281594,245.70251089684413,617.4284495343119,
9210820,7930.01,CANDIDATE,7.456767336746287,0.6859071983290622,0.8388579586052515,1.095231173437234,0.05082756463420823,0.06431102175777215,5.224569840254313,0.9420959343976928,0.9393170243293688,1.6709642678092957,
9227215,7931.01,CANDIDATE,1.7524457007467922,0.10180200583123304,0.18819876606691985,0.751470899734817,0.011085242859662356,0.01472008046241996,1.6053099239660378,0.1576466482570818,0.1488048781799254,1.3303012690704306,
9278575,7932.01,CANDIDATE,2.252178640157008,0.1906936489538129,0.2350621799209273,1.2539477699884138,0.0272807136623212,0.024871469149133445,2.033609328148524,0.20084005418262146,0.21352043732960785,0.6676150578821595,
9390228,7934.01,CANDIDATE,1.9994202886074337,0.23214470872699974,0.3014827191362553,0.15048364436087186,0.0025179728293058946,0.0029914246021641305,27.155463199947853,3.2308575435204845,2.9526197664321927,22.57926728285445,
9604563,7949.01,CANDIDATE,0.7934387514409695,0.06386794792574474,0.07944510807563061,0.019398661636374197,0.0003271296072366895,0.00038493079167541236,2144.337561294221,209.79333770940465,194.3459710155452,1615.1775396449025,
9640649,7951.01,CANDIDATE,1.0195274347756516,0.12407140475268714,0.0738277299494102,0.01698055233736526,0.00029343922010681607,0.0003661625950371925,1992.2775946253641,245.08777347192657,220.32602667365825,1609.0480200010713,
9650579,7953.01,CANDIDATE,1.6256596474821423,0.2698432339830891,0.09760181149051618,1.073973287950702,0.026723141428277846,0.02134415697570335,0.6924863294977261,0.06999514831589575,0.06175949642098266,0.34912095589523806,HZ
9650762,7954.01,CANDIDATE,4.351195038655964,0.3811865037846025,0.3987666728936317,1.0646587640172085,0.023006336580463874,0.023965370793742814,3.422537726302486,0.5392437147811875,0.4852119735496229,1.262405685295405,
9873004,7970.01,CANDIDATE,1.1702623652408826,0.08654637039513996,0.10243426008160228,0.02890291702938655,0.0005282857847783398,0.000602674980234905,529.2515059968698,66.68662805989666,61.18475992725155,443.98430810368507,
9906688,7976.01,CANDIDATE,1.2282521729230906,0.07204758499617009,0.13140479839735542,0.0626711124856732,0.0013081866489420373,0.0015107650054146994,238.45961249906327,28.708222331678968,25.473797928537003,169.45800896301768,
9938836,7978.01,CANDIDATE,1.2144770012174624,0.3368575796918349,0.15466683498302533,0.08233935635827043,0.0013970933514780301,0.001206649881404369,708.6861413972389,56.471441412338045,67.014012221578,432.31729358542526,Old
10011213,7982.01,CANDIDATE,3.4387174293246074,0.2344305475425843,0.30890128864159283,1.0169548623819396,0.021229910254351232,0.0241503951938091,1.014176285624644,0.1385891308193167,0.12465107360771666,0.7196098742144073,HZ
10128825,7986.01,CANDIDATE,0.9925496208264338,0.08363586096434111,0.06817974996652966,0.02897683116695309,0.0008086626333739736,0.0007516837026446,2541.9431939138776,285.2718751316474,257.2886425316512,1176.2200560311878,
10155286,7988.01,CANDIDATE,20.85035933305514,1.351603611342152,1.1793161915830657,1.200692177817029,0.010706865313138744,0.009957253131062079,27.41293900535655,1.4770507043000496,1.4773819135902968,14.909169454295874,
10160922,7990.01,CANDIDATE,2.2593656869191405,0.22508940812034373,0.22359459177499227,0.382510472513198,0.00806769020549071,0.009233987813545726,6.6449743528406335,0.9378336042904868,0.8294472637930488,4.751604435095245,
10198225,7991.01,CANDIDATE,2.771525787748382,0.13326648476457856,0.2424115288713537,0.1095063827151868,0.005147458941163181,0.006119786334893932,513.1709148169201,61.51678641323385,66.680828682019,132.83916097880757,
10214341,7992.01,CANDIDATE,3.4819710786187565,0.2722421190334446,0.4197705821008703,0.9160271084011478,0.015941536681517696,0.022350724879063224,5.568895528042494,0.6558333673546911,0.621906571377026,3.127578368090616,
10321972,7998.01,CANDIDATE,15.683530243038573,6.075848009344057,3.599137986050268,0.5711660245411124,0.04189169639058935,0.03397860318059276,45.6368985042282,42.79051747547435,18.042280289058294,32.120979175402354,
10536241,8026.01,CANDIDATE,1.4051176913008672,0.08571089962778862,0.15299100370312615,0.07442481678628274,0.0016186007117488376,0.0015097344227650387,392.90844993167235,44.361327068202584,39.53690914960825,112.2983511741529,
10790401,8031.01,CANDIDATE,9.905909464494783,2.769167013196642,1.1123872448249108,0.8189980714676866,0.0570823498036171,0.053999999164882864,17.481668008879712,2.8177318728089107,2.6566070180817416,2.609093895964058,
10844823,8033.01,CANDIDATE,2.2390540942329067,0.1611032609696153,0.26212234435430953,0.9251031473784282,0.013723810508378046,0.016734205212706837,0.4036477149788306,0.03812812456353625,0.036239046694053784,0.3345722693110657,HZ
10862759,8035.01,CANDIDATE,1.9616273188903488,0.16583788499639115,0.14387968547058985,0.21494065883093674,0.003617014585954674,0.00335634589163055,145.35385479985902,14.391796731437992,12.053111944382884,89.16041289001369,
10920281,8037.01,CANDIDATE,1.0706263941409149,0.6753492115000335,0.09240601066772644,0.040180726428717534,0.0004020398015897226,0.00026953996264225563,76.18005082126373,6.639828418010381,7.462175676739327,54.67994877651719,
11032748,8039.01,CANDIDATE,1.0041559273064409,0.05229514162684625,0.10313174995918853,0.22636357827207976,0.003607811010595032,0.0044638655419608686,10.702975274918183,0.9614667208211576,0.9222261763281512,8.241581840783457,
11139682,8043.01,CANDIDATE,1.4463661084553856,0.1432238405964208,0.1679579999525743,0.10016572439688676,0.0020253474853980857,0.0023488936547671193,220.31461160957986,30.957198955685747,28.43133017378518,143.43490999806656,
11182706,8046.01,CANDIDATE,45.19893639383225,5.538853378733523,9.212045298669828,1.1014086876611855,0.10837187321519262,0.08001805856018583,43.726475947804985,10.880281695969211,8.578418553753108,2.273460454631054,
11294822,8047.01,CANDIDATE,1.859273556371436,0.13761509914998066,0.2187776503944117,0.8051911421000887,0.012518375832312065,0.011838926022015969,0.3834891477816261,0.03245719274692,0.02938239339998606,0.29941945120274105,HZ
11296205,8048.01,CANDIDATE,1.7616672839702645,0.15976608613537252,0.15029711018157405,1.0512153170069465,0.01808572663514682,0.02349668091051256,1.308957397880438,0.11307659753643808,0.1137148178242935,0.9754194736706167,HZ
11350634,8050.01,CANDIDATE,6.752762917359867,0.5319992552508134,0.4802398470501441,0.9237104727873404,0.041616058423082934,0.047723063012357965,11.1234554271873,1.3346283408302648,1.397572111094608,3.0318463888673253,
11358305,8052.01,CANDIDATE,1.372054384433442,0.03263281141114269,0.19926797958624995,0.0833689483728065,0.001168217447242858,0.0011883234521567565,431.2786062770517,33.76629261186364,32.520483128798425,331.72050076664783,
11392362,8053.01,CANDIDATE,1.4531681445947828,0.0819454698274098,0.1923588721168056,0.09327429051979108,0.0020995338663901708,0.002322356753137268,229.89020553075366,26.189296052885748,24.00885661220889,129.66202868587354,
11443757,8054.01,CANDIDATE,8.368292250315191,0.5658315594792092,0.5080402239924997,0.2715953718923821,0.01261654310076374,0.015949402560116867,178.73542568065136,22.4115319683534,25.049859419607053,48.718964866497025,
11453349,8055.01,CANDIDATE,1.7161377879998512,0.18710806207440966,0.1508275153393437,0.055576588959843236,0.0010873731772033778,0.0010468274087704708,1337.6125945559088,157.77724782715478,139.4967007539214,506.0554584800665,
11714107,8063.01,CANDIDATE,2.1293333677125763,0.15274387172185386,0.186370124398816,1.0325168935661058,0.023420502779111167,0.02457682663564319,0.6301396271270071,0.0689421008898709,0.06413942867539052,0.42004883498278717,HZ
12156930,8076.01,CANDIDATE,1.1350783182076276,0.04833692109529055,0.10517797433565866,0.3267795536709657,0.007108307043723441,0.007082820820093609,11.224619699441336,0.97148922725932,0.9014996359099572,7.448814039969764,Old
12307496,8078.01,CANDIDATE,122.50785225000617,2811.8547368542854,18.38776684619366,0.016471982585569433,0.0008342571203689321,0.0006398266695944718,16483.18961100934,2110.137889705381,1720.986456058011,2650.9501796253435,
12602999,8082.01,CANDIDATE,1.4224944983698622,0.0660433831294916,0.09554510374020113,0.09058828305834377,0.0015731278503294018,0.0014751725242715095,665.0648093173818,64.3848780936699,47.41603320155874,428.15907229139816,
2284957,8085.01,CANDIDATE,2.5237794679329544,0.2858789924543308,0.14513168507387894,1.1213597751685092,0.03319916819115498,0.028957528218810844,1.7291797201140735,0.19006041680373364,0.17023048065393087,0.7757904553410164,
3663850,8089.01,CANDIDATE,33.080568078027824,3.1166912309034904,2.839970433215275,0.7085179171360603,0.03268735689291548,0.0792098305528881,129.57716774797856,28.31738485528059,34.073642119415396,53.897240495861546,
5802205,8107.01,CANDIDATE,1.194103347077209,0.06124934590848859,0.059765858127630064,1.3832676661050511,0.034974220367214384,0.03551986437722145,1.0004405132179874,0.08117452264722644,0.07859461792253865,0.4761380990870942,HZ
5858919,8109.01,CANDIDATE,210.52396778406643,53.31481309328878,83.84240888747028,0.7081196380713628,0.08179529437382063,0.0522007735941176,6240.02570759781,3625.9739224842224,2392.9498688361873,3.1685457005157387,
6114140,8117.01,CANDIDATE,3.734195258259121,0.1949142165833768,0.18995078854395106,0.01925980939043735,0.0004084712571507326,0.0004610516891744342,4524.050187763563,594.0186533590485,535.652882637452,3021.387733324116,Desert
6507334,8122.01,CANDIDATE,5.128952607733943,0.2960365315228764,0.2777231361938509,0.2994000946625526,,,57.426592023885114,,,22.850527654529017,
8439949,8156.01,CANDIDATE,2.9390820374755013,0.33678343795077137,0.5887754131288722,1.026225980204646,0.011892582690968623,0.017434926830836577,1.4218596010473752,0.11943083393364527,0.11642791817685548,1.1876255814365,HZ
8608544,8159.02,CANDIDATE,2.2000981989365056,0.1250179731273561,0.09868270206715513,1.0018878484698135,0.018087455261766982,0.021024112048278344,1.8014170415894606,0.15315262218613068,0.1481144748659232,1.3397020866708267,
8708961,8163.01,CANDIDATE,130.25204482413832,1263.3651692249296,48.11488665502453,1.1093184234775564,0.018417098297980397,0.02327536880179701,3.5911657670374537,0.3405209651774894,0.34529788830986635,2.0637691818961508,
9268159,8180.01,CANDIDATE,2.1936212877939747,2.400684578683763,1.7659337663605663,0.7729245570326803,0.011424805992950291,0.00922630953588316,29.949282475384432,2.637331199433893,2.326327213784111,20.874202543481392,Old
10028127,8193.01,CANDIDATE,4.032602884828125,0.7307107245328459,0.8163752295720108,0.9992776207236824,0.015332158888132403,0.016830287311771986,0.7378815730714435,0.08877899599860213,0.07944727323544021,0.5893692764932326,HZ
10253977,8201.01,CANDIDATE,2.2478672646707465,0.8928761059348729,0.2361880084919784,0.9703272588897192,0.01303661304366938,0.019907744668783617,0.37924266012526814,0.027411511535572548,0.02798093213811334,0.3205678946516397,HZ
10515564,8211.01,CANDIDATE,0.7234457353881791,0.06579009485166107,0.06985237860274268,0.05501972369611692,0.0012767921570181876,0.0012537150732341278,198.0442264973486,18.35520574583296,17.10302652414232,130.4719052568773,
10907307,8217.01,CANDIDATE,5.4590407589799534,0.16746858059562153,1.0102504450983432,0.8488003707660481,0.019311441670387345,0.020723098291889463,2.0845046758873482,0.1711395636679878,0.1657658648497098,1.3526884206278833,
11338091,8221.01,CANDIDATE,2.1188384518581174,0.5020675682662524,0.18070973327603532,0.9396133081871996,0.032361004938315924,0.015610093646543468,7.10429315854612,0.7064010240773598,0.5368614078643036,3.054395179945419,
11446424,8223.01,CANDIDATE,4.927426285933831,0.6585261424094113,0.8361739117644417,0.3231609635208586,0.010407711431130085,0.009776084525917888,24.403042030561352,5.8421169808293385,4.801561770237087,7.618218972572272,
11872364,8232.01,CANDIDATE,8.834841274878716,3.077229974018787,0.9968964809533108,0.6852647061882992,0.022424736221653998,0.028389798469512718,9.276207202184548,1.5573354396431198,1.4745201379221642,3.717911284623857,
12554485,8238.01,CANDIDATE,3.2621060540321367,0.1903982734993679,0.8701665495803614,1.190050634809672,0.030314644975187613,0.029427961422879487,0.5796632367326926,0.05250514351980105,0.049008791090749036,0.34611631706663437,HZ
12647757,8241.01,CANDIDATE,6.488965309372925,0.6315413043993451,0.3890108288642576,1.2883116386154232,0.07800888683737031,0.0831968174079798,5.136642313939624,0.7195575860784976,0.7393083282306071,0.9660439697326915,
3629119,8242.01,CANDIDATE,1.4753168814428537,0.09977894375295653,0.20627955724518174,0.9124565641533364,0.011489405514094274,0.01652273186773392,0.8935751036169193,0.06848370029305294,0.07051873025886657,0.7632169723786182,HZ
4446859,8246.01,CANDIDATE,1.7181638833941255,0.11561717201849885,0.22428843209250546,1.1118990881085833,0.028110931037811773,0.026013829815800818,1.7031166126083293,0.1610657363640796,0.146392592741565,0.8494796818351107,
4572728,8249.01,CANDIDATE,1.5759748321743163,0.1063257554463742,0.11561249317480307,0.9480009805401464,0.01764254148768617,0.02300055231755569,2.876363662938749,0.2892112552330113,0.2408726683589108,1.8116215020020656,
5683219,8257.01,CANDIDATE,1.3320821587505656,0.10853531615066964,0.1323054489607771,0.08840364572491585,0.0018624263647472668,0.001560704040659606,498.1025433459552,44.654139930210135,40.47010667202701,154.22404056788994,
6356506,8263.01,CANDIDATE,2.8737662854477004,0.3309416949627293,0.17690811435140694,0.8772125286469756,0.01897417965651669,0.023045451894124682,3.158985271923493,0.4195586639755308,0.3932639710425268,1.7313110937945841,
7832787,8270.01,CANDIDATE,4.30726725738243,0.28123976745247137,0.33459941165677204,1.005469440810787,0.038396539422842144,0.024411308886229072,3.735072683894884,0.6339231225297229,0.5055872234911621,1.510454216619796,
8022520,8272.01,CANDIDATE,1.8838940460576368,1.1017530321566338,1.8217918273934497,1.2027654180739091,0.019845460556850672,0.03457829153845884,2.2683142818283777,0.183673229658262,0.21041572083010615,1.201403016947742,
8329346,8275.01,CANDIDATE,4.06240749286206,0.23353606594704865,0.5219885635428655,0.9959248997264624,0.01991369243028282,0.022566490917349767,0.5539976232636704,0.07627090398696107,0.06660824815892101,0.4126921174314526,HZ
8637903,8276.01,CANDIDATE,3.4807976077877694,0.10629099295267752,0.5317632498267085,1.125957656594631,0.011173117408492528,0.012914450158731728,2.289273904621465,0.1841503178686668,0.1862313049572815,1.8624894402260008,Young
9011955,8279.01,CANDIDATE,55.22356365838682,13712.71983339348,679.1671277341883,1.0601962220318697,0.03327123526919385,0.027538038041435096,2.963889518612602,0.4656809527732622,0.3966200524758913,1.324871365487366,
9159288,8280.01,CANDIDATE,3.005948103092143,0.10102086430680464,0.3767912519006332,0.34579817312318833,0.005861986214587822,0.00657009280783499,22.92414155909789,2.285113903340576,2.2412191156497103,16.12902903484526,
12168280,8297.01,CANDIDATE,56.742829187517955,21630.03183729232,1220.7955841916166,0.8720097940621842,0.01315540408365683,0.01173702010981339,14.7458518882343,1.1438430074074324,1.021853589083126,10.360576611013224,

